NNLO hard functions in massless QCD

We derive the hard functions for all 2->2 processes in massless QCD up to next-to-next-to-leading order (NNLO) in the strong coupling constant. By employing the known one- and two-loop helicity amplitudes for these processes, we obtain analytic expressions for the ultraviolet and infrared finite, minimally subtracted hard functions, which are matrices in color space. These hard functions will be useful in carrying out higher-order resummations in processes such as dijet and highly energetic top-quark pair production by means of soft-collinear effective theory methods.

==> math_package/HFggqqb.m <==
ggqqbTL11=+Nc^-2*(-1+1/2*x^-1+1/2*(1-x)^-1);ggqqbTL12=+Nc^-1*(-1+1/2*x^-1-1/2*(1-x)^-1+2*x);ggqqbTL13=+Nc^-1*(-1+1/2*x^-1+1/2*(1-x)^-1);ggqqbTL21=+Nc^-1*(-1+1/2*x^-1-1/2*(1-x)^-1+2*x);ggqqbTL22=-3+1/2*x^-1+1/2*(1-x)^-1+4*x-4*x^2;ggqqbTL23=-1+1/2*x^-1-1/2*(1-x)^-1+2*x;ggqqbTL31=+Nc^-1*(-1+1/2*x^-1+1/2*(1-x)^-1);ggqqbTL32=-1+1/2*x^-1-1/2*(1-x)^-1+2*x;ggqqbTL33=-1+1/2*x^-1+1/2*(1-x)^-1;ggqqb1L11=+Nc^-3*(-7+7/2*x^-1+7/2*(1-x)^-1-7/12*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+7/6*Pi^2+1/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]-3/2*Log[x]*x^-1+1/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1)+Nc^-1*(7-7/2*x^-1-7/2*(1-x)^-1+3/4*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1-3/2*Pi^2-5/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1+7/2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]-2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]+3/2*Log[x]*x^-1-4*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*x+7/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1);ggqqb1L12=+Nc^-2*(-15/2+7/2*x^-1-7/2*(1-x)^-1+15*x-7/12*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1+7/6*Pi^2-7/3*Pi^2*x-3/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-1/2*Log[1-x]^2*x-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*x-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[s^-1*mu2]^2*x+2*Log[x]-3/2*Log[x]*x^-1-1/2*Log[x]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)+I*Nc^-2*(1/2*Pi-Pi*x-2*Log[1-x]*Pi*x^-1+2*Log[1-x]*Pi-Log[1-x]*Pi*x+2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi-Log[x]*Pi*x)+I*(-5/2*Pi+5*Pi*x-2*Log[1-x]*Pi*x^-1-Log[1-x]*Pi*(1-x)^-1+21/2*Log[1-x]*Pi-13*Log[1-x]*Pi*x+8*Log[1-x]*Pi*x^2-Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]*Pi*x+Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1-11/2*Log[x]*Pi+3*Log[x]*Pi*x-8*Log[x]*Pi*x^2)+13/2-7/2*x^-1+7/2*(1-x)^-1-13*x+3/4*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1-3/2*Pi^2+3*Pi^2*x+3/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+5/2*Log[1-x]*x+5/4*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-7/2*Log[1-x]^2*x+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x+8*Log[s^-1*mu2]*Log[1-x]*x^2+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[s^-1*mu2]^2*x-4*Log[x]+3/2*Log[x]*x^-1+5/2*Log[x]*x-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+10*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*x^2+9/4*Log[x]^2-1/2*Log[x]^2*x^-1-7/2*Log[x]^2*x;ggqqb1L13=+Nc^-2*(-7+7/2*x^-1+7/2*(1-x)^-1-7/12*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+7/6*Pi^2+1/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]-3/2*Log[x]*x^-1+1/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1)+I*(Log[1-x]*Pi*(1-x)^-1+3/2*Log[1-x]*Pi-2*Log[1-x]*Pi*x-Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Pi+Log[x]*Pi*x^-1-1/2*Log[x]*Pi+2*Log[x]*Pi*x)+7-7/2*x^-1-7/2*(1-x)^-1+3/4*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1-3/2*Pi^2-5/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1+11/4*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]+3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*x+11/4*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1;ggqqb1L21=+Nc^-2*(-15/2+7/2*x^-1-7/2*(1-x)^-1+15*x-7/12*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1+7/6*Pi^2-7/3*Pi^2*x-3/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-1/2*Log[1-x]^2*x-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*x-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[s^-1*mu2]^2*x+2*Log[x]-3/2*Log[x]*x^-1-1/2*Log[x]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)+I*Nc^-2*(-1/2*Pi+Pi*x+2*Log[1-x]*Pi*x^-1-2*Log[1-x]*Pi+Log[1-x]*Pi*x-2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi+Log[x]*Pi*x)+I*(5/2*Pi-5*Pi*x+2*Log[1-x]*Pi*x^-1+Log[1-x]*Pi*(1-x)^-1-21/2*Log[1-x]*Pi+13*Log[1-x]*Pi*x-8*Log[1-x]*Pi*x^2+Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]*Pi*x-Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1+11/2*Log[x]*Pi-3*Log[x]*Pi*x+8*Log[x]*Pi*x^2)+13/2-7/2*x^-1+7/2*(1-x)^-1-13*x+3/4*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1-3/2*Pi^2+3*Pi^2*x+3/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+5/2*Log[1-x]*x+5/4*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-7/2*Log[1-x]^2*x+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x+8*Log[s^-1*mu2]*Log[1-x]*x^2+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[s^-1*mu2]^2*x-4*Log[x]+3/2*Log[x]*x^-1+5/2*Log[x]*x-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+10*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*x^2+9/4*Log[x]^2-1/2*Log[x]^2*x^-1-7/2*Log[x]^2*x;ggqqb1L22=+Nc^-1*(-22+7/2*x^-1+7/2*(1-x)^-1+32*x-32*x^2-7/12*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+7/2*Pi^2-14/3*Pi^2*x+14/3*Pi^2*x^2+5/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+Log[1-x]*x-3/2*Log[1-x]^2+Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-9*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1+12*Log[s^-1*mu2]*x-12*Log[s^-1*mu2]*x^2-3*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[s^-1*mu2]^2*x-4*Log[s^-1*mu2]^2*x^2+7/2*Log[x]-3/2*Log[x]*x^-1-Log[x]*x-1/2*Log[x]^2-1/2*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-Log[x]^2*x)+Nc*(20-7/2*x^-1-7/2*(1-x)^-1-24*x+24*x^2+3/4*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1-9/2*Pi^2+6*Pi^2*x-6*Pi^2*x^2-1/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1-5*Log[1-x]*x-3*Log[1-x]^2+Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+4*Log[1-x]^2*x+9*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1-12*Log[s^-1*mu2]*x+12*Log[s^-1*mu2]*x^2-4*Log[s^-1*mu2]*Log[1-x]+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*x-8*Log[s^-1*mu2]*Log[1-x]*x^2+9*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1-12*Log[s^-1*mu2]^2*x+12*Log[s^-1*mu2]^2*x^2-11/2*Log[x]+3/2*Log[x]*x^-1+5*Log[x]*x-8*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+12*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*x^2+Log[x]^2-1/2*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-4*Log[x]^2*x);ggqqb1L23=+Nc^-1*(-15/2+7/2*x^-1-7/2*(1-x)^-1+15*x-7/12*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1+7/6*Pi^2-7/3*Pi^2*x-3/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-1/2*Log[1-x]^2*x-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*x-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[s^-1*mu2]^2*x+2*Log[x]-3/2*Log[x]*x^-1-1/2*Log[x]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)+Nc*(13/2-7/2*x^-1+7/2*(1-x)^-1-13*x+3/4*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1-3/2*Pi^2+3*Pi^2*x+3/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+5/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*x^2+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[s^-1*mu2]^2*x-4*Log[x]+3/2*Log[x]*x^-1+5/2*Log[x]*x-6*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2+3/2*Log[x]^2-1/2*Log[x]^2*x^-1-2*Log[x]^2*x)+I*Nc^-1*(-1/2*Pi+Pi*x+2*Log[1-x]*Pi*x^-1-2*Log[1-x]*Pi+Log[1-x]*Pi*x-2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi+Log[x]*Pi*x)+I*Nc*(5/2*Pi-5*Pi*x+2*Log[1-x]*Pi*x^-1-7*Log[1-x]*Pi+8*Log[1-x]*Pi*x-4*Log[1-x]*Pi*x^2-2*Log[x]*Pi*(1-x)^-1+3*Log[x]*Pi+4*Log[x]*Pi*x^2);ggqqb1L31=+Nc^-2*(-7+7/2*x^-1+7/2*(1-x)^-1-7/12*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+7/6*Pi^2+1/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]-3/2*Log[x]*x^-1+1/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1)+I*(-Log[1-x]*Pi*(1-x)^-1-3/2*Log[1-x]*Pi+2*Log[1-x]*Pi*x+Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Pi-Log[x]*Pi*x^-1+1/2*Log[x]*Pi-2*Log[x]*Pi*x)+7-7/2*x^-1-7/2*(1-x)^-1+3/4*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1-3/2*Pi^2-5/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1+11/4*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]+3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*x+11/4*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1;ggqqb1L32=+Nc^-1*(-15/2+7/2*x^-1-7/2*(1-x)^-1+15*x-7/12*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1+7/6*Pi^2-7/3*Pi^2*x-3/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-1/2*Log[1-x]^2*x-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*x-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[s^-1*mu2]^2*x+2*Log[x]-3/2*Log[x]*x^-1-1/2*Log[x]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)+Nc*(13/2-7/2*x^-1+7/2*(1-x)^-1-13*x+3/4*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1-3/2*Pi^2+3*Pi^2*x+3/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+5/2*Log[1-x]*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*x^2+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[s^-1*mu2]^2*x-4*Log[x]+3/2*Log[x]*x^-1+5/2*Log[x]*x-6*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2+3/2*Log[x]^2-1/2*Log[x]^2*x^-1-2*Log[x]^2*x)+I*Nc^-1*(1/2*Pi-Pi*x-2*Log[1-x]*Pi*x^-1+2*Log[1-x]*Pi-Log[1-x]*Pi*x+2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi-Log[x]*Pi*x)+I*Nc*(-5/2*Pi+5*Pi*x-2*Log[1-x]*Pi*x^-1+7*Log[1-x]*Pi-8*Log[1-x]*Pi*x+4*Log[1-x]*Pi*x^2+2*Log[x]*Pi*(1-x)^-1-3*Log[x]*Pi-4*Log[x]*Pi*x^2);ggqqb1L33=+Nc^-1*(-7+7/2*x^-1+7/2*(1-x)^-1-7/12*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+7/6*Pi^2+1/2*Log[1-x]-3/2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]-3/2*Log[x]*x^-1+1/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1)+Nc*(7-7/2*x^-1-7/2*(1-x)^-1+3/4*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1-3/2*Pi^2-5/2*Log[1-x]+3/2*Log[1-x]*(1-x)^-1+2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]+3/2*Log[x]*x^-1-4*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*x+2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1);ggqqb2LXTL11=+Nc^-4*(-195/16+187/32*x^-1-21/2*x^-1*z3+187/32*(1-x)^-1-(1-x)^-1*z3-7/2*z3-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1-31/12*Pi^2+3*Pi^2*x-3*Pi^2*x^2-Pi^2*z2*x^-1+Pi^2*z2+29/160*Pi^4*x^-1+653/1440*Pi^4*(1-x)^-1-329/720*Pi^4+13/8*Log[1-x]-Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-2*Log[1-x]*z3-6*Log[1-x]*x-1/3*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1+53/24*Log[1-x]*Pi^2-25/8*Log[1-x]^2+Log[1-x]^2*x^-2-7/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x-3*Log[1-x]^2*x^2+7*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-1/2*Log[1-x]^2*z2+1/12*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1-1/8*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-5/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+17/24*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^2*PolyLog[2,x]-7*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-39/4*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1-19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-35/8*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3-Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+6*Log[x]*x+3/8*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+53/24*Log[x]*Pi^2+10*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+10/3*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2-7/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[1-x]^3-5/3*Log[x]*Log[1-x]^3*x^-1-11/6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-25/8*Log[x]^2-5/8*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2-7/4*Log[x]^2*(1-x)^-1+3*Log[x]^2*x-3*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+5/4*Log[x]^2*Pi^2*(1-x)^-1-1/8*Log[x]^2*Pi^2+11/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/12*Log[x]^3+3/4*Log[x]^3*x^-1-5/24*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25/2*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x^-1+6*Log[x]*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1-25/2*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1+PolyLog[4,1-x]-11*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x^-1)+Nc^-3*Nf*(3401/324-3401/648*x^-1-1/9*x^-1*z3-3401/648*(1-x)^-1-25/9*(1-x)^-1*z3+170/9*z3+8/3*x*z3+55/108*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1+143/54*Pi^2+8/3*Pi^2*z2*x^-1-4/3*Pi^2*z2-28/45*Pi^4*x^-1-14/45*Pi^4*(1-x)^-1+7/15*Pi^4+89/18*Log[1-x]-6*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3-16/3*Log[1-x]*x-8/3*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+2*Log[1-x]*Pi^2-20/9*Log[1-x]*Pi^2*x-139/18*Log[1-x]^2-3*Log[1-x]^2*x^-2+91/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1-4/3*Log[1-x]^2*Pi^2*x^-1+4/3*Log[1-x]^2*Pi^2*(1-x)^-1+2/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-2/3*Log[1-x]^4*x^-1+2/3*Log[1-x]^4*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+191/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1-7/18*Log[x]+5/2*Log[x]*x^-1-6*Log[x]*(1-x)^-1+16/3*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-8/3*Log[x]*Pi^2*(1-x)^-1-2/9*Log[x]*Pi^2+20/9*Log[x]*Pi^2*x+2/3*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2-8/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*x+8/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1-139/18*Log[x]^2+1/18*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2+91/9*Log[x]^2*(1-x)^-1+8*Log[x]^2*Log[1-x]-2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+56/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x+64/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1-56/3*PolyLog[3,x]+8/3*PolyLog[3,x]*(1-x)^-1-8/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]*x^-1-16*PolyLog[4,1-x]*(1-x)^-1-16*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-16*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*(1-x)^-1)+Nc^-2*(-14459/324+14135/648*x^-1-205/18*x^-1*z3+14135/648*(1-x)^-1-223/18*(1-x)^-1*z3-92/9*z3+19/216*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+281/108*Pi^2+Pi^2*x-Pi^2*x^2-14/3*Pi^2*z2*x^-1-4/3*Pi^2*z2*(1-x)^-1-4/3*Pi^2*z2+8/3*Pi^2*z2*x+77/80*Pi^4*x^-1+973/720*Pi^4*(1-x)^-1+55/72*Pi^4-143/18*Log[1-x]-3*Log[1-x]*x^-1+6*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3-2*Log[1-x]*x+8*Log[1-x]*x*z3+61/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1-91/18*Log[1-x]*Pi^2+12*Log[1-x]*Pi^2*x+187/18*Log[1-x]^2-3*Log[1-x]^2*x^-2-89/18*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-Log[1-x]^2*x^2+26*Log[1-x]^2*z2*x^-1+3*Log[1-x]^2*z2*(1-x)^-1-10*Log[1-x]^2*z2+4*Log[1-x]^2*z2*x+14/3*Log[1-x]^2*Pi^2*x^-1+19/4*Log[1-x]^2*Pi^2*(1-x)^-1-8/3*Log[1-x]^2*Pi^2-4/3*Log[1-x]^2*Pi^2*x+5/18*Log[1-x]^3-7/18*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1-5/6*Log[1-x]^4+1/3*Log[1-x]^4*x^-1+13/12*Log[1-x]^4*(1-x)^-1+1/3*Log[1-x]^4*x+10*Log[1-x]^2*PolyLog[2,x]-26*Log[1-x]^2*PolyLog[2,x]*x^-1-3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[1-x]^2*PolyLog[2,x]*x+12*Log[1-x]*PolyLog[1,2,x]-30*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-647/27*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-32/9*Log[s^-1*mu2]*Pi^2+40/3*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32*Log[s^-1*mu2]*Log[1-x]*x-17/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+22/3*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1+49/12*Log[s^-1*mu2]^2*Pi^2*x^-1+49/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-49/6*Log[s^-1*mu2]^2*Pi^2+4*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-12*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-179/18*Log[x]-9/2*Log[x]*x^-1-3*Log[x]*(1-x)^-1-16*Log[x]*(1-x)^-1*z3+8*Log[x]*z3+2*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+61/9*Log[x]*Pi^2*(1-x)^-1+125/18*Log[x]*Pi^2-12*Log[x]*Pi^2*x-6*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+4*Log[x]*Log[1-x]*z2*(1-x)^-1+13/6*Log[x]*Log[1-x]*Pi^2*x^-1-9/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[x]*Log[1-x]*Pi^2-8/3*Log[x]*Log[1-x]*Pi^2*x-5*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*(1-x)^-1+14/3*Log[x]*Log[1-x]^3-9*Log[x]*Log[1-x]^3*x^-1-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-56/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+32*Log[x]*Log[s^-1*mu2]*x-43/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-17/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+19/3*Log[x]*Log[s^-1*mu2]*Pi^2-38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3*x+187/18*Log[x]^2-29/9*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2-89/18*Log[x]^2*(1-x)^-1+Log[x]^2*x-Log[x]^2*x^2+37/12*Log[x]^2*Pi^2*x^-1+19/3*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+4/3*Log[x]^2*Pi^2*x+19/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*(1-x)^-1-Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+22/3*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/18*Log[x]^3+11/9*Log[x]^3*x^-1-7/18*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*(1-x)^-1+4/3*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4+1/4*Log[x]^4*x^-1+7/6*Log[x]^4*(1-x)^-1-1/3*Log[x]^4*x-2*Log[x]^2*PolyLog[2,x]+Log[x]^2*PolyLog[2,x]*x^-1-4*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]^2*PolyLog[2,x]*x-4*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+29*Log[x]*PolyLog[2,x]+3*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1+30*Log[x]*PolyLog[3,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]*x+29*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+3*PolyLog[1,2,x]*(1-x)^-1+10/3*PolyLog[2,x]*Pi^2*x^-1-10/3*PolyLog[2,x]*Pi^2*(1-x)^-1+8/3*PolyLog[2,x]*Pi^2-16/3*PolyLog[2,x]*Pi^2*x-29*PolyLog[3,x]-3*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1+20*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-1-26*PolyLog[4,1-x]*(1-x)^-1-8*PolyLog[4,1-x]*x-20*PolyLog[4,-x*(1-x)^-1]*x^-1+20*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+12*PolyLog[4,x]-26*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-1+8*PolyLog[4,x]*x)+Nc^-1*Nf*(-1307/108+1307/216*x^-1-7/3*x^-1*z3+1307/216*(1-x)^-1+1/3*(1-x)^-1*z3-34/3*z3-16/3*x*z3-85/108*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1-119/54*Pi^2-2*Pi^2*x+2*Pi^2*x^2-8/3*Pi^2*z2*x^-1+4/3*Pi^2*z2+28/45*Pi^4*x^-1+14/45*Pi^4*(1-x)^-1-7/15*Pi^4-335/54*Log[1-x]+272/27*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+8*Log[1-x]*z3+332/27*Log[1-x]*x-10/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+50/9*Log[1-x]*Pi^2-8/3*Log[1-x]*Pi^2*x+89/18*Log[1-x]^2+4*Log[1-x]^2*x^-2-89/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x+2*Log[1-x]^2*x^2+4/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+2*Log[1-x]^3-2/3*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*x+2/3*Log[1-x]^4*x^-1-2/3*Log[1-x]^4*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-89/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-25/9*Log[s^-1*mu2]*Log[1-x]+20/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+80/9*Log[s^-1*mu2]*Log[1-x]*x-7/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1+329/54*Log[x]-211/54*Log[x]*x^-1+272/27*Log[x]*(1-x)^-1-332/27*Log[x]*x+4/9*Log[x]*Pi^2*x^-1-10/9*Log[x]*Pi^2*(1-x)^-1+26/9*Log[x]*Pi^2+8/3*Log[x]*Pi^2*x+4/9*Log[x]*Log[1-x]-20/9*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1-8*Log[x]*Log[1-x]*z2-4/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*(1-x)^-1-8/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*(1-x)^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+55/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-80/9*Log[x]*Log[s^-1*mu2]*x+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+89/18*Log[x]^2+19/18*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-2-89/9*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+2*Log[x]^2*x^2-16/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-7/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]^3-2/3*Log[x]^3*(1-x)^-1+8/9*Log[x]^3*x+8*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[2,x]-4*Log[x]*PolyLog[2,x]*x^-1-4/3*Log[x]*PolyLog[2,x]*(1-x)^-1-16/3*Log[x]*PolyLog[2,x]*x-40/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-4*PolyLog[1,2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]*x+8/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+8*PolyLog[3,x]+4*PolyLog[3,x]*x^-1+4/3*PolyLog[3,x]*(1-x)^-1+16/3*PolyLog[3,x]*x-16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*(1-x)^-1+16*PolyLog[4,-x*(1-x)^-1]*x^-1-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+16*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*(1-x)^-1)+35861/432-36077/864*x^-1+52/3*x^-1*z3-36077/864*(1-x)^-1-45/2*(1-x)^-1*z3+79/2*z3+56*x*z3+179/54*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1-344/27*Pi^2+29/3*Pi^2*z2*x^-1+20/3*Pi^2*z2*(1-x)^-1-9*Pi^2*z2-40/3*Pi^2*z2*x-2507/1440*Pi^4*x^-1+349/1440*Pi^4*(1-x)^-1-113/720*Pi^4-28/45*Pi^4*x+5045/216*Log[1-x]-836/27*Log[1-x]*x^-1+18*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+92*Log[1-x]*(1-x)^-1*z3-110*Log[1-x]*z3-1760/27*Log[1-x]*x+16*Log[1-x]*x*z3-103/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+1381/72*Log[1-x]*Pi^2-176/9*Log[1-x]*Pi^2*x-1379/72*Log[1-x]^2-11*Log[1-x]^2*x^-2+1469/36*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+35*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-143/2*Log[1-x]^2*z2+44*Log[1-x]^2*z2*x-89/12*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX+139/24*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-11/8*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLX-8/3*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLX-103/12*Log[1-x]^3+17/6*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+44/9*Log[1-x]^3*x+11/8*Log[1-x]^4-49/12*Log[1-x]^4*x^-1+35/8*Log[1-x]^4*(1-x)^-1-3*Log[1-x]^4*x+143/2*Log[1-x]^2*PolyLog[2,x]-35*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-44*Log[1-x]^2*PolyLog[2,x]*x+96*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-56*Log[1-x]*PolyLog[1,2,x]*x+30*Log[1-x]*PolyLog[3,x]+22*Log[1-x]*PolyLog[3,x]*x^-1-92*Log[1-x]*PolyLog[3,x]*(1-x)^-1+48*Log[1-x]*PolyLog[3,x]*x+2243/36*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-347/36*Log[s^-1*mu2]*Pi^2+445/36*Log[s^-1*mu2]*Log[1-x]-71/9*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-320/9*Log[s^-1*mu2]*Log[1-x]*x-53/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+71/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-106/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+31/12*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+181/12*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1-41/8*Log[s^-1*mu2]^2*Pi^2*x^-1-41/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+41/4*Log[s^-1*mu2]^2*Pi^2+61/12*Log[s^-1*mu2]^2*Log[1-x]-2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x-21/4*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+12*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9035/216*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3-836/27*Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+24*Log[x]*z3+1760/27*Log[x]*x-8*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-103/9*Log[x]*Pi^2*(1-x)^-1-3/8*Log[x]*Pi^2+176/9*Log[x]*Pi^2*x+206/9*Log[x]*Log[1-x]+71/9*Log[x]*Log[1-x]*x^-1+71/9*Log[x]*Log[1-x]*(1-x)^-1-84*Log[x]*Log[1-x]*z2*x^-1+18*Log[x]*Log[1-x]*z2*(1-x)^-1+62*Log[x]*Log[1-x]*z2-32*Log[x]*Log[1-x]*z2*x+15/2*Log[x]*Log[1-x]*Pi^2*x^-1-13/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-31/3*Log[x]*Log[1-x]*Pi^2+56/3*Log[x]*Log[1-x]*Pi^2*x-125/6*Log[x]*Log[1-x]^2+49/6*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*(1-x)^-1+40/3*Log[x]*Log[1-x]^2*x+133/6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-97/6*Log[x]*Log[1-x]^3*(1-x)^-1-20/3*Log[x]*Log[1-x]^3*x-62*Log[x]*Log[1-x]*PolyLog[2,x]+80*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-10*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-835/36*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1-71/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+320/9*Log[x]*Log[s^-1*mu2]*x+71/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-53/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-26/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+106/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+29/12*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]^3*x-1379/72*Log[x]^2-259/72*Log[x]^2*x^-1-11*Log[x]^2*(1-x)^-2+1469/36*Log[x]^2*(1-x)^-1-65/24*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*x^-1*hLX+13/12*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX-11/8*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*hLX-8/3*Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x*hLX+385/12*Log[x]^2*Log[1-x]+79/12*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*(1-x)^-1+44/3*Log[x]^2*Log[1-x]*x-27/2*Log[x]^2*Log[1-x]^2+37/2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1+31/12*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-37/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x-133/36*Log[x]^3-3/4*Log[x]^3*x^-1+17/6*Log[x]^3*(1-x)^-1-44/9*Log[x]^3*x+8/3*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1+4/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/24*Log[x]^4+1/8*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-1+1/3*Log[x]^4*x+25/2*Log[x]^2*PolyLog[2,x]-7/2*Log[x]^2*PolyLog[2,x]*x^-1-13*Log[x]^2*PolyLog[2,x]*(1-x)^-1+12*Log[x]^2*PolyLog[2,x]*x-78*Log[x]*PolyLog[1,2,x]+92*Log[x]*PolyLog[1,2,x]*x^-1-22*Log[x]*PolyLog[1,2,x]*(1-x)^-1+48*Log[x]*PolyLog[1,2,x]*x+475/6*Log[x]*PolyLog[2,x]+29/2*Log[x]*PolyLog[2,x]*x^-1-76/3*Log[x]*PolyLog[2,x]*(1-x)^-1+56*Log[x]*PolyLog[2,x]*x-40*Log[x]*PolyLog[3,x]+4*Log[x]*PolyLog[3,x]*x^-1+48*Log[x]*PolyLog[3,x]*(1-x)^-1-56*Log[x]*PolyLog[3,x]*x+811/6*PolyLog[1,2,x]-76/3*PolyLog[1,2,x]*x^-1+29/2*PolyLog[1,2,x]*(1-x)^-1-56*PolyLog[1,2,x]*x-3*PolyLog[2,x]*Pi^2*x^-1+3*PolyLog[2,x]*Pi^2*(1-x)^-1-40/3*PolyLog[2,x]*Pi^2+80/3*PolyLog[2,x]*Pi^2*x-475/6*PolyLog[3,x]-29/2*PolyLog[3,x]*x^-1+76/3*PolyLog[3,x]*(1-x)^-1-56*PolyLog[3,x]*x+111*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1-103*PolyLog[4,1-x]*(1-x)^-1-24*PolyLog[4,1-x]*x+32*PolyLog[4,-x*(1-x)^-1]-102*PolyLog[4,-x*(1-x)^-1]*x^-1+102*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,-x*(1-x)^-1]*x+87*PolyLog[4,x]-103*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*(1-x)^-1+24*PolyLog[4,x]*x;ggqqb2LXTL12=+Nc^-3*(-225/16+187/32*x^-1-21/2*x^-1*z3-187/32*(1-x)^-1+4*(1-x)^-1*z3+25/2*z3+225/8*x-23/2*x*z3-37/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1+35/24*Pi^2-17/12*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3+1/3*Pi^2*z2*x^-1-1/3*Pi^2*z2*(1-x)^-1+5/3*Pi^2*z2-Pi^2*z2*x-59/1440*Pi^4*x^-1+59/1440*Pi^4*(1-x)^-1-89/720*Pi^4+27/40*Pi^4*x-7/8*Log[1-x]-3*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-2*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-37/8*Log[1-x]*x+2*Log[1-x]*x*z3+6*Log[1-x]*x^2+1/6*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1+37/24*Log[1-x]*Pi^2-53/24*Log[1-x]*Pi^2*x-11/8*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+29/8*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+3/2*Log[1-x]^2*z2*(1-x)^-1-17/2*Log[1-x]^2*z2+1/2*Log[1-x]^2*z2*x+5/24*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2+1/8*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1-13/12*Log[1-x]^3*x+3/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-21/2*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3+21*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]*Pi^2-13/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1+19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2-19/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x-1/2*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+3*Log[x]*(1-x)^-1-8*Log[x]*z3+59/8*Log[x]*x-6*Log[x]*x^2+3/8*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+2/3*Log[x]*Pi^2-53/24*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-2*Log[x]*Log[1-x]*z2*x^-1+2*Log[x]*Log[1-x]*z2*(1-x)^-1+12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x+5/6*Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-1/2*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-3/4*Log[x]^2-5/8*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1+29/8*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-5/24*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2+1/8*Log[x]^2*Pi^2*x+9/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-11/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+1/3*Log[x]^3+3/4*Log[x]^3*x^-1-13/12*Log[x]^3*x+1/3*Log[x]^4+1/8*Log[x]^4*x^-1+5/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]*PolyLog[1,2,x]+2*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+13*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-25/2*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1+3/2*PolyLog[1,2,x]*(1-x)^-1-25/2*PolyLog[1,2,x]*x-7/3*PolyLog[2,x]*Pi^2-13*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[3,x]*x-5*PolyLog[4,1-x]-3*PolyLog[4,1-x]*(1-x)^-1-PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+6*PolyLog[4,x]+3*PolyLog[4,x]*x^-1-PolyLog[4,x]*x)+Nc^-2*Nf*(3743/324-3401/648*x^-1-1/9*x^-1*z3+3401/648*(1-x)^-1+13/9*(1-x)^-1*z3+62/9*z3-3743/162*x-160/9*x*z3-8/3*x^2*z3+55/108*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+13/27*Pi^2-26/27*Pi^2*x+4/3*Pi^2*z2*x^-1-10/3*Pi^2*z2+4/3*Pi^2*z2*x-14/45*Pi^4*x^-1+7/45*Pi^4*(1-x)^-1+49/90*Pi^4-7/15*Pi^4*x+67/6*Log[1-x]-3*Log[1-x]*x^-1-5/2*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+12*Log[1-x]*z3-137/18*Log[1-x]*x+8*Log[1-x]*x*z3+16/3*Log[1-x]*x^2-10/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[1-x]*Pi^2-28/9*Log[1-x]*Pi^2*x+20/9*Log[1-x]*Pi^2*x^2-122/9*Log[1-x]^2-3/2*Log[1-x]^2*x^-2+7*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1+139/18*Log[1-x]^2*x-2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1+8/3*Log[1-x]^2*Pi^2+2/9*Log[1-x]^3+2/9*Log[1-x]^3*(1-x)^-1-2/9*Log[1-x]^3*x+4/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-1-12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x+200/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1-400/27*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*x+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1-38/9*Log[s^-1*mu2]^2*x+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1-4/9*Log[s^-1*mu2]^3*x-80/9*Log[x]+5/2*Log[x]*x^-1+3*Log[x]*(1-x)^-1+55/18*Log[x]*x-16/3*Log[x]*x^2-2/9*Log[x]*Pi^2*x^-1+10/9*Log[x]*Pi^2*(1-x)^-1-22/9*Log[x]*Pi^2+4/3*Log[x]*Pi^2*x-20/9*Log[x]*Pi^2*x^2+1/3*Log[x]*Log[1-x]-2/3*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2*x^-1+20*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x-8/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+10/3*Log[x]*Log[1-x]^2*x-4/3*Log[x]*Log[1-x]^2*x^2-16/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-4/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+1/3*Log[x]*Log[s^-1*mu2]*x+35/6*Log[x]^2+1/18*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-2-7*Log[x]^2*(1-x)^-1+139/18*Log[x]^2*x+4*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x-5*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+1/3*Log[x]^2*Log[s^-1*mu2]*x-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*x-20*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+20/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1-52/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2+40/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-68/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2-4/3*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+16/3*PolyLog[2,x]*Pi^2-20/3*PolyLog[3,x]-4/3*PolyLog[3,x]*(1-x)^-1+52/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2-32*PolyLog[4,1-x]+8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1+32*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,x]-8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*(1-x)^-1)+Nc^-1*(-16799/324+14135/648*x^-1-205/18*x^-1*z3-14135/648*(1-x)^-1+331/18*(1-x)^-1*z3+61/9*z3+16799/162*x-113/9*x*z3+19/216*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+53/27*Pi^2-185/54*Pi^2*x-3/2*Pi^2*x^2+Pi^2*x^3-7/2*Pi^2*z2*x^-1+2/3*Pi^2*z2*(1-x)^-1-3/2*Pi^2*z2+8/3*Pi^2*z2*x-8/3*Pi^2*z2*x^2+41/80*Pi^4*x^-1-193/240*Pi^4*(1-x)^-1+23/30*Pi^4-65/36*Pi^4*x-1/2*Log[1-x]-Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3+17*Log[1-x]*z3+125/18*Log[1-x]*x-6*Log[1-x]*x*z3+2*Log[1-x]*x^2-8*Log[1-x]*x^2*z3+Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-239/36*Log[1-x]*Pi^2+145/18*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2+67/18*Log[1-x]^2-1/2*Log[1-x]^2*x^-2+23/4*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-98/9*Log[1-x]^2*x-3/2*Log[1-x]^2*x^2+Log[1-x]^2*x^3+12*Log[1-x]^2*z2*x^-1-5*Log[1-x]^2*z2*(1-x)^-1-11/4*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x-4*Log[1-x]^2*z2*x^2+7/3*Log[1-x]^2*Pi^2*x^-1-2*Log[1-x]^2*Pi^2*x^-1*hLX-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-133/48*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLX-5/3*Log[1-x]^2*Pi^2*x+4/3*Log[1-x]^2*Pi^2*x^2+16/9*Log[1-x]^3-13/6*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1-5/18*Log[1-x]^3*x+1/48*Log[1-x]^4-5/12*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x-1/3*Log[1-x]^4*x^2+11/4*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-1+5*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x+4*Log[1-x]^2*PolyLog[2,x]*x^2+2*Log[1-x]*PolyLog[1,2,x]-14*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*x+8*Log[1-x]*PolyLog[1,2,x]*x^2+9*Log[1-x]*PolyLog[3,x]+7*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x-1393/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3+1393/27*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/9*Log[s^-1*mu2]*Pi^2+82/9*Log[s^-1*mu2]*Pi^2*x+41/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-64/3*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-10*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+19/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-1/24*Log[s^-1*mu2]*Log[1-x]^2+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+109/18*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1-109/9*Log[s^-1*mu2]^2*x+37/12*Log[s^-1*mu2]^2*Pi^2*x^-1-37/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-37/6*Log[s^-1*mu2]^2*Pi^2+37/3*Log[s^-1*mu2]^2*Pi^2*x+12*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2-33/8*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1-86/9*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-76/9*Log[x]-9/2*Log[x]*x^-1+Log[x]*(1-x)^-1+15*Log[x]*(1-x)^-1*z3-20*Log[x]*z3+197/18*Log[x]*x-8*Log[x]*x*z3-2*Log[x]*x^2+2/9*Log[x]*Pi^2*x^-1-Log[x]*Pi^2*(1-x)^-1+127/12*Log[x]*Pi^2-287/18*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-4*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[1-x]*x+3*Log[x]*Log[1-x]*x^2-2*Log[x]*Log[1-x]*x^3-10*Log[x]*Log[1-x]*z2*x^-1-5*Log[x]*Log[1-x]*z2*(1-x)^-1-7*Log[x]*Log[1-x]*z2+53/12*Log[x]*Log[1-x]*Pi^2*x^-1+11/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]*Pi^2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^2-15/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[1-x]^2*x+29/12*Log[x]*Log[1-x]^3-5/2*Log[x]*Log[1-x]^3*x^-1+20/3*Log[x]*Log[1-x]^3*(1-x)^-1-7/3*Log[x]*Log[1-x]^3*x+4/3*Log[x]*Log[1-x]^3*x^2+5*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*x-187/6*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+128/3*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2-43/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+79/6*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-95/6*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+27/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-13/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-17*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+17*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+23/3*Log[x]^2-29/9*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-2-23/4*Log[x]^2*(1-x)^-1-98/9*Log[x]^2*x-3/2*Log[x]^2*x^2+Log[x]^2*x^3+1/12*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*x^-1*hLX-43/12*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+31/16*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLX+Log[x]^2*Pi^2*x-4/3*Log[x]^2*Pi^2*x^2+25/4*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1-7/4*Log[x]^2*Log[1-x]*(1-x)^-1-19/2*Log[x]^2*Log[1-x]*x+5/4*Log[x]^2*Log[1-x]^2+3/4*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+Log[x]^2*Log[1-x]^2*x+59/8*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-22/3*Log[x]^2*Log[s^-1*mu2]*x-29/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+13/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2*x-3/2*Log[x]^3+11/9*Log[x]^3*x^-1+13/6*Log[x]^3*(1-x)^-1-5/18*Log[x]^3*x-4/3*Log[x]^3*Log[1-x]+5/6*Log[x]^3*Log[1-x]*x^-1+13/3*Log[x]^3*Log[1-x]*x-4/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-25/48*Log[x]^4+1/4*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x+1/3*Log[x]^4*x^2-33/4*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+13*Log[x]^2*PolyLog[2,x]*x-4*Log[x]^2*PolyLog[2,x]*x^2+5*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1+7*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x+15*Log[x]*PolyLog[2,x]+12*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-29*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-14*Log[x]*PolyLog[3,x]*(1-x)^-1-18*Log[x]*PolyLog[3,x]*x+8*Log[x]*PolyLog[3,x]*x^2+14*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1-12*PolyLog[1,2,x]*(1-x)^-1-29*PolyLog[1,2,x]*x+17/6*PolyLog[2,x]*Pi^2*x^-1+17/6*PolyLog[2,x]*Pi^2*(1-x)^-1+3*PolyLog[2,x]*Pi^2-16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2-15*PolyLog[3,x]-12*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+29*PolyLog[3,x]*x+39/2*PolyLog[4,1-x]-9*PolyLog[4,1-x]*x^-1+25*PolyLog[4,1-x]*(1-x)^-1-6*PolyLog[4,1-x]*x+8*PolyLog[4,1-x]*x^2-14*PolyLog[4,-x*(1-x)^-1]-15*PolyLog[4,-x*(1-x)^-1]*x^-1-15*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-43/2*PolyLog[4,x]-25*PolyLog[4,x]*x^-1+9*PolyLog[4,x]*(1-x)^-1+10*PolyLog[4,x]*x-8*PolyLog[4,x]*x^2)+Nf*(-1085/108+1307/216*x^-1-7/3*x^-1*z3-1307/216*(1-x)^-1+1/3*(1-x)^-1*z3-14/3*z3+1085/54*x+16/3*x*z3+16/3*x^2*z3-85/108*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1+1/54*Pi^2-28/27*Pi^2*x+3*Pi^2*x^2-2*Pi^2*x^3-2*Pi^2*z2*x^-1+11/3*Pi^2*z2-4/3*Pi^2*z2*x+7/15*Pi^4*x^-1-7/30*Pi^4*(1-x)^-1-7/12*Pi^4+7/15*Pi^4*x-325/18*Log[1-x]+82/27*Log[1-x]*x^-1+211/54*Log[1-x]*(1-x)^-1+12*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+185/18*Log[1-x]*x-8*Log[1-x]*x*z3-332/27*Log[1-x]*x^2-1/3*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1+29/9*Log[1-x]*Pi^2-56/9*Log[1-x]*Pi^2*x+8/3*Log[1-x]*Pi^2*x^2+118/9*Log[1-x]^2+Log[1-x]^2*x^-2-7*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1-107/18*Log[1-x]^2*x+3*Log[1-x]^2*x^2-2*Log[1-x]^2*x^3+Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*(1-x)^-1-3*Log[1-x]^2*Pi^2+11/9*Log[1-x]^3-1/9*Log[1-x]^3*x^-1-20/9*Log[1-x]^3*x+8/9*Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/2*Log[1-x]^4*x^-1+1/2*Log[1-x]^4*(1-x)^-1+14*Log[1-x]*PolyLog[3,x]-12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x-86/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1+172/9*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*x-23/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-5/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+7/3*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1+26/3*Log[s^-1*mu2]^2*x-2*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x+542/27*Log[x]-211/54*Log[x]*x^-1-82/27*Log[x]*(1-x)^-1-773/54*Log[x]*x+332/27*Log[x]*x^2+4/9*Log[x]*Pi^2*x^-1+1/3*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2-8/9*Log[x]*Pi^2*x-8/3*Log[x]*Pi^2*x^2+2/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+14/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+4*Log[x]*Log[1-x]*x^3+12*Log[x]*Log[1-x]*z2*x^-1-22*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*(1-x)^-1+22*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x+104/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-115/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-49/6*Log[x]^2+19/18*Log[x]^2*x^-1-Log[x]^2*(1-x)^-2+7*Log[x]^2*(1-x)^-1-107/18*Log[x]^2*x+3*Log[x]^2*x^2-2*Log[x]^2*x^3-8/3*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x^-1+10/3*Log[x]^2*Log[1-x]*x+8/3*Log[x]^2*Log[1-x]*x^2+11/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]*x+1/9*Log[x]^3+1/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x-8/9*Log[x]^3*x^2+22*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*x-4*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1+2/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+16/3*Log[x]*PolyLog[2,x]*x^2-16/3*PolyLog[1,2,x]-2/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1+44/3*PolyLog[1,2,x]*x-16/3*PolyLog[1,2,x]*x^2+2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2*(1-x)^-1-6*PolyLog[2,x]*Pi^2+4*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1-2/3*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x-16/3*PolyLog[3,x]*x^2+36*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*(1-x)^-1-36*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*x^-1+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-36*PolyLog[4,x]+12*PolyLog[4,x]*x^-1+12*PolyLog[4,x]*(1-x)^-1)+Nc*(33119/432-36077/864*x^-1+52/3*x^-1*z3+36077/864*(1-x)^-1+5/2*(1-x)^-1*z3-121/6*z3-33119/216*x+59/6*x*z3-56*x^2*z3+179/54*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1-2335/216*Pi^2+2335/108*Pi^2*x+13/2*Pi^2*z2*x^-1-3*Pi^2*z2*(1-x)^-1-55/6*Pi^2*z2+7/3*Pi^2*z2*x+40/3*Pi^2*z2*x^2-1699/1440*Pi^4*x^-1-1/160*Pi^4*(1-x)^-1+277/144*Pi^4+43/360*Pi^4*x+28/45*Pi^4*x^2+5203/72*Log[1-x]-283/27*Log[1-x]*x^-1+9*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-54*Log[1-x]*(1-x)^-1*z3+27*Log[1-x]*z3-2951/72*Log[1-x]*x+114*Log[1-x]*x*z3+1760/27*Log[1-x]*x^2-16*Log[1-x]*x^2*z3-58/9*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+1507/72*Log[1-x]*Pi^2-237/8*Log[1-x]*Pi^2*x+176/9*Log[1-x]*Pi^2*x^2-3965/72*Log[1-x]^2-3*Log[1-x]^2*x^-2+109/4*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1+1379/72*Log[1-x]^2*x+16*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-269/4*Log[1-x]^2*z2+185/2*Log[1-x]^2*z2*x-44*Log[1-x]^2*z2*x^2-11/2*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX-27/8*Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2*(1-x)^-1*hLX+757/48*Log[1-x]^2*Pi^2-6*Log[1-x]^2*Pi^2*hLX-13/8*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLX+8/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLX-233/36*Log[1-x]^3+4/9*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+353/36*Log[1-x]^3*x-44/9*Log[1-x]^3*x^2+491/48*Log[1-x]^4-8/3*Log[1-x]^4*x^-1-8/3*Log[1-x]^4*(1-x)^-1-71/24*Log[1-x]^4*x+3*Log[1-x]^4*x^2+269/4*Log[1-x]^2*PolyLog[2,x]-16*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-185/2*Log[1-x]^2*PolyLog[2,x]*x+44*Log[1-x]^2*PolyLog[2,x]*x^2+88*Log[1-x]*PolyLog[1,2,x]-22*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-122*Log[1-x]*PolyLog[1,2,x]*x+56*Log[1-x]*PolyLog[1,2,x]*x^2-107*Log[1-x]*PolyLog[3,x]+11*Log[1-x]*PolyLog[3,x]*x^-1+56*Log[1-x]*PolyLog[3,x]*(1-x)^-1-6*Log[1-x]*PolyLog[3,x]*x-48*Log[1-x]*PolyLog[3,x]*x^2+551/9*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-1102/9*Log[s^-1*mu2]*x+36*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-185/36*Log[s^-1*mu2]*Pi^2+185/18*Log[s^-1*mu2]*Pi^2*x+329/12*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-85/4*Log[s^-1*mu2]*Log[1-x]*x+320/9*Log[s^-1*mu2]*Log[1-x]*x^2-41/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-41/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+32*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-83/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+106/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLX+137/24*Log[s^-1*mu2]*Log[1-x]^2-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-31/12*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x+95/6*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1-95/3*Log[s^-1*mu2]^2*x-25/8*Log[s^-1*mu2]^2*Pi^2*x^-1+25/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]^2*Pi^2-25/2*Log[s^-1*mu2]^2*Pi^2*x-1/4*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-23/4*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/8*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1+5/3*Log[s^-1*mu2]^3*x-9*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-12*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x-5209/54*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+283/27*Log[x]*(1-x)^-1+2*Log[x]*(1-x)^-1*z3+14*Log[x]*z3+19307/216*Log[x]*x-30*Log[x]*x*z3-1760/27*Log[x]*x^2+8*Log[x]*x^2*z3-131/72*Log[x]*Pi^2*x^-1+58/9*Log[x]*Pi^2*(1-x)^-1-391/36*Log[x]*Pi^2+683/72*Log[x]*Pi^2*x-176/9*Log[x]*Pi^2*x^2+103/9*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1-71/18*Log[x]*Log[1-x]*(1-x)^-1-206/9*Log[x]*Log[1-x]*x-52*Log[x]*Log[1-x]*z2*x^-1-9*Log[x]*Log[1-x]*z2*(1-x)^-1+141*Log[x]*Log[1-x]*z2-78*Log[x]*Log[1-x]*z2*x+32*Log[x]*Log[1-x]*z2*x^2+41/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/2*Log[x]*Log[1-x]*Pi^2+19*Log[x]*Log[1-x]*Pi^2*x-56/3*Log[x]*Log[1-x]*Pi^2*x^2-77/4*Log[x]*Log[1-x]^2+49/12*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+55/2*Log[x]*Log[1-x]^2*x-40/3*Log[x]*Log[1-x]^2*x^2-51/4*Log[x]*Log[1-x]^3+25/6*Log[x]*Log[1-x]^3*x^-1+59/6*Log[x]*Log[1-x]^3*(1-x)^-1-151/6*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-129*Log[x]*Log[1-x]*PolyLog[2,x]+50*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+5*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+70*Log[x]*Log[1-x]*PolyLog[2,x]*x-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^2-751/18*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1+1795/36*Log[x]*Log[s^-1*mu2]*x-320/9*Log[x]*Log[s^-1*mu2]*x^2+41/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+41/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-155/6*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+175/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX-106/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLX+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLX+10/3*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-5/12*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x^2+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2+431/12*Log[x]^2-259/72*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-109/4*Log[x]^2*(1-x)^-1+1379/72*Log[x]^2*x-41/24*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*x^-1*hLX+5/12*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2*(1-x)^-1*hLX+137/48*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*hLX-13/8*Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x*hLX+8/3*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Pi^2*x^2*hLX+101/12*Log[x]^2*Log[1-x]+19/4*Log[x]^2*Log[1-x]*x^-1+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-253/12*Log[x]^2*Log[1-x]*x-44/3*Log[x]^2*Log[1-x]*x^2-113/4*Log[x]^2*Log[1-x]^2+47/4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+27/2*Log[x]^2*Log[1-x]^2*x-25/8*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-31/12*Log[x]^2*Log[s^-1*mu2]*x+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLX-75/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+53/4*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+14/9*Log[x]^3-3/4*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1+1/36*Log[x]^3*x+44/9*Log[x]^3*x^2-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-5/3*Log[x]^3*Log[1-x]*x-4/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-7/16*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-1+3/8*Log[x]^4*x-1/3*Log[x]^4*x^2-13/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1+6*Log[x]^2*PolyLog[2,x]*(1-x)^-1-11/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]^2*PolyLog[2,x]*x^2-161*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1+11*Log[x]*PolyLog[1,2,x]*(1-x)^-1+102*Log[x]*PolyLog[1,2,x]*x-48*Log[x]*PolyLog[1,2,x]*x^2+20/3*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1+29/3*Log[x]*PolyLog[2,x]*(1-x)^-1-263/6*Log[x]*PolyLog[2,x]*x-56*Log[x]*PolyLog[2,x]*x^2+22*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-22*Log[x]*PolyLog[3,x]*(1-x)^-1+10*Log[x]*PolyLog[3,x]*x+56*Log[x]*PolyLog[3,x]*x^2+559/6*PolyLog[1,2,x]-29/3*PolyLog[1,2,x]*x^-1-61/6*PolyLog[1,2,x]*(1-x)^-1-935/6*PolyLog[1,2,x]*x+56*PolyLog[1,2,x]*x^2-7/2*PolyLog[2,x]*Pi^2*x^-1-7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+8/3*PolyLog[2,x]*Pi^2+80/3*PolyLog[2,x]*Pi^2*x-80/3*PolyLog[2,x]*Pi^2*x^2-20/3*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1-29/3*PolyLog[3,x]*(1-x)^-1+263/6*PolyLog[3,x]*x+56*PolyLog[3,x]*x^2-203/2*PolyLog[4,1-x]+29*PolyLog[4,1-x]*x^-1+62*PolyLog[4,1-x]*(1-x)^-1-121*PolyLog[4,1-x]*x+24*PolyLog[4,1-x]*x^2+236*PolyLog[4,-x*(1-x)^-1]-61*PolyLog[4,-x*(1-x)^-1]*x^-1-61*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,-x*(1-x)^-1]*x+64*PolyLog[4,-x*(1-x)^-1]*x^2+397/2*PolyLog[4,x]-62*PolyLog[4,x]*x^-1-29*PolyLog[4,x]*(1-x)^-1-73*PolyLog[4,x]*x-24*PolyLog[4,x]*x^2)+I*Nc^-3*(2*Pi*x^-1-2*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3-5/8*Pi+8*Pi*z3+5/4*Pi*x+2*Pi*x*z3-3*Pi*z2*x^-1+6*Pi*z2*(1-x)^-1-8*Pi*z2-17/2*Pi*z2*x+1/2*Pi^3*x^-1-1/2*Pi^3*(1-x)^-1-19/24*Pi^3+19/12*Pi^3*x+2*Log[1-x]*Pi*x^-2-21/2*Log[1-x]*Pi*x^-1+11/2*Log[1-x]*Pi-9/2*Log[1-x]*Pi*x-6*Log[1-x]*Pi*z2*x^-1+8*Log[1-x]*Pi*z2-Log[1-x]*Pi*z2*x+7/6*Log[1-x]*Pi^3*x^-1-7/6*Log[1-x]*Pi^3+7/12*Log[1-x]*Pi^3*x+2*Log[1-x]^2*Pi-1/2*Log[1-x]^2*Pi*x+Log[1-x]^3*Pi*x^-1-Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x+6*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi+Log[1-x]*PolyLog[2,x]*Pi*x+5/4*Log[s^-1*mu2]*Pi-5/2*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[x]*Pi*(1-x)^-2+21/2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi-9/2*Log[x]*Pi*x-7/6*Log[x]*Pi^3*(1-x)^-1+7/12*Log[x]*Pi^3+7/12*Log[x]*Pi^3*x+3*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1+23/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1-3*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi-1/2*Log[x]^2*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^3*Pi*(1-x)^-1+1/2*Log[x]^3*Pi+1/2*Log[x]^3*Pi*x-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[x]*PolyLog[2,x]*Pi+Log[x]*PolyLog[2,x]*Pi*x+8*PolyLog[1,2,x]*Pi*x^-1-10*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1+49/2*PolyLog[2,x]*Pi+8*PolyLog[3,x]*Pi*(1-x)^-1-8*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(-3*Pi*x^-1+3*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3+35/18*Pi+12*Pi*z3-35/9*Pi*x+8*Pi*x*z3-2/3*Pi*z2*x^-1-2/3*Pi*z2*(1-x)^-1-14/3*Pi*z2+40/3*Pi*z2*x+8/3*Pi*z2*x^2+1/9*Pi^3*x^-1-1/9*Pi^3*(1-x)^-1-1/3*Pi^3+2/3*Pi^3*x-3*Log[1-x]*Pi*x^-2+164/9*Log[1-x]*Pi*x^-1-248/9*Log[1-x]*Pi+136/9*Log[1-x]*Pi*x-8*Log[1-x]*Pi*z2*x^-1+20*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x-2*Log[1-x]^2*Pi+3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-20*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[x]*Pi*(1-x)^-2-164/9*Log[x]*Pi*(1-x)^-1+112/9*Log[x]*Pi+136/9*Log[x]*Pi*x+4/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi-28/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2+4*Log[x]*Log[1-x]^2*Pi*x^-1-10*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi+1/3*Log[x]^2*Pi*x+4/3*Log[x]^2*Pi*x^2+8*PolyLog[1,2,x]*Pi*x^-1-20*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1-20/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2+8*PolyLog[3,x]*Pi*(1-x)^-1-12*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(-2*Pi*x^-1+14*Pi*x^-1*z3+2*Pi*(1-x)^-1+Pi*(1-x)^-1*z3-64/9*Pi-5*Pi*z3+128/9*Pi*x+22*Pi*x*z3-8*Pi*x^2*z3+15/2*Pi*z2*x^-1-3/2*Pi*z2*(1-x)^-1+2*Pi*z2+Pi*z2*x+7/4*Pi^3*x^-1-7/4*Pi^3*(1-x)^-1+2/3*Pi^3-4/3*Pi^3*x-5*Log[1-x]*Pi*x^-2-169/18*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+667/18*Log[1-x]*Pi-469/9*Log[1-x]*Pi*x+32*Log[1-x]*Pi*x^2+8*Log[1-x]*Pi*z2*x^-1-Log[1-x]*Pi*z2*(1-x)^-1+1/2*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x-5/2*Log[1-x]*Pi^3*x^-1+2*Log[1-x]*Pi^3*x^-1*hLX-17/12*Log[1-x]*Pi^3*(1-x)^-1+2*Log[1-x]*Pi^3*(1-x)^-1*hLX+49/24*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLX+41/6*Log[1-x]*Pi^3*x-14/3*Log[1-x]*Pi^3*x^2+29/12*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1+71/24*Log[1-x]^2*Pi-19/6*Log[1-x]^2*Pi*x-5/6*Log[1-x]^3*Pi*x^-1-3/2*Log[1-x]^3*Pi*(1-x)^-1-7/12*Log[1-x]^3*Pi+14/3*Log[1-x]^3*Pi*x-4/3*Log[1-x]^3*Pi*x^2-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-1/2*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+13/3*Log[s^-1*mu2]*Pi-26/3*Log[s^-1*mu2]*Pi*x+7/12*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^3+7/3*Log[s^-1*mu2]*Pi^3*x-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+313/12*Log[s^-1*mu2]*Log[1-x]*Pi-98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+11/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+27/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+49/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-15*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-1/2*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi-2*Log[s^-1*mu2]^3*Pi*x+7/2*Log[x]*Pi*x^-1+5*Log[x]*Pi*(1-x)^-2+169/18*Log[x]*Pi*(1-x)^-1-305/18*Log[x]*Pi+107/9*Log[x]*Pi*x-32*Log[x]*Pi*x^2+17/12*Log[x]*Pi^3*x^-1-2*Log[x]*Pi^3*x^-1*hLX+5/2*Log[x]*Pi^3*(1-x)^-1-2*Log[x]*Pi^3*(1-x)^-1*hLX-101/24*Log[x]*Pi^3+4*Log[x]*Pi^3*hLX-5/2*Log[x]*Pi^3*x+14/3*Log[x]*Pi^3*x^2-15/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]*Pi*x+5/2*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*x^-1*hLX+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-21/2*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLX-Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-209/12*Log[x]*Log[s^-1*mu2]*Pi+46/3*Log[x]*Log[s^-1*mu2]*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-37/4*Log[x]*Log[s^-1*mu2]^2*Pi+9*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-3/2*Log[x]^2*Pi*x^-1-29/12*Log[x]^2*Pi*(1-x)^-1+5/24*Log[x]^2*Pi-19/6*Log[x]^2*Pi*x-13/2*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX-3/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+27/2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLX-4*Log[x]^2*Log[1-x]*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x^2-11/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+21/4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-12*Log[x]^2*Log[s^-1*mu2]*Pi*x+3/2*Log[x]^3*Pi*x^-1+5/6*Log[x]^3*Pi*(1-x)^-1-11/4*Log[x]^3*Pi+2*Log[x]^3*Pi*x+4/3*Log[x]^3*Pi*x^2-2*Log[x]*PolyLog[2,x]*Pi*x^-1+10*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+17/2*Log[x]*PolyLog[2,x]*Pi-10*Log[x]*PolyLog[2,x]*Pi*x-8*Log[x]*PolyLog[2,x]*Pi*x^2-18*PolyLog[1,2,x]*Pi*x^-1+3*PolyLog[1,2,x]*Pi*(1-x)^-1+9*PolyLog[1,2,x]*Pi-30*PolyLog[1,2,x]*Pi*x+8*PolyLog[1,2,x]*Pi*x^2-6*PolyLog[2,x]*Pi*x^-1-6*PolyLog[2,x]*Pi*(1-x)^-1-5*PolyLog[2,x]*Pi+3*PolyLog[3,x]*Pi*x^-1-18*PolyLog[3,x]*Pi*(1-x)^-1-13*PolyLog[3,x]*Pi+14*PolyLog[3,x]*Pi*x+8*PolyLog[3,x]*Pi*x^2)+I*Nf*(190/27*Pi*x^-1-190/27*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3-133/54*Pi-10*Pi*z3+133/27*Pi*x-8*Pi*x*z3+2/3*Pi*z2*(1-x)^-1+10/3*Pi*z2-16*Pi*z2*x-16/3*Pi*z2*x^2-1/3*Pi^3+2/3*Pi^3*x+6*Log[1-x]*Pi*x^-2-196/9*Log[1-x]*Pi*x^-1+10/9*Log[1-x]*Pi*(1-x)^-1+65/3*Log[1-x]*Pi-8/9*Log[1-x]*Pi*x-80/9*Log[1-x]*Pi*x^2+4*Log[1-x]*Pi*z2*x^-1-18*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x-2/3*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1+7/2*Log[1-x]^2*Pi-13/3*Log[1-x]^2*Pi*x+8/3*Log[1-x]^2*Pi*x^2-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+18*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x+10/9*Log[s^-1*mu2]*Pi*x^-1-10/9*Log[s^-1*mu2]*Pi*(1-x)^-1-5/9*Log[s^-1*mu2]*Pi+10/9*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi+26/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+1/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Pi+4/3*Log[s^-1*mu2]^2*Pi*x-10/9*Log[x]*Pi*x^-1-6*Log[x]*Pi*(1-x)^-2+196/9*Log[x]*Pi*(1-x)^-1-107/9*Log[x]*Pi-56/3*Log[x]*Pi*x+80/9*Log[x]*Pi*x^2-2/3*Log[x]*Log[1-x]*Pi*x^-1+28/3*Log[x]*Log[1-x]*Pi*x+16/3*Log[x]*Log[1-x]*Pi*x^2-2*Log[x]*Log[1-x]^2*Pi*x^-1+9*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi-2*Log[x]*Log[s^-1*mu2]*Pi*x+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^2+1/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi*(1-x)^-1-11/6*Log[x]^2*Pi+Log[x]^2*Pi*x-8/3*Log[x]^2*Pi*x^2-4*PolyLog[1,2,x]*Pi*x^-1+18*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x-2/3*PolyLog[2,x]*Pi*x^-1-2/3*PolyLog[2,x]*Pi*(1-x)^-1+44/3*PolyLog[2,x]*Pi-32/3*PolyLog[2,x]*Pi*x+32/3*PolyLog[2,x]*Pi*x^2-4*PolyLog[3,x]*Pi*(1-x)^-1+10*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc*(-553/27*Pi*x^-1+9*Pi*x^-1*z3+553/27*Pi*(1-x)^-1-32*Pi*(1-x)^-1*z3+1471/216*Pi+13*Pi*z3-1471/108*Pi*x+96*Pi*x*z3-8*Pi*x^2*z3-31/6*Pi*z2*x^-1-89/6*Pi*z2*(1-x)^-1+11*Pi*z2+305/6*Pi*z2*x+56*Pi*z2*x^2+67/36*Pi^3*x^-1-67/36*Pi^3*(1-x)^-1-121/24*Pi^3+121/12*Pi^3*x-16*Log[1-x]*Pi*x^-2+640/9*Log[1-x]*Pi*x^-1-71/18*Log[1-x]*Pi*(1-x)^-1-214/3*Log[1-x]*Pi-425/18*Log[1-x]*Pi*x+320/9*Log[1-x]*Pi*x^2-18*Log[1-x]*Pi*z2*x^-1-3*Log[1-x]*Pi*z2*(1-x)^-1+125/2*Log[1-x]*Pi*z2-7*Log[1-x]*Pi*z2*x-16*Log[1-x]*Pi*z2*x^2-16/3*Log[1-x]*Pi^3*x^-1+Log[1-x]*Pi^3*x^-1*hLX-17/12*Log[1-x]*Pi^3*(1-x)^-1+Log[1-x]*Pi^3*(1-x)^-1*hLX+203/8*Log[1-x]*Pi^3-6*Log[1-x]*Pi^3*hLX-139/4*Log[1-x]*Pi^3*x+8*Log[1-x]*Pi^3*x*hLX+22*Log[1-x]*Pi^3*x^2-8*Log[1-x]*Pi^3*x^2*hLX+109/12*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1-1009/24*Log[1-x]^2*Pi+185/3*Log[1-x]^2*Pi*x-28*Log[1-x]^2*Pi*x^2-3/2*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1+89/12*Log[1-x]^3*Pi-19/2*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x^2+18*Log[1-x]*PolyLog[2,x]*Pi*x^-1+3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-125/2*Log[1-x]*PolyLog[2,x]*Pi+7*Log[1-x]*PolyLog[2,x]*Pi*x+16*Log[1-x]*PolyLog[2,x]*Pi*x^2-71/18*Log[s^-1*mu2]*Pi*x^-1+71/18*Log[s^-1*mu2]*Pi*(1-x)^-1+71/36*Log[s^-1*mu2]*Pi-71/18*Log[s^-1*mu2]*Pi*x-5/12*Log[s^-1*mu2]*Pi^3*x^-1+5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+5/6*Log[s^-1*mu2]*Pi^3-5/3*Log[s^-1*mu2]*Pi^3*x-13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+71/4*Log[s^-1*mu2]*Log[1-x]*Pi-62/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLX-1/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+53/12*Log[s^-1*mu2]^2*Pi-53/6*Log[s^-1*mu2]^2*Pi*x+5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-111/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+75/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-28*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+3/2*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi+6*Log[s^-1*mu2]^3*Pi*x+71/18*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-2-640/9*Log[x]*Pi*(1-x)^-1+1069/18*Log[x]*Pi+95/2*Log[x]*Pi*x-320/9*Log[x]*Pi*x^2+17/12*Log[x]*Pi^3*x^-1-Log[x]*Pi^3*x^-1*hLX+16/3*Log[x]*Pi^3*(1-x)^-1-Log[x]*Pi^3*(1-x)^-1*hLX-101/8*Log[x]*Pi^3+6*Log[x]*Pi^3*hLX+37/4*Log[x]*Pi^3*x-8*Log[x]*Pi^3*x*hLX-22*Log[x]*Pi^3*x^2+8*Log[x]*Pi^3*x^2*hLX+25/2*Log[x]*Log[1-x]*Pi*x^-1+15/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-209/6*Log[x]*Log[1-x]*Pi-19/6*Log[x]*Log[1-x]*Pi*x-56*Log[x]*Log[1-x]*Pi*x^2+27/2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*x^-1*hLX-Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-45*Log[x]*Log[1-x]^2*Pi+6*Log[x]*Log[1-x]^2*Pi*hLX+24*Log[x]*Log[1-x]^2*Pi*x-8*Log[x]*Log[1-x]^2*Pi*x*hLX+8*Log[x]*Log[1-x]^2*Pi*x^2*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-29/12*Log[x]*Log[s^-1*mu2]*Pi-10*Log[x]*Log[s^-1*mu2]*Pi*x-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+73/4*Log[x]*Log[s^-1*mu2]^2*Pi-37/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+28*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-1/3*Log[x]^2*Pi*x^-1-109/12*Log[x]^2*Pi*(1-x)^-1+67/8*Log[x]^2*Pi+17/3*Log[x]^2*Pi*x+28*Log[x]^2*Pi*x^2-7/2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*x^-1*hLX-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+14*Log[x]^2*Log[1-x]*Pi-6*Log[x]^2*Log[1-x]*Pi*hLX-19*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLX+12*Log[x]^2*Log[1-x]*Pi*x^2-8*Log[x]^2*Log[1-x]*Pi*x^2*hLX-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-11/4*Log[x]^2*Log[s^-1*mu2]*Pi-6*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x+8*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLX+1/2*Log[x]^3*Pi*x^-1+3/2*Log[x]^3*Pi*(1-x)^-1-23/12*Log[x]^3*Pi-3/2*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x^2-10*Log[x]*PolyLog[2,x]*Pi*x^-1+8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+51/2*Log[x]*PolyLog[2,x]*Pi-47*Log[x]*PolyLog[2,x]*Pi*x+8*Log[x]*PolyLog[2,x]*Pi*x^2+10*PolyLog[1,2,x]*Pi*x^-1+13*PolyLog[1,2,x]*Pi*(1-x)^-1-49*PolyLog[1,2,x]*Pi-24*PolyLog[1,2,x]*Pi*x+8*PolyLog[1,2,x]*Pi*x^2+20*PolyLog[2,x]*Pi*x^-1+20*PolyLog[2,x]*Pi*(1-x)^-1-773/6*PolyLog[2,x]*Pi+112*PolyLog[2,x]*Pi*x-112*PolyLog[2,x]*Pi*x^2+13*PolyLog[3,x]*Pi*x^-1+10*PolyLog[3,x]*Pi*(1-x)^-1-65*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x+8*PolyLog[3,x]*Pi*x^2);ggqqb2LXTL13=+Nc^-3*(-195/16+187/32*x^-1-21/2*x^-1*z3+187/32*(1-x)^-1-(1-x)^-1*z3-7/2*z3-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1-31/12*Pi^2+3*Pi^2*x-3*Pi^2*x^2-Pi^2*z2*x^-1+Pi^2*z2+29/160*Pi^4*x^-1+653/1440*Pi^4*(1-x)^-1-329/720*Pi^4+13/8*Log[1-x]-Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-2*Log[1-x]*z3-6*Log[1-x]*x-1/3*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1+53/24*Log[1-x]*Pi^2-25/8*Log[1-x]^2+Log[1-x]^2*x^-2-7/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x-3*Log[1-x]^2*x^2+7*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-1/2*Log[1-x]^2*z2+1/12*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1-1/8*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-5/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+17/24*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^2*PolyLog[2,x]-7*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-39/4*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1-19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-35/8*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3-Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+6*Log[x]*x+3/8*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+53/24*Log[x]*Pi^2+10*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+10/3*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2-7/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[1-x]^3-5/3*Log[x]*Log[1-x]^3*x^-1-11/6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-25/8*Log[x]^2-5/8*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2-7/4*Log[x]^2*(1-x)^-1+3*Log[x]^2*x-3*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+5/4*Log[x]^2*Pi^2*(1-x)^-1-1/8*Log[x]^2*Pi^2+11/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/12*Log[x]^3+3/4*Log[x]^3*x^-1-5/24*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25/2*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x^-1+6*Log[x]*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1-25/2*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1+PolyLog[4,1-x]-11*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x^-1)+Nc^-2*Nf*(3401/324-3401/648*x^-1-1/9*x^-1*z3-3401/648*(1-x)^-1-37/9*(1-x)^-1*z3+254/9*z3+4*x*z3+55/108*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1+127/27*Pi^2+4*Pi^2*z2*x^-1-2*Pi^2*z2-14/15*Pi^4*x^-1-7/15*Pi^4*(1-x)^-1+7/10*Pi^4+137/18*Log[1-x]-9*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+24*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3-8*Log[1-x]*x-34/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+26/9*Log[1-x]*Pi^2-10/3*Log[1-x]*Pi^2*x-101/9*Log[1-x]^2-9/2*Log[1-x]^2*x^-2+127/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*(1-x)^-1+2/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-1+191/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1-7/18*Log[x]+5/2*Log[x]*x^-1-9*Log[x]*(1-x)^-1+8*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-34/9*Log[x]*Pi^2*(1-x)^-1-4/9*Log[x]*Pi^2+10/3*Log[x]*Pi^2*x+Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2-4*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1-101/9*Log[x]^2+1/18*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-2+127/9*Log[x]^2*(1-x)^-1+12*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1-12*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1+28*Log[x]*PolyLog[2,x]-4*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+32*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-4*PolyLog[1,2,x]*x-4*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2*(1-x)^-1-28*PolyLog[3,x]+4*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-1-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-24*PolyLog[4,x]*x^-1+24*PolyLog[4,x]*(1-x)^-1)+Nc^-1*(-14459/324+14135/648*x^-1-205/18*x^-1*z3+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-56/9*z3+19/216*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+335/108*Pi^2+2*Pi^2*x-2*Pi^2*x^2-17/6*Pi^2*z2*x^-1-Pi^2*z2*(1-x)^-1+1/6*Pi^2*z2+2*Pi^2*z2*x+41/80*Pi^4*x^-1+607/720*Pi^4*(1-x)^-1+11/60*Pi^4-107/18*Log[1-x]-5*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-5*Log[1-x]*z3-4*Log[1-x]*x+6*Log[1-x]*x*z3+107/18*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1-149/36*Log[1-x]*Pi^2+9*Log[1-x]*Pi^2*x+53/9*Log[1-x]^2-5/2*Log[1-x]^2*x^-2-187/36*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*x-2*Log[1-x]^2*x^2+18*Log[1-x]^2*z2*x^-1+Log[1-x]^2*z2*(1-x)^-1-33/4*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x+10/3*Log[1-x]^2*Pi^2*x^-1+7/2*Log[1-x]^2*Pi^2*(1-x)^-1-29/16*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/9*Log[1-x]^3-2/9*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1-11/16*Log[1-x]^4+5/12*Log[1-x]^4*x^-1+23/24*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+33/4*Log[1-x]^2*PolyLog[2,x]-18*Log[1-x]^2*PolyLog[2,x]*x^-1-Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-20*Log[1-x]*PolyLog[1,2,x]*x^-1-6*Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]+3*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-647/27*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-14/9*Log[s^-1*mu2]*Pi^2+35/6*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-24*Log[s^-1*mu2]*Log[1-x]*x-17/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+19/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+149/24*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1+37/12*Log[s^-1*mu2]^2*Pi^2*x^-1+37/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-37/6*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-179/18*Log[x]-9/2*Log[x]*x^-1-5*Log[x]*(1-x)^-1-13*Log[x]*(1-x)^-1*z3+8*Log[x]*z3+4*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+107/18*Log[x]*Pi^2*(1-x)^-1+175/36*Log[x]*Pi^2-9*Log[x]*Pi^2*x+2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+Log[x]*Log[1-x]*z2*(1-x)^-1+Log[x]*Log[1-x]*z2+29/12*Log[x]*Log[1-x]*Pi^2*x^-1-9/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/6*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-17/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+43/12*Log[x]*Log[1-x]^3-35/6*Log[x]*Log[1-x]^3*x^-1-11/3*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]*PolyLog[2,x]+14*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-109/6*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]*x-31/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-17/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+29/6*Log[x]*Log[s^-1*mu2]*Pi^2-19/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]^2*x-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+53/9*Log[x]^2-29/9*Log[x]^2*x^-1-5/2*Log[x]^2*(1-x)^-2-187/36*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-2*Log[x]^2*x^2+25/12*Log[x]^2*Pi^2*x^-1+19/4*Log[x]^2*Pi^2*(1-x)^-1-45/16*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+33/4*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+7/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]^2+13/4*Log[x]^2*Log[1-x]^2*x^-1+149/24*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+1/9*Log[x]^3+11/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Log[1-x]+1/6*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/16*Log[x]^4+1/4*Log[x]^4*x^-1+9/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-5/4*Log[x]^2*PolyLog[2,x]+Log[x]^2*PolyLog[2,x]*x^-1-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+3*Log[x]^2*PolyLog[2,x]*x-3*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1-3*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]+20*Log[x]*PolyLog[3,x]*(1-x)^-1-6*Log[x]*PolyLog[3,x]*x+25*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+11/6*PolyLog[2,x]*Pi^2*x^-1-11/6*PolyLog[2,x]*Pi^2*(1-x)^-1+2*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-25*PolyLog[3,x]-2*PolyLog[3,x]*(1-x)^-1+33/2*PolyLog[4,1-x]-19*PolyLog[4,1-x]*x^-1-19*PolyLog[4,1-x]*(1-x)^-1-6*PolyLog[4,1-x]*x-17*PolyLog[4,-x*(1-x)^-1]*x^-1+17*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+21/2*PolyLog[4,x]-19*PolyLog[4,x]*x^-1-19*PolyLog[4,x]*(1-x)^-1+6*PolyLog[4,x]*x)+Nf*(-1307/108+1307/216*x^-1-7/3*x^-1*z3+1307/216*(1-x)^-1-1/3*(1-x)^-1*z3-22/3*z3-4*x*z3-85/108*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1-101/54*Pi^2-Pi^2*x+Pi^2*x^2-2*Pi^2*z2*x^-1+Pi^2*z2+7/15*Pi^4*x^-1+7/30*Pi^4*(1-x)^-1-7/20*Pi^4-115/54*Log[1-x]+190/27*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-12*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+74/9*Log[1-x]*x-7/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+35/9*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x+25/9*Log[1-x]^2+3*Log[1-x]^2*x^-2-62/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x+Log[1-x]^2*x^2+Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2*(1-x)^-1+13/9*Log[1-x]^3-5/9*Log[1-x]^3*x^-1-2/3*Log[1-x]^3*x+1/2*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*(1-x)^-1-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1-89/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+20/3*Log[s^-1*mu2]*Log[1-x]*x-11/6*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1+329/54*Log[x]-211/54*Log[x]*x^-1+190/27*Log[x]*(1-x)^-1-74/9*Log[x]*x+4/9*Log[x]*Pi^2*x^-1-7/9*Log[x]*Pi^2*(1-x)^-1+17/9*Log[x]*Pi^2+2*Log[x]*Pi^2*x+2/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-10/9*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*x^2+12*Log[x]*Log[1-x]*z2*x^-1-6*Log[x]*Log[1-x]*z2-2/3*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+55/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-20/3*Log[x]*Log[s^-1*mu2]*x+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x+25/9*Log[x]^2+19/18*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-62/9*Log[x]^2*(1-x)^-1-Log[x]^2*x+Log[x]^2*x^2-4*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-11/6*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+7/9*Log[x]^3-5/9*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*x+6*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-20/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1-2/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x-32/3*PolyLog[1,2,x]-2/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*x^-1-2*PolyLog[2,x]*Pi^2*(1-x)^-1+20/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1+2/3*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x-12*PolyLog[4,1-x]*x^-1+12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*(1-x)^-1)+Nc*(35861/432-36077/864*x^-1+52/3*x^-1*z3-36077/864*(1-x)^-1-17/2*(1-x)^-1*z3+73/6*z3+106/3*x*z3+179/54*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1-152/27*Pi^2+13/2*Pi^2*z2*x^-1+3*Pi^2*z2*(1-x)^-1-11/2*Pi^2*z2-6*Pi^2*z2*x-1603/1440*Pi^4*x^-1+7/96*Pi^4*(1-x)^-1+1/144*Pi^4-14/45*Pi^4*x+1237/216*Log[1-x]-553/27*Log[1-x]*x^-1+9*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+54*Log[1-x]*(1-x)^-1*z3-63*Log[1-x]*z3-428/9*Log[1-x]*x+12*Log[1-x]*x*z3-5*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+63/8*Log[1-x]*Pi^2-82/9*Log[1-x]*Pi^2*x-611/72*Log[1-x]^2-8*Log[1-x]^2*x^-2+221/9*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+19*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-155/4*Log[1-x]^2*z2+23*Log[1-x]^2*z2*x-43/12*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX+27/8*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2*(1-x)^-1*hLX-125/48*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*hLX+1/3*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x*hLX-205/36*Log[1-x]^3+43/18*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+11/3*Log[1-x]^3*x+13/48*Log[1-x]^4-9/4*Log[1-x]^4*x^-1+8/3*Log[1-x]^4*(1-x)^-1-17/12*Log[1-x]^4*x+155/4*Log[1-x]^2*PolyLog[2,x]-19*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-23*Log[1-x]^2*PolyLog[2,x]*x+52*Log[1-x]*PolyLog[1,2,x]-26*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-30*Log[1-x]*PolyLog[1,2,x]*x+23*Log[1-x]*PolyLog[3,x]+11*Log[1-x]*PolyLog[3,x]*x^-1-56*Log[1-x]*PolyLog[3,x]*(1-x)^-1+24*Log[1-x]*PolyLog[3,x]*x+2243/36*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-275/36*Log[s^-1*mu2]*Pi^2+143/36*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-80/3*Log[s^-1*mu2]*Log[1-x]*x-65/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+41/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-41/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+23/24*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+181/12*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1-25/8*Log[s^-1*mu2]^2*Pi^2*x^-1-25/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]^2*Pi^2+53/12*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x-33/8*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9035/216*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3-553/27*Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+18*Log[x]*z3+428/9*Log[x]*x-6*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-5*Log[x]*Pi^2*(1-x)^-1-89/72*Log[x]*Pi^2+82/9*Log[x]*Pi^2*x+103/9*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1+71/18*Log[x]*Log[1-x]*(1-x)^-1-52*Log[x]*Log[1-x]*z2*x^-1+9*Log[x]*Log[1-x]*z2*(1-x)^-1+39*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x+41/12*Log[x]*Log[1-x]*Pi^2*x^-1-13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi^2+26/3*Log[x]*Log[1-x]*Pi^2*x-125/12*Log[x]*Log[1-x]^2+49/12*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+20/3*Log[x]*Log[1-x]^2*x+145/12*Log[x]*Log[1-x]^3+19/6*Log[x]*Log[1-x]^3*x^-1-59/6*Log[x]*Log[1-x]^3*(1-x)^-1-11/3*Log[x]*Log[1-x]^3*x-39*Log[x]*Log[1-x]*PolyLog[2,x]+50*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-5*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-817/36*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1-71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1+80/3*Log[x]*Log[s^-1*mu2]*x+41/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-65/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-31/6*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+41/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+29/12*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*x+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^3*x-611/72*Log[x]^2-259/72*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-2+221/9*Log[x]^2*(1-x)^-1-41/24*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*x^-1*hLX+3/2*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2*(1-x)^-1*hLX-15/16*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX-3*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x*hLX+39/2*Log[x]^2*Log[1-x]+19/4*Log[x]^2*Log[1-x]*x^-1-15/4*Log[x]^2*Log[1-x]*(1-x)^-1+11*Log[x]^2*Log[1-x]*x-35/4*Log[x]^2*Log[1-x]^2+47/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+23/24*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-65/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x-73/36*Log[x]^3-3/4*Log[x]^3*x^-1+43/18*Log[x]^3*(1-x)^-1-11/3*Log[x]^3*x+Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-23/48*Log[x]^4+1/8*Log[x]^4*x^-1+7/24*Log[x]^4*(1-x)^-1+1/12*Log[x]^4*x+25/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1-7*Log[x]^2*PolyLog[2,x]*(1-x)^-1+7*Log[x]^2*PolyLog[2,x]*x-47*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1-11*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[1,2,x]*x+93/2*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1-47/3*Log[x]*PolyLog[2,x]*(1-x)^-1+106/3*Log[x]*PolyLog[2,x]*x-22*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1+26*Log[x]*PolyLog[3,x]*(1-x)^-1-30*Log[x]*PolyLog[3,x]*x+491/6*PolyLog[1,2,x]-47/3*PolyLog[1,2,x]*x^-1+61/6*PolyLog[1,2,x]*(1-x)^-1-106/3*PolyLog[1,2,x]*x-7/2*PolyLog[2,x]*Pi^2*x^-1+7/2*PolyLog[2,x]*Pi^2*(1-x)^-1-6*PolyLog[2,x]*Pi^2+12*PolyLog[2,x]*Pi^2*x-93/2*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1+47/3*PolyLog[3,x]*(1-x)^-1-106/3*PolyLog[3,x]*x+123/2*PolyLog[4,1-x]+23*PolyLog[4,1-x]*x^-1-62*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]-61*PolyLog[4,-x*(1-x)^-1]*x^-1+61*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,-x*(1-x)^-1]*x+95/2*PolyLog[4,x]-62*PolyLog[4,x]*x^-1+23*PolyLog[4,x]*(1-x)^-1+14*PolyLog[4,x]*x)+I*Nc^-2*Nf*(3*Pi*x^-1+3*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3-8/3*Pi+4*Pi*z3+2/3*Pi*z2*x^-1-2/3*Pi*z2*(1-x)^-1+22/3*Pi*z2+4/3*Pi*z2*x-1/9*Pi^3*x^-1-1/9*Pi^3*(1-x)^-1+1/3*Pi^3+3*Log[1-x]*Pi*x^-2-8*Log[1-x]*Pi*x^-1+20/3*Log[1-x]*Pi+8*Log[1-x]*Pi*z2*x^-1-4*Log[1-x]*Pi*z2-2/3*Log[1-x]^2*Pi*x^-1+4/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+4*Log[1-x]*PolyLog[2,x]*Pi+3*Log[x]*Pi*(1-x)^-2-8*Log[x]*Pi*(1-x)^-1+20/3*Log[x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x^-1-16/3*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi-2/3*Log[x]^2*Pi*(1-x)^-1+2/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x-8*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi-4/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi-8/3*PolyLog[2,x]*Pi*x+8*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi)+I*Nc^-1*(2*Pi*x^-1+2*Pi*x^-1*z3+2*Pi*(1-x)^-1-Pi*(1-x)^-1*z3-2*Pi-3*Pi*z3+2*Pi*x*z3+9/2*Pi*z2*x^-1+15/2*Pi*z2*(1-x)^-1-3*Pi*z2-7/4*Pi^3*x^-1-7/4*Pi^3*(1-x)^-1+1/2*Pi^3-Log[1-x]*Pi*x^-2+1/2*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1+17/2*Log[1-x]*Pi-8*Log[1-x]*Pi*x+8*Log[1-x]*Pi*z2*x^-1+5*Log[1-x]*Pi*z2*(1-x)^-1-1/2*Log[1-x]*Pi*z2-5/6*Log[1-x]*Pi^3*x^-1-7/12*Log[1-x]*Pi^3*(1-x)^-1-29/24*Log[1-x]*Pi^3+7/6*Log[1-x]*Pi^3*x-5/4*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1+7/8*Log[1-x]^2*Pi-5/6*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1-1/12*Log[1-x]^3*Pi+1/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+1/2*Log[1-x]*PolyLog[2,x]*Pi-7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^3+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+17/4*Log[s^-1*mu2]*Log[1-x]*Pi-6*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1-Log[x]*Pi*(1-x)^-2+1/2*Log[x]*Pi*(1-x)^-1+1/2*Log[x]*Pi+8*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1-5/6*Log[x]*Pi^3*(1-x)^-1-1/24*Log[x]*Pi^3-7/6*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-3*Log[x]*Log[1-x]*Pi-7/2*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi+6*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/4*Log[x]*Log[s^-1*mu2]^2*Pi+3*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1-5/4*Log[x]^2*Pi*(1-x)^-1+7/8*Log[x]^2*Pi-1/2*Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^3*Pi*x^-1-5/6*Log[x]^3*Pi*(1-x)^-1+1/4*Log[x]^3*Pi-1/3*Log[x]^3*Pi*x-2*Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-3/2*Log[x]*PolyLog[2,x]*Pi+2*Log[x]*PolyLog[2,x]*Pi*x-10*PolyLog[1,2,x]*Pi*x^-1-7*PolyLog[1,2,x]*Pi*(1-x)^-1+PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1+7*PolyLog[3,x]*Pi*x^-1+10*PolyLog[3,x]*Pi*(1-x)^-1+PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nf*(82/27*Pi*x^-1+82/27*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3-110/27*Pi+2*Pi*z3-2/3*Pi*z2*(1-x)^-1+14/3*Pi*z2+4/3*Pi*z2*x-1/9*Pi^3+2*Log[1-x]*Pi*x^-2-6*Log[1-x]*Pi*x^-1-10/9*Log[1-x]*Pi*(1-x)^-1+7/3*Log[1-x]*Pi+20/9*Log[1-x]*Pi*x+4*Log[1-x]*Pi*z2*x^-1-2*Log[1-x]*Pi*z2+1/3*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+2*Log[1-x]*PolyLog[2,x]*Pi+10/9*Log[s^-1*mu2]*Pi*x^-1+10/9*Log[s^-1*mu2]*Pi*(1-x)^-1-20/9*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Pi-10/9*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2-6*Log[x]*Pi*(1-x)^-1+41/9*Log[x]*Pi-20/9*Log[x]*Pi*x-2/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+1/3*Log[x]*Log[s^-1*mu2]*Pi-4/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi*x^-1-1/6*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x-4*PolyLog[1,2,x]*Pi*x^-1+2*PolyLog[1,2,x]*Pi-2/3*PolyLog[2,x]*Pi*x^-1+2/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi-8/3*PolyLog[2,x]*Pi*x+4*PolyLog[3,x]*Pi*(1-x)^-1-2*PolyLog[3,x]*Pi)+I*Nc*(-283/27*Pi*x^-1+9*Pi*x^-1*z3-283/27*Pi*(1-x)^-1+36*Pi*(1-x)^-1*z3+476/27*Pi-41*Pi*z3+2*Pi*x*z3-31/6*Pi*z2*x^-1+53/6*Pi*z2*(1-x)^-1-24*Pi*z2-62/3*Pi*z2*x+67/36*Pi^3*x^-1+67/36*Pi^3*(1-x)^-1-47/9*Pi^3-6*Log[1-x]*Pi*x^-2+65/2*Log[1-x]*Pi*x^-1+71/18*Log[1-x]*Pi*(1-x)^-1-3/2*Log[1-x]*Pi-80/9*Log[1-x]*Pi*x-20*Log[1-x]*Pi*z2*x^-1+3*Log[1-x]*Pi*z2*(1-x)^-1+3/2*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x-9/2*Log[1-x]*Pi^3*x^-1+Log[1-x]*Pi^3*x^-1*hLX+17/12*Log[1-x]*Pi^3*(1-x)^-1-Log[1-x]*Pi^3*(1-x)^-1*hLX+85/8*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLX-61/6*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLX+65/12*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1-419/24*Log[1-x]^2*Pi+31/3*Log[1-x]^2*Pi*x-7/6*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1+43/12*Log[1-x]^3*Pi-7/3*Log[1-x]^3*Pi*x+20*Log[1-x]*PolyLog[2,x]*Pi*x^-1-3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-3/2*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x-71/18*Log[s^-1*mu2]*Pi*x^-1-71/18*Log[s^-1*mu2]*Pi*(1-x)^-1+71/9*Log[s^-1*mu2]*Pi-5/12*Log[s^-1*mu2]*Pi^3*x^-1-5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+5/6*Log[s^-1*mu2]*Pi^3+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+21/4*Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-25/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-1/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-25/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+9*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi+71/18*Log[x]*Pi*x^-1-6*Log[x]*Pi*(1-x)^-2+65/2*Log[x]*Pi*(1-x)^-1-187/18*Log[x]*Pi+80/9*Log[x]*Pi*x+17/12*Log[x]*Pi^3*x^-1-Log[x]*Pi^3*x^-1*hLX-9/2*Log[x]*Pi^3*(1-x)^-1+Log[x]*Pi^3*(1-x)^-1*hLX+11/24*Log[x]*Pi^3+2*Log[x]*Pi^3*hLX+61/6*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLX+25/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+5*Log[x]*Log[1-x]*Pi+62/3*Log[x]*Log[1-x]*Pi*x+27/2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*x^-1*hLX+Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-8*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*hLX-4*Log[x]*Log[1-x]^2*Pi*x*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+47/12*Log[x]*Log[s^-1*mu2]*Pi+4/3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+11/4*Log[x]*Log[s^-1*mu2]^2*Pi-9*Log[x]*Log[s^-1*mu2]^2*Pi*x-1/3*Log[x]^2*Pi*x^-1+65/12*Log[x]^2*Pi*(1-x)^-1-57/8*Log[x]^2*Pi-31/3*Log[x]^2*Pi*x-7/2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*x^-1*hLX+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+7*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*hLX-7*Log[x]^2*Log[1-x]*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x*hLX-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-9/4*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-4*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+1/2*Log[x]^3*Pi*x^-1-7/6*Log[x]^3*Pi*(1-x)^-1+5/4*Log[x]^3*Pi+7/3*Log[x]^3*Pi*x-10*Log[x]*PolyLog[2,x]*Pi*x^-1-6*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+41/2*Log[x]*PolyLog[2,x]*Pi-6*Log[x]*PolyLog[2,x]*Pi*x+14*PolyLog[1,2,x]*Pi*x^-1-13*PolyLog[1,2,x]*Pi*(1-x)^-1+13*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x+14*PolyLog[2,x]*Pi*x^-1-14*PolyLog[2,x]*Pi*(1-x)^-1-62/3*PolyLog[2,x]*Pi+124/3*PolyLog[2,x]*Pi*x+13*PolyLog[3,x]*Pi*x^-1-14*PolyLog[3,x]*Pi*(1-x)^-1-11*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x);ggqqb2LXTL21=+Nc^-3*(-225/16+187/32*x^-1-21/2*x^-1*z3-187/32*(1-x)^-1+4*(1-x)^-1*z3+25/2*z3+225/8*x-23/2*x*z3-37/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1+35/24*Pi^2-17/12*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3+1/3*Pi^2*z2*x^-1-1/3*Pi^2*z2*(1-x)^-1+5/3*Pi^2*z2-Pi^2*z2*x-59/1440*Pi^4*x^-1+59/1440*Pi^4*(1-x)^-1-89/720*Pi^4+27/40*Pi^4*x-7/8*Log[1-x]-3*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-2*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-37/8*Log[1-x]*x+2*Log[1-x]*x*z3+6*Log[1-x]*x^2+1/6*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1+37/24*Log[1-x]*Pi^2-53/24*Log[1-x]*Pi^2*x-11/8*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+29/8*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+3/2*Log[1-x]^2*z2*(1-x)^-1-17/2*Log[1-x]^2*z2+1/2*Log[1-x]^2*z2*x+5/24*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2+1/8*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1-13/12*Log[1-x]^3*x+3/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-21/2*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3+21*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]*Pi^2-13/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1+19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2-19/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x-1/2*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+3*Log[x]*(1-x)^-1-8*Log[x]*z3+59/8*Log[x]*x-6*Log[x]*x^2+3/8*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+2/3*Log[x]*Pi^2-53/24*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-2*Log[x]*Log[1-x]*z2*x^-1+2*Log[x]*Log[1-x]*z2*(1-x)^-1+12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x+5/6*Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-1/2*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-3/4*Log[x]^2-5/8*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1+29/8*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-5/24*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2+1/8*Log[x]^2*Pi^2*x+9/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-11/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+1/3*Log[x]^3+3/4*Log[x]^3*x^-1-13/12*Log[x]^3*x+1/3*Log[x]^4+1/8*Log[x]^4*x^-1+5/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]*PolyLog[1,2,x]+2*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+13*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-25/2*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1+3/2*PolyLog[1,2,x]*(1-x)^-1-25/2*PolyLog[1,2,x]*x-7/3*PolyLog[2,x]*Pi^2-13*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[3,x]*x-5*PolyLog[4,1-x]-3*PolyLog[4,1-x]*(1-x)^-1-PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+6*PolyLog[4,x]+3*PolyLog[4,x]*x^-1-PolyLog[4,x]*x)+Nc^-2*Nf*(3743/324-3401/648*x^-1-1/9*x^-1*z3+3401/648*(1-x)^-1+13/9*(1-x)^-1*z3+62/9*z3-3743/162*x-160/9*x*z3-8/3*x^2*z3+55/108*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+13/27*Pi^2-26/27*Pi^2*x+4/3*Pi^2*z2*x^-1-10/3*Pi^2*z2+4/3*Pi^2*z2*x-14/45*Pi^4*x^-1+7/45*Pi^4*(1-x)^-1+49/90*Pi^4-7/15*Pi^4*x+67/6*Log[1-x]-3*Log[1-x]*x^-1-5/2*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+12*Log[1-x]*z3-137/18*Log[1-x]*x+8*Log[1-x]*x*z3+16/3*Log[1-x]*x^2-10/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[1-x]*Pi^2-28/9*Log[1-x]*Pi^2*x+20/9*Log[1-x]*Pi^2*x^2-122/9*Log[1-x]^2-3/2*Log[1-x]^2*x^-2+7*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1+139/18*Log[1-x]^2*x-2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1+8/3*Log[1-x]^2*Pi^2+2/9*Log[1-x]^3+2/9*Log[1-x]^3*(1-x)^-1-2/9*Log[1-x]^3*x+4/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-1-12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x+200/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1-400/27*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*x+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1-38/9*Log[s^-1*mu2]^2*x+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1-4/9*Log[s^-1*mu2]^3*x-80/9*Log[x]+5/2*Log[x]*x^-1+3*Log[x]*(1-x)^-1+55/18*Log[x]*x-16/3*Log[x]*x^2-2/9*Log[x]*Pi^2*x^-1+10/9*Log[x]*Pi^2*(1-x)^-1-22/9*Log[x]*Pi^2+4/3*Log[x]*Pi^2*x-20/9*Log[x]*Pi^2*x^2+1/3*Log[x]*Log[1-x]-2/3*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2*x^-1+20*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x-8/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+10/3*Log[x]*Log[1-x]^2*x-4/3*Log[x]*Log[1-x]^2*x^2-16/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-4/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+1/3*Log[x]*Log[s^-1*mu2]*x+35/6*Log[x]^2+1/18*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-2-7*Log[x]^2*(1-x)^-1+139/18*Log[x]^2*x+4*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x-5*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+1/3*Log[x]^2*Log[s^-1*mu2]*x-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*x-20*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+20/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1-52/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2+40/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-68/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2-4/3*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+16/3*PolyLog[2,x]*Pi^2-20/3*PolyLog[3,x]-4/3*PolyLog[3,x]*(1-x)^-1+52/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2-32*PolyLog[4,1-x]+8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1+32*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,x]-8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*(1-x)^-1)+Nc^-1*(-16799/324+14135/648*x^-1-205/18*x^-1*z3-14135/648*(1-x)^-1+331/18*(1-x)^-1*z3+61/9*z3+16799/162*x-113/9*x*z3+19/216*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+53/27*Pi^2-185/54*Pi^2*x-3/2*Pi^2*x^2+Pi^2*x^3-7/2*Pi^2*z2*x^-1+2/3*Pi^2*z2*(1-x)^-1-3/2*Pi^2*z2+8/3*Pi^2*z2*x-8/3*Pi^2*z2*x^2+41/80*Pi^4*x^-1-193/240*Pi^4*(1-x)^-1+23/30*Pi^4-65/36*Pi^4*x-1/2*Log[1-x]-Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3+17*Log[1-x]*z3+125/18*Log[1-x]*x-6*Log[1-x]*x*z3+2*Log[1-x]*x^2-8*Log[1-x]*x^2*z3+Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-239/36*Log[1-x]*Pi^2+145/18*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2+67/18*Log[1-x]^2-1/2*Log[1-x]^2*x^-2+23/4*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-98/9*Log[1-x]^2*x-3/2*Log[1-x]^2*x^2+Log[1-x]^2*x^3+12*Log[1-x]^2*z2*x^-1-5*Log[1-x]^2*z2*(1-x)^-1-11/4*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x-4*Log[1-x]^2*z2*x^2+7/3*Log[1-x]^2*Pi^2*x^-1-2*Log[1-x]^2*Pi^2*x^-1*hLX-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-133/48*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLX-5/3*Log[1-x]^2*Pi^2*x+4/3*Log[1-x]^2*Pi^2*x^2+16/9*Log[1-x]^3-13/6*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1-5/18*Log[1-x]^3*x+1/48*Log[1-x]^4-5/12*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x-1/3*Log[1-x]^4*x^2+11/4*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-1+5*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x+4*Log[1-x]^2*PolyLog[2,x]*x^2+2*Log[1-x]*PolyLog[1,2,x]-14*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*x+8*Log[1-x]*PolyLog[1,2,x]*x^2+9*Log[1-x]*PolyLog[3,x]+7*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x-1393/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3+1393/27*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/9*Log[s^-1*mu2]*Pi^2+82/9*Log[s^-1*mu2]*Pi^2*x+41/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-64/3*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-10*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+19/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-1/24*Log[s^-1*mu2]*Log[1-x]^2+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+109/18*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1-109/9*Log[s^-1*mu2]^2*x+37/12*Log[s^-1*mu2]^2*Pi^2*x^-1-37/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-37/6*Log[s^-1*mu2]^2*Pi^2+37/3*Log[s^-1*mu2]^2*Pi^2*x+12*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2-33/8*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1-86/9*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-76/9*Log[x]-9/2*Log[x]*x^-1+Log[x]*(1-x)^-1+15*Log[x]*(1-x)^-1*z3-20*Log[x]*z3+197/18*Log[x]*x-8*Log[x]*x*z3-2*Log[x]*x^2+2/9*Log[x]*Pi^2*x^-1-Log[x]*Pi^2*(1-x)^-1+127/12*Log[x]*Pi^2-287/18*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-4*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[1-x]*x+3*Log[x]*Log[1-x]*x^2-2*Log[x]*Log[1-x]*x^3-10*Log[x]*Log[1-x]*z2*x^-1-5*Log[x]*Log[1-x]*z2*(1-x)^-1-7*Log[x]*Log[1-x]*z2+53/12*Log[x]*Log[1-x]*Pi^2*x^-1+11/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]*Pi^2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^2-15/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[1-x]^2*x+29/12*Log[x]*Log[1-x]^3-5/2*Log[x]*Log[1-x]^3*x^-1+20/3*Log[x]*Log[1-x]^3*(1-x)^-1-7/3*Log[x]*Log[1-x]^3*x+4/3*Log[x]*Log[1-x]^3*x^2+5*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*x-187/6*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+128/3*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2-43/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+79/6*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-95/6*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+27/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-13/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-17*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+17*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+23/3*Log[x]^2-29/9*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-2-23/4*Log[x]^2*(1-x)^-1-98/9*Log[x]^2*x-3/2*Log[x]^2*x^2+Log[x]^2*x^3+1/12*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*x^-1*hLX-43/12*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+31/16*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLX+Log[x]^2*Pi^2*x-4/3*Log[x]^2*Pi^2*x^2+25/4*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1-7/4*Log[x]^2*Log[1-x]*(1-x)^-1-19/2*Log[x]^2*Log[1-x]*x+5/4*Log[x]^2*Log[1-x]^2+3/4*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+Log[x]^2*Log[1-x]^2*x+59/8*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-22/3*Log[x]^2*Log[s^-1*mu2]*x-29/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+13/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2*x-3/2*Log[x]^3+11/9*Log[x]^3*x^-1+13/6*Log[x]^3*(1-x)^-1-5/18*Log[x]^3*x-4/3*Log[x]^3*Log[1-x]+5/6*Log[x]^3*Log[1-x]*x^-1+13/3*Log[x]^3*Log[1-x]*x-4/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-25/48*Log[x]^4+1/4*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x+1/3*Log[x]^4*x^2-33/4*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+13*Log[x]^2*PolyLog[2,x]*x-4*Log[x]^2*PolyLog[2,x]*x^2+5*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1+7*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x+15*Log[x]*PolyLog[2,x]+12*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-29*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-14*Log[x]*PolyLog[3,x]*(1-x)^-1-18*Log[x]*PolyLog[3,x]*x+8*Log[x]*PolyLog[3,x]*x^2+14*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1-12*PolyLog[1,2,x]*(1-x)^-1-29*PolyLog[1,2,x]*x+17/6*PolyLog[2,x]*Pi^2*x^-1+17/6*PolyLog[2,x]*Pi^2*(1-x)^-1+3*PolyLog[2,x]*Pi^2-16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2-15*PolyLog[3,x]-12*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+29*PolyLog[3,x]*x+39/2*PolyLog[4,1-x]-9*PolyLog[4,1-x]*x^-1+25*PolyLog[4,1-x]*(1-x)^-1-6*PolyLog[4,1-x]*x+8*PolyLog[4,1-x]*x^2-14*PolyLog[4,-x*(1-x)^-1]-15*PolyLog[4,-x*(1-x)^-1]*x^-1-15*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-43/2*PolyLog[4,x]-25*PolyLog[4,x]*x^-1+9*PolyLog[4,x]*(1-x)^-1+10*PolyLog[4,x]*x-8*PolyLog[4,x]*x^2)+Nf*(-1085/108+1307/216*x^-1-7/3*x^-1*z3-1307/216*(1-x)^-1+1/3*(1-x)^-1*z3-14/3*z3+1085/54*x+16/3*x*z3+16/3*x^2*z3-85/108*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1+1/54*Pi^2-28/27*Pi^2*x+3*Pi^2*x^2-2*Pi^2*x^3-2*Pi^2*z2*x^-1+11/3*Pi^2*z2-4/3*Pi^2*z2*x+7/15*Pi^4*x^-1-7/30*Pi^4*(1-x)^-1-7/12*Pi^4+7/15*Pi^4*x-325/18*Log[1-x]+82/27*Log[1-x]*x^-1+211/54*Log[1-x]*(1-x)^-1+12*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+185/18*Log[1-x]*x-8*Log[1-x]*x*z3-332/27*Log[1-x]*x^2-1/3*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1+29/9*Log[1-x]*Pi^2-56/9*Log[1-x]*Pi^2*x+8/3*Log[1-x]*Pi^2*x^2+118/9*Log[1-x]^2+Log[1-x]^2*x^-2-7*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1-107/18*Log[1-x]^2*x+3*Log[1-x]^2*x^2-2*Log[1-x]^2*x^3+Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*(1-x)^-1-3*Log[1-x]^2*Pi^2+11/9*Log[1-x]^3-1/9*Log[1-x]^3*x^-1-20/9*Log[1-x]^3*x+8/9*Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/2*Log[1-x]^4*x^-1+1/2*Log[1-x]^4*(1-x)^-1+14*Log[1-x]*PolyLog[3,x]-12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x-86/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1+172/9*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*x-23/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-5/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+7/3*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1+26/3*Log[s^-1*mu2]^2*x-2*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x+542/27*Log[x]-211/54*Log[x]*x^-1-82/27*Log[x]*(1-x)^-1-773/54*Log[x]*x+332/27*Log[x]*x^2+4/9*Log[x]*Pi^2*x^-1+1/3*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2-8/9*Log[x]*Pi^2*x-8/3*Log[x]*Pi^2*x^2+2/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+14/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+4*Log[x]*Log[1-x]*x^3+12*Log[x]*Log[1-x]*z2*x^-1-22*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*(1-x)^-1+22*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x+104/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-115/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-49/6*Log[x]^2+19/18*Log[x]^2*x^-1-Log[x]^2*(1-x)^-2+7*Log[x]^2*(1-x)^-1-107/18*Log[x]^2*x+3*Log[x]^2*x^2-2*Log[x]^2*x^3-8/3*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x^-1+10/3*Log[x]^2*Log[1-x]*x+8/3*Log[x]^2*Log[1-x]*x^2+11/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]*x+1/9*Log[x]^3+1/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x-8/9*Log[x]^3*x^2+22*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*x-4*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1+2/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+16/3*Log[x]*PolyLog[2,x]*x^2-16/3*PolyLog[1,2,x]-2/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1+44/3*PolyLog[1,2,x]*x-16/3*PolyLog[1,2,x]*x^2+2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2*(1-x)^-1-6*PolyLog[2,x]*Pi^2+4*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1-2/3*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x-16/3*PolyLog[3,x]*x^2+36*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*(1-x)^-1-36*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*x^-1+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-36*PolyLog[4,x]+12*PolyLog[4,x]*x^-1+12*PolyLog[4,x]*(1-x)^-1)+Nc*(33119/432-36077/864*x^-1+52/3*x^-1*z3+36077/864*(1-x)^-1+5/2*(1-x)^-1*z3-121/6*z3-33119/216*x+59/6*x*z3-56*x^2*z3+179/54*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1-2335/216*Pi^2+2335/108*Pi^2*x+13/2*Pi^2*z2*x^-1-3*Pi^2*z2*(1-x)^-1-55/6*Pi^2*z2+7/3*Pi^2*z2*x+40/3*Pi^2*z2*x^2-1699/1440*Pi^4*x^-1-1/160*Pi^4*(1-x)^-1+277/144*Pi^4+43/360*Pi^4*x+28/45*Pi^4*x^2+5203/72*Log[1-x]-283/27*Log[1-x]*x^-1+9*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-54*Log[1-x]*(1-x)^-1*z3+27*Log[1-x]*z3-2951/72*Log[1-x]*x+114*Log[1-x]*x*z3+1760/27*Log[1-x]*x^2-16*Log[1-x]*x^2*z3-58/9*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+1507/72*Log[1-x]*Pi^2-237/8*Log[1-x]*Pi^2*x+176/9*Log[1-x]*Pi^2*x^2-3965/72*Log[1-x]^2-3*Log[1-x]^2*x^-2+109/4*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1+1379/72*Log[1-x]^2*x+16*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-269/4*Log[1-x]^2*z2+185/2*Log[1-x]^2*z2*x-44*Log[1-x]^2*z2*x^2-11/2*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX-27/8*Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2*(1-x)^-1*hLX+757/48*Log[1-x]^2*Pi^2-6*Log[1-x]^2*Pi^2*hLX-13/8*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLX+8/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLX-233/36*Log[1-x]^3+4/9*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+353/36*Log[1-x]^3*x-44/9*Log[1-x]^3*x^2+491/48*Log[1-x]^4-8/3*Log[1-x]^4*x^-1-8/3*Log[1-x]^4*(1-x)^-1-71/24*Log[1-x]^4*x+3*Log[1-x]^4*x^2+269/4*Log[1-x]^2*PolyLog[2,x]-16*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-185/2*Log[1-x]^2*PolyLog[2,x]*x+44*Log[1-x]^2*PolyLog[2,x]*x^2+88*Log[1-x]*PolyLog[1,2,x]-22*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-122*Log[1-x]*PolyLog[1,2,x]*x+56*Log[1-x]*PolyLog[1,2,x]*x^2-107*Log[1-x]*PolyLog[3,x]+11*Log[1-x]*PolyLog[3,x]*x^-1+56*Log[1-x]*PolyLog[3,x]*(1-x)^-1-6*Log[1-x]*PolyLog[3,x]*x-48*Log[1-x]*PolyLog[3,x]*x^2+551/9*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-1102/9*Log[s^-1*mu2]*x+36*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-185/36*Log[s^-1*mu2]*Pi^2+185/18*Log[s^-1*mu2]*Pi^2*x+329/12*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-85/4*Log[s^-1*mu2]*Log[1-x]*x+320/9*Log[s^-1*mu2]*Log[1-x]*x^2-41/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-41/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+32*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-83/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+106/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLX+137/24*Log[s^-1*mu2]*Log[1-x]^2-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-31/12*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x+95/6*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1-95/3*Log[s^-1*mu2]^2*x-25/8*Log[s^-1*mu2]^2*Pi^2*x^-1+25/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]^2*Pi^2-25/2*Log[s^-1*mu2]^2*Pi^2*x-1/4*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-23/4*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/8*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1+5/3*Log[s^-1*mu2]^3*x-9*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-12*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x-5209/54*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+283/27*Log[x]*(1-x)^-1+2*Log[x]*(1-x)^-1*z3+14*Log[x]*z3+19307/216*Log[x]*x-30*Log[x]*x*z3-1760/27*Log[x]*x^2+8*Log[x]*x^2*z3-131/72*Log[x]*Pi^2*x^-1+58/9*Log[x]*Pi^2*(1-x)^-1-391/36*Log[x]*Pi^2+683/72*Log[x]*Pi^2*x-176/9*Log[x]*Pi^2*x^2+103/9*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1-71/18*Log[x]*Log[1-x]*(1-x)^-1-206/9*Log[x]*Log[1-x]*x-52*Log[x]*Log[1-x]*z2*x^-1-9*Log[x]*Log[1-x]*z2*(1-x)^-1+141*Log[x]*Log[1-x]*z2-78*Log[x]*Log[1-x]*z2*x+32*Log[x]*Log[1-x]*z2*x^2+41/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/2*Log[x]*Log[1-x]*Pi^2+19*Log[x]*Log[1-x]*Pi^2*x-56/3*Log[x]*Log[1-x]*Pi^2*x^2-77/4*Log[x]*Log[1-x]^2+49/12*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+55/2*Log[x]*Log[1-x]^2*x-40/3*Log[x]*Log[1-x]^2*x^2-51/4*Log[x]*Log[1-x]^3+25/6*Log[x]*Log[1-x]^3*x^-1+59/6*Log[x]*Log[1-x]^3*(1-x)^-1-151/6*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-129*Log[x]*Log[1-x]*PolyLog[2,x]+50*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+5*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+70*Log[x]*Log[1-x]*PolyLog[2,x]*x-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^2-751/18*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1+1795/36*Log[x]*Log[s^-1*mu2]*x-320/9*Log[x]*Log[s^-1*mu2]*x^2+41/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+41/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-155/6*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+175/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX-106/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLX+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLX+10/3*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-5/12*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x^2+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2+431/12*Log[x]^2-259/72*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-109/4*Log[x]^2*(1-x)^-1+1379/72*Log[x]^2*x-41/24*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*x^-1*hLX+5/12*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2*(1-x)^-1*hLX+137/48*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*hLX-13/8*Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x*hLX+8/3*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Pi^2*x^2*hLX+101/12*Log[x]^2*Log[1-x]+19/4*Log[x]^2*Log[1-x]*x^-1+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-253/12*Log[x]^2*Log[1-x]*x-44/3*Log[x]^2*Log[1-x]*x^2-113/4*Log[x]^2*Log[1-x]^2+47/4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+27/2*Log[x]^2*Log[1-x]^2*x-25/8*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-31/12*Log[x]^2*Log[s^-1*mu2]*x+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLX-75/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+53/4*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+14/9*Log[x]^3-3/4*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1+1/36*Log[x]^3*x+44/9*Log[x]^3*x^2-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-5/3*Log[x]^3*Log[1-x]*x-4/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-7/16*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-1+3/8*Log[x]^4*x-1/3*Log[x]^4*x^2-13/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1+6*Log[x]^2*PolyLog[2,x]*(1-x)^-1-11/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]^2*PolyLog[2,x]*x^2-161*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1+11*Log[x]*PolyLog[1,2,x]*(1-x)^-1+102*Log[x]*PolyLog[1,2,x]*x-48*Log[x]*PolyLog[1,2,x]*x^2+20/3*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1+29/3*Log[x]*PolyLog[2,x]*(1-x)^-1-263/6*Log[x]*PolyLog[2,x]*x-56*Log[x]*PolyLog[2,x]*x^2+22*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-22*Log[x]*PolyLog[3,x]*(1-x)^-1+10*Log[x]*PolyLog[3,x]*x+56*Log[x]*PolyLog[3,x]*x^2+559/6*PolyLog[1,2,x]-29/3*PolyLog[1,2,x]*x^-1-61/6*PolyLog[1,2,x]*(1-x)^-1-935/6*PolyLog[1,2,x]*x+56*PolyLog[1,2,x]*x^2-7/2*PolyLog[2,x]*Pi^2*x^-1-7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+8/3*PolyLog[2,x]*Pi^2+80/3*PolyLog[2,x]*Pi^2*x-80/3*PolyLog[2,x]*Pi^2*x^2-20/3*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1-29/3*PolyLog[3,x]*(1-x)^-1+263/6*PolyLog[3,x]*x+56*PolyLog[3,x]*x^2-203/2*PolyLog[4,1-x]+29*PolyLog[4,1-x]*x^-1+62*PolyLog[4,1-x]*(1-x)^-1-121*PolyLog[4,1-x]*x+24*PolyLog[4,1-x]*x^2+236*PolyLog[4,-x*(1-x)^-1]-61*PolyLog[4,-x*(1-x)^-1]*x^-1-61*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,-x*(1-x)^-1]*x+64*PolyLog[4,-x*(1-x)^-1]*x^2+397/2*PolyLog[4,x]-62*PolyLog[4,x]*x^-1-29*PolyLog[4,x]*(1-x)^-1-73*PolyLog[4,x]*x-24*PolyLog[4,x]*x^2)+I*Nc^-3*(-2*Pi*x^-1+2*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3+5/8*Pi-8*Pi*z3-5/4*Pi*x-2*Pi*x*z3+3*Pi*z2*x^-1-6*Pi*z2*(1-x)^-1+8*Pi*z2+17/2*Pi*z2*x-1/2*Pi^3*x^-1+1/2*Pi^3*(1-x)^-1+19/24*Pi^3-19/12*Pi^3*x-2*Log[1-x]*Pi*x^-2+21/2*Log[1-x]*Pi*x^-1-11/2*Log[1-x]*Pi+9/2*Log[1-x]*Pi*x+6*Log[1-x]*Pi*z2*x^-1-8*Log[1-x]*Pi*z2+Log[1-x]*Pi*z2*x-7/6*Log[1-x]*Pi^3*x^-1+7/6*Log[1-x]*Pi^3-7/12*Log[1-x]*Pi^3*x-2*Log[1-x]^2*Pi+1/2*Log[1-x]^2*Pi*x-Log[1-x]^3*Pi*x^-1+Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x-6*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi-Log[1-x]*PolyLog[2,x]*Pi*x-5/4*Log[s^-1*mu2]*Pi+5/2*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[x]*Pi*(1-x)^-2-21/2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi+9/2*Log[x]*Pi*x+7/6*Log[x]*Pi^3*(1-x)^-1-7/12*Log[x]*Pi^3-7/12*Log[x]*Pi^3*x-3*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1-23/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1+3*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi+1/2*Log[x]^2*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^3*Pi*(1-x)^-1-1/2*Log[x]^3*Pi-1/2*Log[x]^3*Pi*x+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[x]*PolyLog[2,x]*Pi-Log[x]*PolyLog[2,x]*Pi*x-8*PolyLog[1,2,x]*Pi*x^-1+10*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1-49/2*PolyLog[2,x]*Pi-8*PolyLog[3,x]*Pi*(1-x)^-1+8*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(3*Pi*x^-1-3*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3-35/18*Pi-12*Pi*z3+35/9*Pi*x-8*Pi*x*z3+2/3*Pi*z2*x^-1+2/3*Pi*z2*(1-x)^-1+14/3*Pi*z2-40/3*Pi*z2*x-8/3*Pi*z2*x^2-1/9*Pi^3*x^-1+1/9*Pi^3*(1-x)^-1+1/3*Pi^3-2/3*Pi^3*x+3*Log[1-x]*Pi*x^-2-164/9*Log[1-x]*Pi*x^-1+248/9*Log[1-x]*Pi-136/9*Log[1-x]*Pi*x+8*Log[1-x]*Pi*z2*x^-1-20*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x+2*Log[1-x]^2*Pi-3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+20*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[x]*Pi*(1-x)^-2+164/9*Log[x]*Pi*(1-x)^-1-112/9*Log[x]*Pi-136/9*Log[x]*Pi*x-4/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi+28/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2-4*Log[x]*Log[1-x]^2*Pi*x^-1+10*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi-1/3*Log[x]^2*Pi*x-4/3*Log[x]^2*Pi*x^2-8*PolyLog[1,2,x]*Pi*x^-1+20*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1+20/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2-8*PolyLog[3,x]*Pi*(1-x)^-1+12*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(2*Pi*x^-1-14*Pi*x^-1*z3-2*Pi*(1-x)^-1-Pi*(1-x)^-1*z3+64/9*Pi+5*Pi*z3-128/9*Pi*x-22*Pi*x*z3+8*Pi*x^2*z3-15/2*Pi*z2*x^-1+3/2*Pi*z2*(1-x)^-1-2*Pi*z2-Pi*z2*x-7/4*Pi^3*x^-1+7/4*Pi^3*(1-x)^-1-2/3*Pi^3+4/3*Pi^3*x+5*Log[1-x]*Pi*x^-2+169/18*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-667/18*Log[1-x]*Pi+469/9*Log[1-x]*Pi*x-32*Log[1-x]*Pi*x^2-8*Log[1-x]*Pi*z2*x^-1+Log[1-x]*Pi*z2*(1-x)^-1-1/2*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x+5/2*Log[1-x]*Pi^3*x^-1-2*Log[1-x]*Pi^3*x^-1*hLX+17/12*Log[1-x]*Pi^3*(1-x)^-1-2*Log[1-x]*Pi^3*(1-x)^-1*hLX-49/24*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLX-41/6*Log[1-x]*Pi^3*x+14/3*Log[1-x]*Pi^3*x^2-29/12*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1-71/24*Log[1-x]^2*Pi+19/6*Log[1-x]^2*Pi*x+5/6*Log[1-x]^3*Pi*x^-1+3/2*Log[1-x]^3*Pi*(1-x)^-1+7/12*Log[1-x]^3*Pi-14/3*Log[1-x]^3*Pi*x+4/3*Log[1-x]^3*Pi*x^2+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+1/2*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi+26/3*Log[s^-1*mu2]*Pi*x-7/12*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/6*Log[s^-1*mu2]*Pi^3-7/3*Log[s^-1*mu2]*Pi^3*x+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-313/12*Log[s^-1*mu2]*Log[1-x]*Pi+98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-11/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-27/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-49/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+15*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+1/2*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi+2*Log[s^-1*mu2]^3*Pi*x-7/2*Log[x]*Pi*x^-1-5*Log[x]*Pi*(1-x)^-2-169/18*Log[x]*Pi*(1-x)^-1+305/18*Log[x]*Pi-107/9*Log[x]*Pi*x+32*Log[x]*Pi*x^2-17/12*Log[x]*Pi^3*x^-1+2*Log[x]*Pi^3*x^-1*hLX-5/2*Log[x]*Pi^3*(1-x)^-1+2*Log[x]*Pi^3*(1-x)^-1*hLX+101/24*Log[x]*Pi^3-4*Log[x]*Pi^3*hLX+5/2*Log[x]*Pi^3*x-14/3*Log[x]*Pi^3*x^2+15/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]*Pi*x-5/2*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*x^-1*hLX-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+21/2*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLX+Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+209/12*Log[x]*Log[s^-1*mu2]*Pi-46/3*Log[x]*Log[s^-1*mu2]*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+37/4*Log[x]*Log[s^-1*mu2]^2*Pi-9*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+3/2*Log[x]^2*Pi*x^-1+29/12*Log[x]^2*Pi*(1-x)^-1-5/24*Log[x]^2*Pi+19/6*Log[x]^2*Pi*x+13/2*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX+3/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-27/2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLX+4*Log[x]^2*Log[1-x]*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x^2+11/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-21/4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+12*Log[x]^2*Log[s^-1*mu2]*Pi*x-3/2*Log[x]^3*Pi*x^-1-5/6*Log[x]^3*Pi*(1-x)^-1+11/4*Log[x]^3*Pi-2*Log[x]^3*Pi*x-4/3*Log[x]^3*Pi*x^2+2*Log[x]*PolyLog[2,x]*Pi*x^-1-10*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-17/2*Log[x]*PolyLog[2,x]*Pi+10*Log[x]*PolyLog[2,x]*Pi*x+8*Log[x]*PolyLog[2,x]*Pi*x^2+18*PolyLog[1,2,x]*Pi*x^-1-3*PolyLog[1,2,x]*Pi*(1-x)^-1-9*PolyLog[1,2,x]*Pi+30*PolyLog[1,2,x]*Pi*x-8*PolyLog[1,2,x]*Pi*x^2+6*PolyLog[2,x]*Pi*x^-1+6*PolyLog[2,x]*Pi*(1-x)^-1+5*PolyLog[2,x]*Pi-3*PolyLog[3,x]*Pi*x^-1+18*PolyLog[3,x]*Pi*(1-x)^-1+13*PolyLog[3,x]*Pi-14*PolyLog[3,x]*Pi*x-8*PolyLog[3,x]*Pi*x^2)+I*Nf*(-190/27*Pi*x^-1+190/27*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3+133/54*Pi+10*Pi*z3-133/27*Pi*x+8*Pi*x*z3-2/3*Pi*z2*(1-x)^-1-10/3*Pi*z2+16*Pi*z2*x+16/3*Pi*z2*x^2+1/3*Pi^3-2/3*Pi^3*x-6*Log[1-x]*Pi*x^-2+196/9*Log[1-x]*Pi*x^-1-10/9*Log[1-x]*Pi*(1-x)^-1-65/3*Log[1-x]*Pi+8/9*Log[1-x]*Pi*x+80/9*Log[1-x]*Pi*x^2-4*Log[1-x]*Pi*z2*x^-1+18*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x+2/3*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1-7/2*Log[1-x]^2*Pi+13/3*Log[1-x]^2*Pi*x-8/3*Log[1-x]^2*Pi*x^2+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-18*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x-10/9*Log[s^-1*mu2]*Pi*x^-1+10/9*Log[s^-1*mu2]*Pi*(1-x)^-1+5/9*Log[s^-1*mu2]*Pi-10/9*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi-26/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-1/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Pi-4/3*Log[s^-1*mu2]^2*Pi*x+10/9*Log[x]*Pi*x^-1+6*Log[x]*Pi*(1-x)^-2-196/9*Log[x]*Pi*(1-x)^-1+107/9*Log[x]*Pi+56/3*Log[x]*Pi*x-80/9*Log[x]*Pi*x^2+2/3*Log[x]*Log[1-x]*Pi*x^-1-28/3*Log[x]*Log[1-x]*Pi*x-16/3*Log[x]*Log[1-x]*Pi*x^2+2*Log[x]*Log[1-x]^2*Pi*x^-1-9*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-11/3*Log[x]*Log[s^-1*mu2]*Pi+2*Log[x]*Log[s^-1*mu2]*Pi*x-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^2-1/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi*(1-x)^-1+11/6*Log[x]^2*Pi-Log[x]^2*Pi*x+8/3*Log[x]^2*Pi*x^2+4*PolyLog[1,2,x]*Pi*x^-1-18*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x+2/3*PolyLog[2,x]*Pi*x^-1+2/3*PolyLog[2,x]*Pi*(1-x)^-1-44/3*PolyLog[2,x]*Pi+32/3*PolyLog[2,x]*Pi*x-32/3*PolyLog[2,x]*Pi*x^2+4*PolyLog[3,x]*Pi*(1-x)^-1-10*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc*(553/27*Pi*x^-1-9*Pi*x^-1*z3-553/27*Pi*(1-x)^-1+32*Pi*(1-x)^-1*z3-1471/216*Pi-13*Pi*z3+1471/108*Pi*x-96*Pi*x*z3+8*Pi*x^2*z3+31/6*Pi*z2*x^-1+89/6*Pi*z2*(1-x)^-1-11*Pi*z2-305/6*Pi*z2*x-56*Pi*z2*x^2-67/36*Pi^3*x^-1+67/36*Pi^3*(1-x)^-1+121/24*Pi^3-121/12*Pi^3*x+16*Log[1-x]*Pi*x^-2-640/9*Log[1-x]*Pi*x^-1+71/18*Log[1-x]*Pi*(1-x)^-1+214/3*Log[1-x]*Pi+425/18*Log[1-x]*Pi*x-320/9*Log[1-x]*Pi*x^2+18*Log[1-x]*Pi*z2*x^-1+3*Log[1-x]*Pi*z2*(1-x)^-1-125/2*Log[1-x]*Pi*z2+7*Log[1-x]*Pi*z2*x+16*Log[1-x]*Pi*z2*x^2+16/3*Log[1-x]*Pi^3*x^-1-Log[1-x]*Pi^3*x^-1*hLX+17/12*Log[1-x]*Pi^3*(1-x)^-1-Log[1-x]*Pi^3*(1-x)^-1*hLX-203/8*Log[1-x]*Pi^3+6*Log[1-x]*Pi^3*hLX+139/4*Log[1-x]*Pi^3*x-8*Log[1-x]*Pi^3*x*hLX-22*Log[1-x]*Pi^3*x^2+8*Log[1-x]*Pi^3*x^2*hLX-109/12*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1+1009/24*Log[1-x]^2*Pi-185/3*Log[1-x]^2*Pi*x+28*Log[1-x]^2*Pi*x^2+3/2*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1-89/12*Log[1-x]^3*Pi+19/2*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x^2-18*Log[1-x]*PolyLog[2,x]*Pi*x^-1-3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+125/2*Log[1-x]*PolyLog[2,x]*Pi-7*Log[1-x]*PolyLog[2,x]*Pi*x-16*Log[1-x]*PolyLog[2,x]*Pi*x^2+71/18*Log[s^-1*mu2]*Pi*x^-1-71/18*Log[s^-1*mu2]*Pi*(1-x)^-1-71/36*Log[s^-1*mu2]*Pi+71/18*Log[s^-1*mu2]*Pi*x+5/12*Log[s^-1*mu2]*Pi^3*x^-1-5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-5/6*Log[s^-1*mu2]*Pi^3+5/3*Log[s^-1*mu2]*Pi^3*x+13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-71/4*Log[s^-1*mu2]*Log[1-x]*Pi+62/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLX+1/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-53/12*Log[s^-1*mu2]^2*Pi+53/6*Log[s^-1*mu2]^2*Pi*x-5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+111/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-75/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+28*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-3/2*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi-6*Log[s^-1*mu2]^3*Pi*x-71/18*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-2+640/9*Log[x]*Pi*(1-x)^-1-1069/18*Log[x]*Pi-95/2*Log[x]*Pi*x+320/9*Log[x]*Pi*x^2-17/12*Log[x]*Pi^3*x^-1+Log[x]*Pi^3*x^-1*hLX-16/3*Log[x]*Pi^3*(1-x)^-1+Log[x]*Pi^3*(1-x)^-1*hLX+101/8*Log[x]*Pi^3-6*Log[x]*Pi^3*hLX-37/4*Log[x]*Pi^3*x+8*Log[x]*Pi^3*x*hLX+22*Log[x]*Pi^3*x^2-8*Log[x]*Pi^3*x^2*hLX-25/2*Log[x]*Log[1-x]*Pi*x^-1-15/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+209/6*Log[x]*Log[1-x]*Pi+19/6*Log[x]*Log[1-x]*Pi*x+56*Log[x]*Log[1-x]*Pi*x^2-27/2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*x^-1*hLX+Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+45*Log[x]*Log[1-x]^2*Pi-6*Log[x]*Log[1-x]^2*Pi*hLX-24*Log[x]*Log[1-x]^2*Pi*x+8*Log[x]*Log[1-x]^2*Pi*x*hLX-8*Log[x]*Log[1-x]^2*Pi*x^2*hLX-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+29/12*Log[x]*Log[s^-1*mu2]*Pi+10*Log[x]*Log[s^-1*mu2]*Pi*x+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-73/4*Log[x]*Log[s^-1*mu2]^2*Pi+37/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-28*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+1/3*Log[x]^2*Pi*x^-1+109/12*Log[x]^2*Pi*(1-x)^-1-67/8*Log[x]^2*Pi-17/3*Log[x]^2*Pi*x-28*Log[x]^2*Pi*x^2+7/2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*x^-1*hLX+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-14*Log[x]^2*Log[1-x]*Pi+6*Log[x]^2*Log[1-x]*Pi*hLX+19*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLX-12*Log[x]^2*Log[1-x]*Pi*x^2+8*Log[x]^2*Log[1-x]*Pi*x^2*hLX+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+11/4*Log[x]^2*Log[s^-1*mu2]*Pi+6*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x-8*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLX-1/2*Log[x]^3*Pi*x^-1-3/2*Log[x]^3*Pi*(1-x)^-1+23/12*Log[x]^3*Pi+3/2*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x^2+10*Log[x]*PolyLog[2,x]*Pi*x^-1-8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-51/2*Log[x]*PolyLog[2,x]*Pi+47*Log[x]*PolyLog[2,x]*Pi*x-8*Log[x]*PolyLog[2,x]*Pi*x^2-10*PolyLog[1,2,x]*Pi*x^-1-13*PolyLog[1,2,x]*Pi*(1-x)^-1+49*PolyLog[1,2,x]*Pi+24*PolyLog[1,2,x]*Pi*x-8*PolyLog[1,2,x]*Pi*x^2-20*PolyLog[2,x]*Pi*x^-1-20*PolyLog[2,x]*Pi*(1-x)^-1+773/6*PolyLog[2,x]*Pi-112*PolyLog[2,x]*Pi*x+112*PolyLog[2,x]*Pi*x^2-13*PolyLog[3,x]*Pi*x^-1-10*PolyLog[3,x]*Pi*(1-x)^-1+65*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x-8*PolyLog[3,x]*Pi*x^2);ggqqb2LXTL22=+Nc^-2*(-629/16+187/32*x^-1-21/2*x^-1*z3+187/32*(1-x)^-1-7*(1-x)^-1*z3+89/2*z3+255/4*x-49*x*z3-255/4*x^2+60*x^2*z3-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+35/3*Pi^2-22*Pi^2*x+22*Pi^2*x^2+5/3*Pi^2*z2*x^-1+2/3*Pi^2*z2*(1-x)^-1-13/3*Pi^2*z2-2/3*Pi^2*z2*x-379/1440*Pi^4*x^-1-257/480*Pi^4*(1-x)^-1+101/80*Pi^4+199/180*Pi^4*x-157/180*Pi^4*x^2+193/8*Log[1-x]-5*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1-12*Log[1-x]*(1-x)^-1*z3+14*Log[1-x]*z3-35/4*Log[1-x]*x+12*Log[1-x]*x*z3+2/3*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1-21/8*Log[1-x]*Pi^2+13/12*Log[1-x]*Pi^2*x-113/8*Log[1-x]^2-Log[1-x]^2*x^-2+35/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+7/4*Log[1-x]^2*x+4*Log[1-x]^2*x^2-7*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1+35/2*Log[1-x]^2*z2-Log[1-x]^2*z2*x-1/12*Log[1-x]^2*Pi^2*x^-1-11/8*Log[1-x]^2*Pi^2*(1-x)^-1+49/24*Log[1-x]^2*Pi^2+7/4*Log[1-x]^2*Pi^2*x-31/12*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1+13/6*Log[1-x]^3*x+19/24*Log[1-x]^4-1/12*Log[1-x]^4*x^-1-11/24*Log[1-x]^4*(1-x)^-1+7/12*Log[1-x]^4*x-35/2*Log[1-x]^2*PolyLog[2,x]+7*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+Log[1-x]^2*PolyLog[2,x]*x-16*Log[1-x]*PolyLog[1,2,x]+6*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-14*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1-12*Log[1-x]*PolyLog[3,x]*x-123/4*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3+36*Log[s^-1*mu2]*z3+45*Log[s^-1*mu2]*x-48*Log[s^-1*mu2]*x*z3-45*Log[s^-1*mu2]*x^2+48*Log[s^-1*mu2]*x^2*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+21/4*Log[s^-1*mu2]*Pi^2-15*Log[s^-1*mu2]*Pi^2*x+15*Log[s^-1*mu2]*Pi^2*x^2+15/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-71/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+25*Log[s^-1*mu2]^2*x-25*Log[s^-1*mu2]^2*x^2-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1-19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/4*Log[s^-1*mu2]^2*Pi^2-19/3*Log[s^-1*mu2]^2*Pi^2*x+19/3*Log[s^-1*mu2]^2*Pi^2*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*x-3/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x-9/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1+6*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*x^2-3/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+Log[s^-1*mu2]^4*x-Log[s^-1*mu2]^4*x^2+123/8*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3-5*Log[x]*(1-x)^-1+6*Log[x]*(1-x)^-1*z3-16*Log[x]*z3+35/4*Log[x]*x+3/8*Log[x]*Pi^2*x^-1+2/3*Log[x]*Pi^2*(1-x)^-1-37/24*Log[x]*Pi^2-13/12*Log[x]*Pi^2*x-2*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*x^2+12*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1-26*Log[x]*Log[1-x]*z2+12*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x+13/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*x^-1-7*Log[x]*Log[1-x]^2*x-15/2*Log[x]*Log[1-x]^3+5/3*Log[x]*Log[1-x]^3*x^-1+17/6*Log[x]*Log[1-x]^3*(1-x)^-1-3*Log[x]*Log[1-x]^3*x+26*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]*x+21/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/2*Log[x]*Log[s^-1*mu2]*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*x+7/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*x-67/8*Log[x]^2-5/8*Log[x]^2*x^-1-Log[x]^2*(1-x)^-2+35/4*Log[x]^2*(1-x)^-1-39/4*Log[x]^2*x+4*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1-5/4*Log[x]^2*Pi^2*(1-x)^-1+67/24*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x-15/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]*(1-x)^-1+25/2*Log[x]^2*Log[1-x]*x+13/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-5/12*Log[x]^3+3/4*Log[x]^3*x^-1-13/6*Log[x]^3*x+7/8*Log[x]^4+1/8*Log[x]^4*x^-1-2/3*Log[x]^4*(1-x)^-1+5/12*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x+26*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1-12*Log[x]*PolyLog[1,2,x]*x-13/2*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1+11*Log[x]*PolyLog[2,x]*x+16*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-6*Log[x]*PolyLog[3,x]*(1-x)^-1+9/2*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1-11*PolyLog[1,2,x]*x-PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2*(1-x)^-1-2/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x+13/2*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1-11*PolyLog[3,x]*x-23*PolyLog[4,1-x]+17*PolyLog[4,1-x]*(1-x)^-1-22*PolyLog[4,1-x]*x-12*PolyLog[4,-x*(1-x)^-1]+14*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+24*PolyLog[4,-x*(1-x)^-1]*x-45*PolyLog[4,x]+17*PolyLog[4,x]*x^-1+22*PolyLog[4,x]*x)+Nc^-1*Nf*(3629/108-3401/648*x^-1-1/9*x^-1*z3-3401/648*(1-x)^-1-1/9*(1-x)^-1*z3+2/3*z3-4085/81*x-8/9*x*z3+4085/81*x^2+8/9*x^2*z3+55/108*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1-67/18*Pi^2+182/27*Pi^2*x-182/27*Pi^2*x^2-83/18*Log[1-x]+5/2*Log[1-x]*(1-x)^-1-7/9*Log[1-x]*x+4/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[1-x]*Pi^2+4/9*Log[1-x]*Pi^2*x+29/6*Log[1-x]^2-19/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1-13/9*Log[1-x]^2*x-2/3*Log[1-x]^3+4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x+197/9*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1-836/27*Log[s^-1*mu2]*x+836/27*Log[s^-1*mu2]*x^2+2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/3*Log[s^-1*mu2]*Pi^2+16/9*Log[s^-1*mu2]*Pi^2*x-16/9*Log[s^-1*mu2]*Pi^2*x^2-5/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+19/3*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1-76/9*Log[s^-1*mu2]^2*x+76/9*Log[s^-1*mu2]^2*x^2+2/3*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1-8/9*Log[s^-1*mu2]^3*x+8/9*Log[s^-1*mu2]^3*x^2-97/18*Log[x]+5/2*Log[x]*x^-1+7/9*Log[x]*x-2/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-1-2/9*Log[x]*Pi^2-4/9*Log[x]*Pi^2*x-7/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*x+61/18*Log[x]^2+1/18*Log[x]^2*x^-1-19/9*Log[x]^2*(1-x)^-1+13/9*Log[x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-2/9*Log[x]^3-2/9*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x)+Nc*Nf*(-1159/36+1307/216*x^-1-7/3*x^-1*z3+1307/216*(1-x)^-1-(1-x)^-1*z3+10/3*z3+863/27*x-863/27*x^2+40/3*x^2*z3-85/108*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1+97/18*Pi^2-242/27*Pi^2*x+242/27*Pi^2*x^2-4/3*Pi^2*z2*x^-1+10/3*Pi^2*z2-4/3*Pi^2*z2*x+14/45*Pi^4*x^-1+7/45*Pi^4*(1-x)^-1-91/90*Pi^4+7/45*Pi^4*x+749/54*Log[1-x]-4*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+12*Log[1-x]*z3-7/27*Log[1-x]*x+8*Log[1-x]*x*z3+224/27*Log[1-x]*x^2+4/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-4*Log[1-x]*Pi^2+52/9*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-21/2*Log[1-x]^2-2*Log[1-x]^2*x^-2+71/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1+11/9*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-2/3*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-16/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-1+20/9*Log[1-x]^3*x-8/9*Log[1-x]^3*x^2-1/3*Log[1-x]^4+1/3*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x-12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x-29*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1+332/9*Log[s^-1*mu2]*x-332/9*Log[s^-1*mu2]*x^2-4/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/3*Log[s^-1*mu2]*Pi^2-32/9*Log[s^-1*mu2]*Pi^2*x+32/9*Log[s^-1*mu2]*Pi^2*x^2+43/9*Log[s^-1*mu2]*Log[1-x]-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*x-13*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1+52/3*Log[s^-1*mu2]^2*x-52/3*Log[s^-1*mu2]^2*x^2+4/3*Log[s^-1*mu2]^2*Log[1-x]-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1+8/3*Log[s^-1*mu2]^3*x-8/3*Log[s^-1*mu2]^3*x^2+1183/54*Log[x]-211/54*Log[x]*x^-1-4*Log[x]*(1-x)^-1-49/3*Log[x]*x+224/27*Log[x]*x^2+4/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-1-8/9*Log[x]*Pi^2-4/9*Log[x]*Pi^2*x-8/3*Log[x]*Pi^2*x^2+8*Log[x]*Log[1-x]*z2*x^-1-20*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x+4/3*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1-8/3*Log[x]*Log[1-x]^3*x+20*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x+113/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-50/3*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2+8/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-167/18*Log[x]^2+19/18*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-2+71/9*Log[x]^2*(1-x)^-1-11/9*Log[x]^2*x-4/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*x+8/3*Log[x]^2*Log[1-x]*x^2+5*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+8/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3+4/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x-8/9*Log[x]^3*x^2+20*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*x-8/3*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*x+16/3*Log[x]*PolyLog[2,x]*x^2+32/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*(1-x)^-1-56/3*PolyLog[1,2,x]*x+16/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x+8/3*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*x-16/3*PolyLog[3,x]*x^2+8*PolyLog[4,1-x]-8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1-16*PolyLog[4,1-x]*x-8*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+16*PolyLog[4,-x*(1-x)^-1]*x-8*PolyLog[4,x]+8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*(1-x)^-1+16*PolyLog[4,x]*x)+Nc^2*(34177/144-36077/864*x^-1+52/3*x^-1*z3-36077/864*(1-x)^-1+35/2*(1-x)^-1*z3-419/6*z3-30377/108*x+43*x*z3+30377/108*x^2-256/3*x^2*z3+179/54*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1-797/36*Pi^2+959/27*Pi^2*x-959/27*Pi^2*x^2+10/3*Pi^2*z2*x^-1-2/3*Pi^2*z2*(1-x)^-1-26/3*Pi^2*z2+20/3*Pi^2*z2*x-99/160*Pi^4*x^-1-331/1440*Pi^4*(1-x)^-1+1249/720*Pi^4+17/36*Pi^4*x-197/180*Pi^4*x^2-11975/216*Log[1-x]+10*Log[1-x]*x^-1+5113/216*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+661/108*Log[1-x]*x-40*Log[1-x]*x*z3-1616/27*Log[1-x]*x^2+16*Log[1-x]*x^2*z3-13/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+239/24*Log[1-x]*Pi^2-295/36*Log[1-x]*Pi^2*x+8/3*Log[1-x]*Pi^2*x^2+173/8*Log[1-x]^2+5*Log[1-x]^2*x^-2-659/36*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+157/36*Log[1-x]^2*x-3*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1+11*Log[1-x]^2*z2-14*Log[1-x]^2*z2*x+4*Log[1-x]^2*z2*x^2-43/12*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1+47/4*Log[1-x]^2*Pi^2-49/3*Log[1-x]^2*Pi^2*x+20/3*Log[1-x]^2*Pi^2*x^2+295/36*Log[1-x]^3-35/18*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-145/18*Log[1-x]^3*x+44/9*Log[1-x]^3*x^2+11/4*Log[1-x]^4-5/4*Log[1-x]^4*x^-1+23/24*Log[1-x]^4*(1-x)^-1-9/2*Log[1-x]^4*x+1/3*Log[1-x]^4*x^2-11*Log[1-x]^2*PolyLog[2,x]+3*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+14*Log[1-x]^2*PolyLog[2,x]*x-4*Log[1-x]^2*PolyLog[2,x]*x^2-16*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-1+20*Log[1-x]*PolyLog[1,2,x]*x-8*Log[1-x]*PolyLog[1,2,x]*x^2+24*Log[1-x]*PolyLog[3,x]-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1+32*Log[1-x]*PolyLog[3,x]*x+739/4*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3-54*Log[s^-1*mu2]*z3-2165/9*Log[s^-1*mu2]*x+72*Log[s^-1*mu2]*x*z3+2165/9*Log[s^-1*mu2]*x^2-72*Log[s^-1*mu2]*x^2*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-95/12*Log[s^-1*mu2]*Pi^2+23/9*Log[s^-1*mu2]*Pi^2*x-23/9*Log[s^-1*mu2]*Pi^2*x^2-643/36*Log[s^-1*mu2]*Log[1-x]+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+161/18*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-35/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+41/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-15/2*Log[s^-1*mu2]*Log[1-x]^2+13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^3*x+187/4*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1-199/3*Log[s^-1*mu2]^2*x+199/3*Log[s^-1*mu2]^2*x^2-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+27/4*Log[s^-1*mu2]^2*Pi^2-9*Log[s^-1*mu2]^2*Pi^2*x+9*Log[s^-1*mu2]^2*Pi^2*x^2-7/12*Log[s^-1*mu2]^2*Log[1-x]-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+53/6*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-5/2*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1+10/3*Log[s^-1*mu2]^3*x-10/3*Log[s^-1*mu2]^3*x^2+6*Log[s^-1*mu2]^3*Log[1-x]-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x+12*Log[s^-1*mu2]^3*Log[1-x]*x^2-27/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+9*Log[s^-1*mu2]^4*x-9*Log[s^-1*mu2]^4*x^2-23581/216*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+10*Log[x]*(1-x)^-1+4*Log[x]*(1-x)^-1*z3+12*Log[x]*z3+1363/12*Log[x]*x-28*Log[x]*x*z3-1616/27*Log[x]*x^2+8*Log[x]*x^2*z3-131/72*Log[x]*Pi^2*x^-1-13/9*Log[x]*Pi^2*(1-x)^-1+319/72*Log[x]*Pi^2+103/36*Log[x]*Pi^2*x+8/3*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]*z2*x^-1+56*Log[x]*Log[1-x]*z2-32*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^2-9*Log[x]*Log[1-x]^3+13/3*Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*(1-x)^-1+46/3*Log[x]*Log[1-x]^3*x-4/3*Log[x]*Log[1-x]^3*x^2-56*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+32*Log[x]*Log[1-x]*PolyLog[2,x]*x-1601/36*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+373/6*Log[x]*Log[s^-1*mu2]*x-320/9*Log[x]*Log[s^-1*mu2]*x^2+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-28/3*Log[x]*Log[s^-1*mu2]*Pi^2+9*Log[x]*Log[s^-1*mu2]*Pi^2*x-34/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+67/12*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x^2+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2+1871/72*Log[x]^2-259/72*Log[x]^2*x^-1+5*Log[x]^2*(1-x)^-2-659/36*Log[x]^2*(1-x)^-1-157/36*Log[x]^2*x-17/24*Log[x]^2*Pi^2*x^-1-23/12*Log[x]^2*Pi^2*(1-x)^-1+19/4*Log[x]^2*Pi^2-7/3*Log[x]^2*Pi^2*x+20/3*Log[x]^2*Pi^2*x^2-59/12*Log[x]^2*Log[1-x]+35/12*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*(1-x)^-1-13/2*Log[x]^2*Log[1-x]*x-44/3*Log[x]^2*Log[1-x]*x^2-14*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x-53/6*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-19/2*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+18*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+181/36*Log[x]^3-3/4*Log[x]^3*x^-1-35/18*Log[x]^3*(1-x)^-1-31/18*Log[x]^3*x+44/9*Log[x]^3*x^2-4/3*Log[x]^3*Log[1-x]+1/3*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-4/3*Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^3*Log[s^-1*mu2]*x-1/12*Log[x]^4+1/8*Log[x]^4*x^-1-5/12*Log[x]^4*(1-x)^-1+7/6*Log[x]^4*x+1/3*Log[x]^4*x^2-3*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x-4*Log[x]^2*PolyLog[2,x]*x^2-56*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1+32*Log[x]*PolyLog[1,2,x]*x-59/6*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1+6*Log[x]*PolyLog[2,x]*(1-x)^-1-13*Log[x]*PolyLog[2,x]*x-88/3*Log[x]*PolyLog[2,x]*x^2+4*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*(1-x)^-1+4*Log[x]*PolyLog[3,x]*x+8*Log[x]*PolyLog[3,x]*x^2-313/6*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x^-1+35/6*PolyLog[1,2,x]*(1-x)^-1+215/3*PolyLog[1,2,x]*x-88/3*PolyLog[1,2,x]*x^2-4*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2*(1-x)^-1+20/3*PolyLog[2,x]*Pi^2-40/3*PolyLog[2,x]*Pi^2*x+59/6*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1-6*PolyLog[3,x]*(1-x)^-1+13*PolyLog[3,x]*x+88/3*PolyLog[3,x]*x^2-54*PolyLog[4,1-x]+26*PolyLog[4,1-x]*x^-1-21*PolyLog[4,1-x]*(1-x)^-1+92*PolyLog[4,1-x]*x-8*PolyLog[4,1-x]*x^2+32*PolyLog[4,-x*(1-x)^-1]-20*PolyLog[4,-x*(1-x)^-1]*x^-1+20*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,-x*(1-x)^-1]*x+30*PolyLog[4,x]-21*PolyLog[4,x]*x^-1+26*PolyLog[4,x]*(1-x)^-1-76*PolyLog[4,x]*x-8*PolyLog[4,x]*x^2)-15803/108+14135/648*x^-1-205/18*x^-1*z3+14135/648*(1-x)^-1-439/18*(1-x)^-1*z3+292/3*z3+19139/81*x-874/9*x*z3-19139/81*x^2+820/9*x^2*z3+19/216*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+35/36*Pi^2-143/27*Pi^2*x+143/27*Pi^2*x^2-7/3*Pi^2*z2*x^-1-11/3*Pi^2*z2+50/3*Pi^2*z2*x+1/16*Pi^4*x^-1+37/144*Pi^4*(1-x)^-1-233/360*Pi^4-31/15*Pi^4*x+25/6*Pi^4*x^2+305/18*Log[1-x]+Log[1-x]*x^-1-22*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3+26*Log[1-x]*z3-179/9*Log[1-x]*x-72*Log[1-x]*x*z3+72*Log[1-x]*x^2*z3-43/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+14*Log[1-x]*Pi^2-142/9*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2-125/6*Log[1-x]^2+2*Log[1-x]^2*x^-2+58/9*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+97/9*Log[1-x]^2*x+4*Log[1-x]^2*x^2-2*Log[1-x]^2*z2*x^-1+7*Log[1-x]^2*z2*(1-x)^-1+81/2*Log[1-x]^2*z2-119*Log[1-x]^2*z2*x+36*Log[1-x]^2*z2*x^2-4*Log[1-x]^2*Pi^2*x^-1*hLX-25/12*Log[1-x]^2*Pi^2*(1-x)^-1+4*Log[1-x]^2*Pi^2*(1-x)^-1*hLX+9/8*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLX-5/4*Log[1-x]^2*Pi^2*x-16*Log[1-x]^2*Pi^2*x*hLX+44/3*Log[1-x]^2*Pi^2*x^2+11/2*Log[1-x]^3-71/18*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1-1/9*Log[1-x]^3*x+3/8*Log[1-x]^4-7/6*Log[1-x]^4*x^-1+2/3*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x+3*Log[1-x]^4*x^2-81/2*Log[1-x]^2*PolyLog[2,x]+2*Log[1-x]^2*PolyLog[2,x]*x^-1-7*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+119*Log[1-x]^2*PolyLog[2,x]*x-36*Log[1-x]^2*PolyLog[2,x]*x^2-72*Log[1-x]*PolyLog[1,2,x]+2*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+164*Log[1-x]*PolyLog[1,2,x]*x-72*Log[1-x]*PolyLog[1,2,x]*x^2+90*Log[1-x]*PolyLog[3,x]+6*Log[1-x]*PolyLog[3,x]*x^-1-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-124*Log[1-x]*PolyLog[3,x]*x-680/9*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3+6*Log[s^-1*mu2]*z3+2984/27*Log[s^-1*mu2]*x-8*Log[s^-1*mu2]*x*z3-2984/27*Log[s^-1*mu2]*x^2+8*Log[s^-1*mu2]*x^2*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Pi^2+200/9*Log[s^-1*mu2]*Pi^2*x-200/9*Log[s^-1*mu2]*Pi^2*x^2-31/3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+38/3*Log[s^-1*mu2]*Log[1-x]*x-32*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-11/4*Log[s^-1*mu2]*Log[1-x]^2+11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+61/6*Log[s^-1*mu2]*Log[1-x]^2*x-9*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+14*Log[s^-1*mu2]*Log[1-x]^3*x+53/3*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1-236/9*Log[s^-1*mu2]^2*x+236/9*Log[s^-1*mu2]^2*x^2+25/12*Log[s^-1*mu2]^2*Pi^2*x^-1+25/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-25/2*Log[s^-1*mu2]^2*Pi^2+50/3*Log[s^-1*mu2]^2*Pi^2*x-50/3*Log[s^-1*mu2]^2*Pi^2*x^2-10*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[s^-1*mu2]^2*Log[1-x]*x^2-61/4*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+49/2*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+43/3*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1-172/9*Log[s^-1*mu2]^3*x+172/9*Log[s^-1*mu2]^3*x^2-2*Log[s^-1*mu2]^3*Log[1-x]+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-4*Log[s^-1*mu2]^3*Log[1-x]*x^2+9/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-6*Log[s^-1*mu2]^4*x+6*Log[s^-1*mu2]^4*x^2-53/18*Log[x]-9/2*Log[x]*x^-1+Log[x]*(1-x)^-1-14*Log[x]*(1-x)^-1*z3+12*Log[x]*z3+179/9*Log[x]*x+32*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1-43/9*Log[x]*Pi^2*(1-x)^-1+92/9*Log[x]*Pi^2-74/9*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-2*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*x^2-4*Log[x]*Log[1-x]*z2*x^-1+6*Log[x]*Log[1-x]*z2*(1-x)^-1-58*Log[x]*Log[1-x]*z2+108*Log[x]*Log[1-x]*z2*x+20/3*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-26/3*Log[x]*Log[1-x]*Pi^2-16/3*Log[x]*Log[1-x]*Pi^2*x-88/3*Log[x]*Log[1-x]*Pi^2*x^2+13/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*x^-1-7*Log[x]*Log[1-x]^2*x+5/6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1+61/3*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]^3*x^2+18*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-92*Log[x]*Log[1-x]*PolyLog[2,x]*x-89/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+154/3*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2-43/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+53/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-29*Log[x]*Log[s^-1*mu2]*Pi^2*x+16*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+30*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-60*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-20*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+22*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-109/18*Log[x]^2-29/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2+58/9*Log[x]^2*(1-x)^-1-169/9*Log[x]^2*x+4*Log[x]^2*x^2-35/12*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*x^-1*hLX+5/6*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2*(1-x)^-1*hLX+133/24*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*hLX-121/12*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x*hLX+44/3*Log[x]^2*Pi^2*x^2-28*Log[x]^2*Log[1-x]+21/2*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[1-x]*x+5/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1+9/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-19*Log[x]^2*Log[1-x]^2*x+89/12*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1+11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-61/6*Log[x]^2*Log[s^-1*mu2]*x-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+60*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-27/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]^2*x-16*Log[x]^2*Log[s^-1*mu2]^2*x^2+97/18*Log[x]^3+11/9*Log[x]^3*x^-1-71/18*Log[x]^3*(1-x)^-1+1/9*Log[x]^3*x-16/3*Log[x]^3*Log[1-x]+5/3*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*(1-x)^-1+14/3*Log[x]^3*Log[1-x]*x-12*Log[x]^3*Log[1-x]*x^2+5*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-14*Log[x]^3*Log[s^-1*mu2]*x-11/8*Log[x]^4+1/4*Log[x]^4*x^-1-3/4*Log[x]^4*(1-x)^-1+13/4*Log[x]^4*x+3*Log[x]^4*x^2-45/2*Log[x]^2*PolyLog[2,x]+9*Log[x]^2*PolyLog[2,x]*x^-1+27*Log[x]^2*PolyLog[2,x]*x-36*Log[x]^2*PolyLog[2,x]*x^2+34*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1-6*Log[x]*PolyLog[1,2,x]*(1-x)^-1-124*Log[x]*PolyLog[1,2,x]*x-55*Log[x]*PolyLog[2,x]+21*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*PolyLog[2,x]*x-20*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-2*Log[x]*PolyLog[3,x]*(1-x)^-1+20*Log[x]*PolyLog[3,x]*x+72*Log[x]*PolyLog[3,x]*x^2-61*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-1+21*PolyLog[1,2,x]*(1-x)^-1+6*PolyLog[1,2,x]*x+7/3*PolyLog[2,x]*Pi^2*x^-1-7/3*PolyLog[2,x]*Pi^2*(1-x)^-1+50/3*PolyLog[2,x]*Pi^2-100/3*PolyLog[2,x]*Pi^2*x+55*PolyLog[3,x]-21*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1+6*PolyLog[3,x]*x+27*PolyLog[4,1-x]+14*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-1+22*PolyLog[4,1-x]*x-72*PolyLog[4,1-x]*x^2-108*PolyLog[4,-x*(1-x)^-1]-10*PolyLog[4,-x*(1-x)^-1]*x^-1+10*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+216*PolyLog[4,-x*(1-x)^-1]*x-23*PolyLog[4,x]-24*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*(1-x)^-1+122*PolyLog[4,x]*x-72*PolyLog[4,x]*x^2;ggqqb2LXTL23=+Nc^-2*(-225/16+187/32*x^-1-21/2*x^-1*z3-187/32*(1-x)^-1+4*(1-x)^-1*z3+25/2*z3+225/8*x-23/2*x*z3-37/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1+35/24*Pi^2-17/12*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3+1/3*Pi^2*z2*x^-1-1/3*Pi^2*z2*(1-x)^-1+5/3*Pi^2*z2-Pi^2*z2*x-59/1440*Pi^4*x^-1+59/1440*Pi^4*(1-x)^-1-89/720*Pi^4+27/40*Pi^4*x-7/8*Log[1-x]-3*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-2*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-37/8*Log[1-x]*x+2*Log[1-x]*x*z3+6*Log[1-x]*x^2+1/6*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1+37/24*Log[1-x]*Pi^2-53/24*Log[1-x]*Pi^2*x-11/8*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+29/8*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+3/2*Log[1-x]^2*z2*(1-x)^-1-17/2*Log[1-x]^2*z2+1/2*Log[1-x]^2*z2*x+5/24*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2+1/8*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1-13/12*Log[1-x]^3*x+3/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-21/2*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3+21*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]*Pi^2-13/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1+19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2-19/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x-1/2*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+3*Log[x]*(1-x)^-1-8*Log[x]*z3+59/8*Log[x]*x-6*Log[x]*x^2+3/8*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+2/3*Log[x]*Pi^2-53/24*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-2*Log[x]*Log[1-x]*z2*x^-1+2*Log[x]*Log[1-x]*z2*(1-x)^-1+12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x+5/6*Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-1/2*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-3/4*Log[x]^2-5/8*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1+29/8*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-5/24*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2+1/8*Log[x]^2*Pi^2*x+9/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-11/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+1/3*Log[x]^3+3/4*Log[x]^3*x^-1-13/12*Log[x]^3*x+1/3*Log[x]^4+1/8*Log[x]^4*x^-1+5/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]*PolyLog[1,2,x]+2*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+13*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-25/2*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1+3/2*PolyLog[1,2,x]*(1-x)^-1-25/2*PolyLog[1,2,x]*x-7/3*PolyLog[2,x]*Pi^2-13*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[3,x]*x-5*PolyLog[4,1-x]-3*PolyLog[4,1-x]*(1-x)^-1-PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+6*PolyLog[4,x]+3*PolyLog[4,x]*x^-1-PolyLog[4,x]*x)+Nc^-1*Nf*(3743/324-3401/648*x^-1-1/9*x^-1*z3+3401/648*(1-x)^-1+25/9*(1-x)^-1*z3+122/9*z3-3743/162*x-316/9*x*z3-16/3*x^2*z3+55/108*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+137/54*Pi^2-137/27*Pi^2*x+8/3*Pi^2*z2*x^-1-20/3*Pi^2*z2+8/3*Pi^2*z2*x-28/45*Pi^4*x^-1+14/45*Pi^4*(1-x)^-1+49/45*Pi^4-14/15*Pi^4*x+119/6*Log[1-x]-6*Log[1-x]*x^-1-5/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+24*Log[1-x]*z3-281/18*Log[1-x]*x+16*Log[1-x]*x*z3+32/3*Log[1-x]*x^2-20/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+58/9*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+40/9*Log[1-x]*Pi^2*x^2-451/18*Log[1-x]^2-3*Log[1-x]^2*x^-2+14*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1+265/18*Log[1-x]^2*x-4/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+16/3*Log[1-x]^2*Pi^2+2/9*Log[1-x]^3+2/9*Log[1-x]^3*(1-x)^-1-2/9*Log[1-x]^3*x+8/3*Log[1-x]^4-2/3*Log[1-x]^4*x^-1-2/3*Log[1-x]^4*(1-x)^-1-24*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x+200/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1-400/27*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*x+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1-38/9*Log[s^-1*mu2]^2*x+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1-4/9*Log[s^-1*mu2]^3*x-134/9*Log[x]+5/2*Log[x]*x^-1+6*Log[x]*(1-x)^-1+103/18*Log[x]*x-32/3*Log[x]*x^2-2/9*Log[x]*Pi^2*x^-1+20/9*Log[x]*Pi^2*(1-x)^-1-44/9*Log[x]*Pi^2+26/9*Log[x]*Pi^2*x-40/9*Log[x]*Pi^2*x^2+2/3*Log[x]*Log[1-x]-4/3*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*z2*x^-1+40*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x-16/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+20/3*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^2*x^2-32/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*(1-x)^-1-40*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-4/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+1/3*Log[x]*Log[s^-1*mu2]*x+31/3*Log[x]^2+1/18*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-14*Log[x]^2*(1-x)^-1+265/18*Log[x]^2*x+8*Log[x]^2*Log[1-x]-16*Log[x]^2*Log[1-x]*x-10*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+1/3*Log[x]^2*Log[s^-1*mu2]*x-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*x-40*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x+40/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-104/3*Log[x]*PolyLog[2,x]*x-16/3*Log[x]*PolyLog[2,x]*x^2+80/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-136/3*PolyLog[1,2,x]*x+16/3*PolyLog[1,2,x]*x^2-8/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+32/3*PolyLog[2,x]*Pi^2-40/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-1+104/3*PolyLog[3,x]*x+16/3*PolyLog[3,x]*x^2-64*PolyLog[4,1-x]+16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*(1-x)^-1+64*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-1-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+64*PolyLog[4,x]-16*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-1085/108+1307/216*x^-1-7/3*x^-1*z3-1307/216*(1-x)^-1+(1-x)^-1*z3-2*z3+1085/54*x-4/3*x*z3+8/3*x^2*z3-85/108*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1+19/54*Pi^2-19/27*Pi^2*x-4/3*Pi^2*z2*x^-1+2*Pi^2*z2-2/3*Pi^2*z2*x+14/45*Pi^4*x^-1-7/45*Pi^4*(1-x)^-1-14/45*Pi^4+7/30*Pi^4*x-427/54*Log[1-x]+211/54*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3-35/18*Log[1-x]*x-4*Log[1-x]*x*z3-112/27*Log[1-x]*x^2-4/9*Log[1-x]*Pi^2*(1-x)^-1+8/9*Log[1-x]*Pi^2-20/9*Log[1-x]*Pi^2*x+4/3*Log[1-x]*Pi^2*x^2+89/18*Log[1-x]^2-2*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1-11/18*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2*(1-x)^-1-5/3*Log[1-x]^2*Pi^2+4/9*Log[1-x]^3-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2-5/6*Log[1-x]^4+1/3*Log[1-x]^4*x^-1+1/3*Log[1-x]^4*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x-86/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1+172/9*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*x-29/9*Log[s^-1*mu2]*Log[1-x]+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5/3*Log[s^-1*mu2]*Log[1-x]*x-40/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1+26/3*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x+14*Log[x]-211/54*Log[x]*x^-1-553/54*Log[x]*x+112/27*Log[x]*x^2+4/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*x-4/3*Log[x]*Pi^2*x^2+8*Log[x]*Log[1-x]*z2*x^-1-12*Log[x]*Log[1-x]*z2+4*Log[x]*Log[1-x]*z2*x+10/3*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x+28/3*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-95/9*Log[x]*Log[s^-1*mu2]*x+40/9*Log[x]*Log[s^-1*mu2]*x^2+2*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+4/3*Log[x]*Log[s^-1*mu2]^2*x^2-13/3*Log[x]^2+19/18*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-11/18*Log[x]^2*x-2*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2+3*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3*x^2+12*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*x-4*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-4/3*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-10/3*PolyLog[2,x]*Pi^2+4*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2+20*PolyLog[4,1-x]-8*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-20*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*(1-x)^-1)+Nc^2*(33119/432-36077/864*x^-1+52/3*x^-1*z3+36077/864*(1-x)^-1-23/2*(1-x)^-1*z3-39/2*z3-33119/216*x+263/6*x*z3-44/3*x^2*z3+179/54*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1-799/216*Pi^2+799/108*Pi^2*x+10/3*Pi^2*z2*x^-1+2/3*Pi^2*z2*(1-x)^-1-20/3*Pi^2*z2+8/3*Pi^2*z2*x-4/3*Pi^2*z2*x^2-53/96*Pi^4*x^-1+47/288*Pi^4*(1-x)^-1+71/144*Pi^4+37/360*Pi^4*x+7273/216*Log[1-x]-5113/216*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3+857/72*Log[1-x]*x+16*Log[1-x]*x*z3+808/27*Log[1-x]*x^2-8*Log[1-x]*x^2*z3+131/72*Log[1-x]*Pi^2*(1-x)^-1-235/72*Log[1-x]*Pi^2+247/72*Log[1-x]*Pi^2*x-4/3*Log[1-x]*Pi^2*x^2-857/72*Log[1-x]^2+5*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-157/72*Log[1-x]^2*x-1/2*Log[1-x]^2*z2*(1-x)^-1-5/2*Log[1-x]^2*z2+6*Log[1-x]^2*z2*x-2*Log[1-x]^2*z2*x^2-5/3*Log[1-x]^2*Pi^2*x^-1-23/24*Log[1-x]^2*Pi^2*(1-x)^-1+49/24*Log[1-x]^2*Pi^2+23/6*Log[1-x]^2*Pi^2*x-10/3*Log[1-x]^2*Pi^2*x^2-97/36*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1+101/36*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+49/24*Log[1-x]^4-5/6*Log[1-x]^4*x^-1-23/24*Log[1-x]^4*(1-x)^-1+5/6*Log[1-x]^4*x-1/6*Log[1-x]^4*x^2+5/2*Log[1-x]^2*PolyLog[2,x]+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]^2*PolyLog[2,x]*x^2+4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[1,2,x]*x^2-20*Log[1-x]*PolyLog[3,x]+20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x+551/9*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-1102/9*Log[s^-1*mu2]*x+36*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-113/36*Log[s^-1*mu2]*Pi^2+113/18*Log[s^-1*mu2]*Pi^2*x+401/36*Log[s^-1*mu2]*Log[1-x]-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+53/12*Log[s^-1*mu2]*Log[1-x]*x+160/9*Log[s^-1*mu2]*Log[1-x]*x^2-11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+23/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+17/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+49/12*Log[s^-1*mu2]*Log[1-x]^2-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x+95/6*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1-95/3*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]^2*Pi^2-9/2*Log[s^-1*mu2]^2*Pi^2*x-19/12*Log[s^-1*mu2]^2*Log[1-x]+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^2*Log[1-x]*x+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1+5/3*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x-151/2*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+12*Log[x]*z3+15499/216*Log[x]*x-16*Log[x]*x*z3-808/27*Log[x]*x^2+4*Log[x]*x^2*z3-131/72*Log[x]*Pi^2*x^-1+7/6*Log[x]*Pi^2+55/72*Log[x]*Pi^2*x+4/3*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]*z2*x^-1+36*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2-8/3*Log[x]*Log[1-x]*Pi^2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^2-17/2*Log[x]*Log[1-x]^3+10/3*Log[x]*Log[1-x]^3*x^-1+7/2*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+2/3*Log[x]*Log[1-x]^3*x^2-36*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-100/3*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+1439/36*Log[x]*Log[s^-1*mu2]*x-160/9*Log[x]*Log[s^-1*mu2]*x^2+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-11/2*Log[x]*Log[s^-1*mu2]*Pi^2+22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-17/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-13/12*Log[x]*Log[s^-1*mu2]^2*x-4/3*Log[x]*Log[s^-1*mu2]^2*x^2+9*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+6*Log[x]*Log[s^-1*mu2]^3*x^2+169/12*Log[x]^2-259/72*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-1-157/72*Log[x]^2*x-17/24*Log[x]^2*Pi^2*x^-1+17/8*Log[x]^2*Pi^2-17/6*Log[x]^2*Pi^2*x+10/3*Log[x]^2*Pi^2*x^2+Log[x]^2*Log[1-x]+35/12*Log[x]^2*Log[1-x]*x^-1+5/12*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-9*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x-19/4*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-33/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+11*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+7/3*Log[x]^3-3/4*Log[x]^3*x^-1-25/12*Log[x]^3*x+22/9*Log[x]^3*x^2-Log[x]^3*Log[1-x]+1/3*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*x-2/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-3/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/6*Log[x]^4*x^2-3/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]^2*PolyLog[2,x]*x^2-36*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x+2*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1+5/6*Log[x]*PolyLog[2,x]*x-44/3*Log[x]*PolyLog[2,x]*x^2+4*Log[x]*PolyLog[3,x]*x^2+71/6*PolyLog[1,2,x]-35/6*PolyLog[1,2,x]*(1-x)^-1-57/2*PolyLog[1,2,x]*x+44/3*PolyLog[1,2,x]*x^2-4*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2*(1-x)^-1+12*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x+8/3*PolyLog[2,x]*Pi^2*x^2-2*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1-5/6*PolyLog[3,x]*x+44/3*PolyLog[3,x]*x^2-51*PolyLog[4,1-x]+20*PolyLog[4,1-x]*x^-1+21*PolyLog[4,1-x]*(1-x)^-1-12*PolyLog[4,1-x]*x+4*PolyLog[4,1-x]*x^2+56*PolyLog[4,-x*(1-x)^-1]-20*PolyLog[4,-x*(1-x)^-1]*x^-1-20*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+59*PolyLog[4,x]-21*PolyLog[4,x]*x^-1-20*PolyLog[4,x]*(1-x)^-1-4*PolyLog[4,x]*x-4*PolyLog[4,x]*x^2)+I*Nc^-2*(-2*Pi*x^-1+2*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3+5/8*Pi-8*Pi*z3-5/4*Pi*x-2*Pi*x*z3+3*Pi*z2*x^-1-6*Pi*z2*(1-x)^-1+8*Pi*z2+17/2*Pi*z2*x-1/2*Pi^3*x^-1+1/2*Pi^3*(1-x)^-1+19/24*Pi^3-19/12*Pi^3*x-2*Log[1-x]*Pi*x^-2+21/2*Log[1-x]*Pi*x^-1-11/2*Log[1-x]*Pi+9/2*Log[1-x]*Pi*x+6*Log[1-x]*Pi*z2*x^-1-8*Log[1-x]*Pi*z2+Log[1-x]*Pi*z2*x-7/6*Log[1-x]*Pi^3*x^-1+7/6*Log[1-x]*Pi^3-7/12*Log[1-x]*Pi^3*x-2*Log[1-x]^2*Pi+1/2*Log[1-x]^2*Pi*x-Log[1-x]^3*Pi*x^-1+Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x-6*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi-Log[1-x]*PolyLog[2,x]*Pi*x-5/4*Log[s^-1*mu2]*Pi+5/2*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[x]*Pi*(1-x)^-2-21/2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi+9/2*Log[x]*Pi*x+7/6*Log[x]*Pi^3*(1-x)^-1-7/12*Log[x]*Pi^3-7/12*Log[x]*Pi^3*x-3*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1-23/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1+3*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi+1/2*Log[x]^2*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^3*Pi*(1-x)^-1-1/2*Log[x]^3*Pi-1/2*Log[x]^3*Pi*x+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[x]*PolyLog[2,x]*Pi-Log[x]*PolyLog[2,x]*Pi*x-8*PolyLog[1,2,x]*Pi*x^-1+10*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1-49/2*PolyLog[2,x]*Pi-8*PolyLog[3,x]*Pi*(1-x)^-1+8*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(6*Pi*x^-1-6*Pi*(1-x)^-1+16*Pi*(1-x)^-1*z3-83/18*Pi-24*Pi*z3+83/9*Pi*x-16*Pi*x*z3+4/3*Pi*z2*x^-1+4/3*Pi*z2*(1-x)^-1+28/3*Pi*z2-80/3*Pi*z2*x-16/3*Pi*z2*x^2-2/9*Pi^3*x^-1+2/9*Pi^3*(1-x)^-1+2/3*Pi^3-4/3*Pi^3*x+6*Log[1-x]*Pi*x^-2-290/9*Log[1-x]*Pi*x^-1+452/9*Log[1-x]*Pi-256/9*Log[1-x]*Pi*x+16*Log[1-x]*Pi*z2*x^-1-40*Log[1-x]*Pi*z2+16*Log[1-x]*Pi*z2*x-2/3*Log[1-x]^2*Pi*x^-1+14/3*Log[1-x]^2*Pi-19/3*Log[1-x]^2*Pi*x+8/3*Log[1-x]^2*Pi*x^2-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+40*Log[1-x]*PolyLog[2,x]*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-6*Log[x]*Pi*(1-x)^-2+290/9*Log[x]*Pi*(1-x)^-1-196/9*Log[x]*Pi-256/9*Log[x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^-1-16/3*Log[x]*Log[1-x]*Pi+56/3*Log[x]*Log[1-x]*Pi*x+16/3*Log[x]*Log[1-x]*Pi*x^2-8*Log[x]*Log[1-x]^2*Pi*x^-1+20*Log[x]*Log[1-x]^2*Pi-8*Log[x]*Log[1-x]^2*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+2/3*Log[x]^2*Pi*(1-x)^-1-Log[x]^2*Pi-Log[x]^2*Pi*x-8/3*Log[x]^2*Pi*x^2-16*PolyLog[1,2,x]*Pi*x^-1+40*PolyLog[1,2,x]*Pi-16*PolyLog[1,2,x]*Pi*x-8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1+40/3*PolyLog[2,x]*Pi-32/3*PolyLog[2,x]*Pi*x+32/3*PolyLog[2,x]*Pi*x^2-16*PolyLog[3,x]*Pi*(1-x)^-1+24*PolyLog[3,x]*Pi+16*PolyLog[3,x]*Pi*x)+I*(4*Pi*x^-1-12*Pi*x^-1*z3-4*Pi*(1-x)^-1+46/9*Pi-4*Pi*z3-92/9*Pi*x-14*Pi*x*z3+4*Pi*x^2*z3-3*Pi*z2*x^-1-6*Pi*z2*(1-x)^-1+Pi*z2+5*Pi*z2*x-7/2*Pi^3*x^-1+7/2*Pi^3*(1-x)^-1-1/6*Pi^3+1/3*Pi^3*x+4*Log[1-x]*Pi*x^-2+107/9*Log[1-x]*Pi*x^-1-203/9*Log[1-x]*Pi+244/9*Log[1-x]*Pi*x-16*Log[1-x]*Pi*x^2-4*Log[1-x]*Pi*z2*(1-x)^-1-7*Log[1-x]*Pi*z2-3*Log[1-x]*Pi*z2*x+5/3*Log[1-x]*Pi^3*x^-1-2*Log[1-x]*Pi^3*x^-1*hLX+2*Log[1-x]*Pi^3*(1-x)^-1-2*Log[1-x]*Pi^3*(1-x)^-1*hLX-11/4*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLX-13/4*Log[1-x]*Pi^3*x+7/3*Log[1-x]*Pi^3*x^2-11/3*Log[1-x]^2*Pi*x^-1-31/12*Log[1-x]^2*Pi+17/12*Log[1-x]^2*Pi*x+2*Log[1-x]^3*Pi*(1-x)^-1+7/6*Log[1-x]^3*Pi-25/6*Log[1-x]^3*Pi*x+2/3*Log[1-x]^3*Pi*x^2+4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+7*Log[1-x]*PolyLog[2,x]*Pi+3*Log[1-x]*PolyLog[2,x]*Pi*x+8/3*Log[s^-1*mu2]*Pi-16/3*Log[s^-1*mu2]*Pi*x+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-95/6*Log[s^-1*mu2]*Log[1-x]*Pi+109/6*Log[s^-1*mu2]*Log[1-x]*Pi*x-12*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-15/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-4*Log[x]*Pi*(1-x)^-2-107/9*Log[x]*Pi*(1-x)^-1+103/9*Log[x]*Pi-44/9*Log[x]*Pi*x+16*Log[x]*Pi*x^2-2*Log[x]*Pi^3*x^-1+2*Log[x]*Pi^3*x^-1*hLX-5/3*Log[x]*Pi^3*(1-x)^-1+2*Log[x]*Pi^3*(1-x)^-1*hLX+11/3*Log[x]*Pi^3-4*Log[x]*Pi^3*hLX+17/12*Log[x]*Pi^3*x-7/3*Log[x]*Pi^3*x^2+9*Log[x]*Log[1-x]*Pi*x^-1-7*Log[x]*Log[1-x]*Pi+7*Log[x]*Log[1-x]*Pi*x-6*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*x^-1*hLX-4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+14*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLX-22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+29/3*Log[x]*Log[s^-1*mu2]*Pi-35/6*Log[x]*Log[s^-1*mu2]*Pi*x+12*Log[x]*Log[s^-1*mu2]*Pi*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Pi-11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+11/3*Log[x]^2*Pi*(1-x)^-1+7/6*Log[x]^2*Pi+17/12*Log[x]^2*Pi*x+6*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-14*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLX+6*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^2+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+23/2*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^3*Pi*x^-1+7/3*Log[x]^3*Pi-17/6*Log[x]^3*Pi*x-2/3*Log[x]^3*Pi*x^2-8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-10*Log[x]*PolyLog[2,x]*Pi+15*Log[x]*PolyLog[2,x]*Pi*x+4*Log[x]*PolyLog[2,x]*Pi*x^2+8*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi*(1-x)^-1-2*PolyLog[1,2,x]*Pi+26*PolyLog[1,2,x]*Pi*x-4*PolyLog[1,2,x]*Pi*x^2+9*PolyLog[2,x]*Pi*x^-1+9*PolyLog[2,x]*Pi*(1-x)^-1-7*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi*x^-1+8*PolyLog[3,x]*Pi*(1-x)^-1+20*PolyLog[3,x]*Pi-18*PolyLog[3,x]*Pi*x-4*PolyLog[3,x]*Pi*x^2)+I*Nc*Nf*(-4*Pi*x^-1+4*Pi*(1-x)^-1-29/18*Pi+4*Pi*z3+29/9*Pi*x+4*Pi*x*z3+8*Pi*z2*x+8/3*Pi*z2*x^2+2/9*Pi^3-4/9*Pi^3*x-4*Log[1-x]*Pi*x^-2+106/9*Log[1-x]*Pi*x^-1-86/9*Log[1-x]*Pi-14/9*Log[1-x]*Pi*x+40/9*Log[1-x]*Pi*x^2+8*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x+2/3*Log[1-x]^2*Pi*x^-1-7/3*Log[1-x]^2*Pi+8/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2-8*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x-5/3*Log[s^-1*mu2]*Pi+10/3*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+14/3*Log[s^-1*mu2]*Log[1-x]*Pi-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[x]*Pi*(1-x)^-2-106/9*Log[x]*Pi*(1-x)^-1+20/3*Log[x]*Pi+22/3*Log[x]*Pi*x-40/9*Log[x]*Pi*x^2-4/3*Log[x]*Log[1-x]*Pi-16/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2-4*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi-8/3*Log[x]*Log[s^-1*mu2]*Pi*x^2-2/3*Log[x]^2*Pi*(1-x)^-1+Log[x]^2*Pi+4/3*Log[x]^2*Pi*x^2-8*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x-32/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2-4*PolyLog[3,x]*Pi-4*PolyLog[3,x]*Pi*x)+I*Nc^2*(10*Pi*x^-1-10*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3+779/72*Pi-779/36*Pi*x-12*Pi*x*z3+4*Pi*x^2*z3+6*Pi*z2*(1-x)^-1-7*Pi*z2-47/2*Pi*z2*x-44/3*Pi*z2*x^2-13/72*Pi^3+13/36*Pi^3*x+10*Log[1-x]*Pi*x^-2-479/18*Log[1-x]*Pi*x^-1+229/18*Log[1-x]*Pi+319/18*Log[1-x]*Pi*x-160/9*Log[1-x]*Pi*x^2-2*Log[1-x]*Pi*z2*x^-1-15*Log[1-x]*Pi*z2+12*Log[1-x]*Pi*z2*x+5/6*Log[1-x]*Pi^3*x^-1-35/12*Log[1-x]*Pi^3+10/3*Log[1-x]*Pi^3*x-5/3*Log[1-x]*Pi^3*x^2-11/3*Log[1-x]^2*Pi*x^-1+157/12*Log[1-x]^2*Pi-197/12*Log[1-x]^2*Pi*x+22/3*Log[1-x]^2*Pi*x^2+1/3*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x^2+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+15*Log[1-x]*PolyLog[2,x]*Pi-12*Log[1-x]*PolyLog[2,x]*Pi*x+71/12*Log[s^-1*mu2]*Pi-71/6*Log[s^-1*mu2]*Pi*x+13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-67/6*Log[s^-1*mu2]*Log[1-x]*Pi+53/6*Log[s^-1*mu2]*Log[1-x]*Pi*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+14*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-15/4*Log[s^-1*mu2]^2*Pi+15/2*Log[s^-1*mu2]^2*Pi*x-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+25/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-10*Log[x]*Pi*(1-x)^-2+479/18*Log[x]*Pi*(1-x)^-1-38/3*Log[x]*Pi-107/6*Log[x]*Pi*x+160/9*Log[x]*Pi*x^2-5/6*Log[x]*Pi^3*(1-x)^-1+5/4*Log[x]*Pi^3+5/3*Log[x]*Pi^3*x^2-6*Log[x]*Log[1-x]*Pi*(1-x)^-1+71/6*Log[x]*Log[1-x]*Pi+83/6*Log[x]*Log[1-x]*Pi*x+44/3*Log[x]*Log[1-x]*Pi*x^2+10*Log[x]*Log[1-x]^2*Pi-8*Log[x]*Log[1-x]^2*Pi*x-13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Pi+7/2*Log[x]*Log[s^-1*mu2]*Pi*x+8/3*Log[x]*Log[s^-1*mu2]*Pi*x^2+3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-13/2*Log[x]*Log[s^-1*mu2]^2*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*x-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+11/3*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Pi-7/4*Log[x]^2*Pi*x-22/3*Log[x]^2*Pi*x^2+Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^2-3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+11/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-1/3*Log[x]^3*Pi*(1-x)^-1-1/6*Log[x]^3*Pi+4/3*Log[x]^3*Pi*x-2/3*Log[x]^3*Pi*x^2-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+3*Log[x]*PolyLog[2,x]*Pi+4*Log[x]*PolyLog[2,x]*Pi*x^2+4*PolyLog[1,2,x]*Pi*x^-1+8*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x-4*PolyLog[1,2,x]*Pi*x^2-6*PolyLog[2,x]*Pi*x^-1-6*PolyLog[2,x]*Pi*(1-x)^-1+313/6*PolyLog[2,x]*Pi-88/3*PolyLog[2,x]*Pi*x+88/3*PolyLog[2,x]*Pi*x^2+4*PolyLog[3,x]*Pi*(1-x)^-1+12*PolyLog[3,x]*Pi*x-4*PolyLog[3,x]*Pi*x^2)-16799/324+14135/648*x^-1-205/18*x^-1*z3-14135/648*(1-x)^-1+277/18*(1-x)^-1*z3+151/9*z3+16799/162*x-185/9*x*z3+19/216*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+133/54*Pi^2-185/54*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3-5/3*Pi^2*z2*x^-1+1/3*Pi^2*z2*(1-x)^-1-3*Pi^2*z2-Pi^2*z2*x-4/3*Pi^2*z2*x^2+1/16*Pi^4*x^-1-71/240*Pi^4*(1-x)^-1+5/72*Pi^4-29/45*Pi^4*x+11/2*Log[1-x]-3*Log[1-x]*x^-1-10*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+20*Log[1-x]*z3+17/18*Log[1-x]*x-14*Log[1-x]*x*z3+6*Log[1-x]*x^2-4*Log[1-x]*x^2*z3+1/6*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-73/18*Log[1-x]*Pi^2+29/9*Log[1-x]*Pi^2*x-6*Log[1-x]*Pi^2*x^2-5/18*Log[1-x]^2+9/2*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-8/9*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+4*Log[1-x]^2*z2*x^-1-3*Log[1-x]^2*z2*(1-x)^-1+11*Log[1-x]^2*z2-3/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*z2*x^2+Log[1-x]^2*Pi^2*x^-1-2*Log[1-x]^2*Pi^2*x^-1*hLX-1/12*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-7/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLX-73/24*Log[1-x]^2*Pi^2*x+2/3*Log[1-x]^2*Pi^2*x^2+23/18*Log[1-x]^3-2*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+1/18*Log[1-x]^3*x-1/4*Log[1-x]^4-1/3*Log[1-x]^4*x^-1-3/4*Log[1-x]^4*(1-x)^-1-1/8*Log[1-x]^4*x-1/6*Log[1-x]^4*x^2-11*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+3/2*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]^2*PolyLog[2,x]*x^2-16*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[1,2,x]*x^2+18*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-1393/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3+1393/27*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-23/9*Log[s^-1*mu2]*Pi^2+46/9*Log[s^-1*mu2]*Pi^2*x+6*Log[s^-1*mu2]*Log[1-x]-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*x+16*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-7/6*Log[s^-1*mu2]*Log[1-x]^2+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-61/12*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+109/18*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1-109/9*Log[s^-1*mu2]^2*x+25/12*Log[s^-1*mu2]^2*Pi^2*x^-1-25/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-25/6*Log[s^-1*mu2]^2*Pi^2+25/3*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^2-9/2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+15/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1-86/9*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-112/9*Log[x]-9/2*Log[x]*x^-1+3*Log[x]*(1-x)^-1+12*Log[x]*(1-x)^-1*z3-14*Log[x]*z3+233/18*Log[x]*x-8*Log[x]*x*z3-6*Log[x]*x^2+2/9*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+41/6*Log[x]*Pi^2-79/9*Log[x]*Pi^2*x+6*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-10*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1-12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+8/3*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^2-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x-5/3*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1+5*Log[x]*Log[1-x]^3*(1-x)^-1+1/6*Log[x]*Log[1-x]^3*x+2/3*Log[x]*Log[1-x]^3*x^2+8*Log[x]*Log[1-x]*PolyLog[2,x]+10*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x-71/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+101/3*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*x^2-31/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+21/2*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-29/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+19/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-14*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*x-6*Log[x]*Log[s^-1*mu2]^2*x^2+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-2*Log[x]*Log[s^-1*mu2]^3*x^2+8/3*Log[x]^2-29/9*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-1-8/9*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-11/12*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*x^-1*hLX-2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+47/24*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLX-41/24*Log[x]^2*Pi^2*x-2/3*Log[x]^2*Pi^2*x^2+13/2*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2+3/2*Log[x]^2*Log[1-x]^2*x^-1-5/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x+25/4*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-61/12*Log[x]^2*Log[s^-1*mu2]*x-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+3/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+15/4*Log[x]^2*Log[s^-1*mu2]^2*x-4/3*Log[x]^3+11/9*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1+1/18*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*x-2/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-13/24*Log[x]^4+1/4*Log[x]^4*x^-1-1/6*Log[x]^4*(1-x)^-1-11/24*Log[x]^4*x+1/6*Log[x]^4*x^2-7/2*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+21/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]^2*PolyLog[2,x]*x^2+16*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+17*Log[x]*PolyLog[2,x]+9*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-21*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-4*Log[x]*PolyLog[3,x]*(1-x)^-1-16*Log[x]*PolyLog[3,x]*x+4*Log[x]*PolyLog[3,x]*x^2+4*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1-9*PolyLog[1,2,x]*(1-x)^-1-21*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+25/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x+8/3*PolyLog[2,x]*Pi^2*x^2-17*PolyLog[3,x]-9*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+21*PolyLog[3,x]*x+4*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1+18*PolyLog[4,1-x]*(1-x)^-1+3*PolyLog[4,1-x]*x+4*PolyLog[4,1-x]*x^2-26*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-11*PolyLog[4,x]-18*PolyLog[4,x]*x^-1-4*PolyLog[4,x]*(1-x)^-1+11*PolyLog[4,x]*x-4*PolyLog[4,x]*x^2;ggqqb2LXTL31=+Nc^-3*(-195/16+187/32*x^-1-21/2*x^-1*z3+187/32*(1-x)^-1-(1-x)^-1*z3-7/2*z3-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1-31/12*Pi^2+3*Pi^2*x-3*Pi^2*x^2-Pi^2*z2*x^-1+Pi^2*z2+29/160*Pi^4*x^-1+653/1440*Pi^4*(1-x)^-1-329/720*Pi^4+13/8*Log[1-x]-Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-2*Log[1-x]*z3-6*Log[1-x]*x-1/3*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1+53/24*Log[1-x]*Pi^2-25/8*Log[1-x]^2+Log[1-x]^2*x^-2-7/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x-3*Log[1-x]^2*x^2+7*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-1/2*Log[1-x]^2*z2+1/12*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1-1/8*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-5/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+17/24*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^2*PolyLog[2,x]-7*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-39/4*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1-19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-35/8*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3-Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+6*Log[x]*x+3/8*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+53/24*Log[x]*Pi^2+10*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+10/3*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2-7/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[1-x]^3-5/3*Log[x]*Log[1-x]^3*x^-1-11/6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-25/8*Log[x]^2-5/8*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2-7/4*Log[x]^2*(1-x)^-1+3*Log[x]^2*x-3*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+5/4*Log[x]^2*Pi^2*(1-x)^-1-1/8*Log[x]^2*Pi^2+11/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/12*Log[x]^3+3/4*Log[x]^3*x^-1-5/24*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25/2*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x^-1+6*Log[x]*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1-25/2*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1+PolyLog[4,1-x]-11*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x^-1)+Nc^-2*Nf*(3401/324-3401/648*x^-1-1/9*x^-1*z3-3401/648*(1-x)^-1-37/9*(1-x)^-1*z3+254/9*z3+4*x*z3+55/108*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1+127/27*Pi^2+4*Pi^2*z2*x^-1-2*Pi^2*z2-14/15*Pi^4*x^-1-7/15*Pi^4*(1-x)^-1+7/10*Pi^4+137/18*Log[1-x]-9*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+24*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3-8*Log[1-x]*x-34/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+26/9*Log[1-x]*Pi^2-10/3*Log[1-x]*Pi^2*x-101/9*Log[1-x]^2-9/2*Log[1-x]^2*x^-2+127/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*(1-x)^-1+2/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-1+191/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1-7/18*Log[x]+5/2*Log[x]*x^-1-9*Log[x]*(1-x)^-1+8*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-34/9*Log[x]*Pi^2*(1-x)^-1-4/9*Log[x]*Pi^2+10/3*Log[x]*Pi^2*x+Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2-4*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1-101/9*Log[x]^2+1/18*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-2+127/9*Log[x]^2*(1-x)^-1+12*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1-12*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1+28*Log[x]*PolyLog[2,x]-4*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+32*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-4*PolyLog[1,2,x]*x-4*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2*(1-x)^-1-28*PolyLog[3,x]+4*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-1-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-24*PolyLog[4,x]*x^-1+24*PolyLog[4,x]*(1-x)^-1)+Nc^-1*(-14459/324+14135/648*x^-1-205/18*x^-1*z3+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-56/9*z3+19/216*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+335/108*Pi^2+2*Pi^2*x-2*Pi^2*x^2-17/6*Pi^2*z2*x^-1-Pi^2*z2*(1-x)^-1+1/6*Pi^2*z2+2*Pi^2*z2*x+41/80*Pi^4*x^-1+607/720*Pi^4*(1-x)^-1+11/60*Pi^4-107/18*Log[1-x]-5*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-5*Log[1-x]*z3-4*Log[1-x]*x+6*Log[1-x]*x*z3+107/18*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1-149/36*Log[1-x]*Pi^2+9*Log[1-x]*Pi^2*x+53/9*Log[1-x]^2-5/2*Log[1-x]^2*x^-2-187/36*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*x-2*Log[1-x]^2*x^2+18*Log[1-x]^2*z2*x^-1+Log[1-x]^2*z2*(1-x)^-1-33/4*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x+10/3*Log[1-x]^2*Pi^2*x^-1+7/2*Log[1-x]^2*Pi^2*(1-x)^-1-29/16*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/9*Log[1-x]^3-2/9*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1-11/16*Log[1-x]^4+5/12*Log[1-x]^4*x^-1+23/24*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+33/4*Log[1-x]^2*PolyLog[2,x]-18*Log[1-x]^2*PolyLog[2,x]*x^-1-Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-20*Log[1-x]*PolyLog[1,2,x]*x^-1-6*Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]+3*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-647/27*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-14/9*Log[s^-1*mu2]*Pi^2+35/6*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-24*Log[s^-1*mu2]*Log[1-x]*x-17/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+19/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+149/24*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1+37/12*Log[s^-1*mu2]^2*Pi^2*x^-1+37/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-37/6*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-179/18*Log[x]-9/2*Log[x]*x^-1-5*Log[x]*(1-x)^-1-13*Log[x]*(1-x)^-1*z3+8*Log[x]*z3+4*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+107/18*Log[x]*Pi^2*(1-x)^-1+175/36*Log[x]*Pi^2-9*Log[x]*Pi^2*x+2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+Log[x]*Log[1-x]*z2*(1-x)^-1+Log[x]*Log[1-x]*z2+29/12*Log[x]*Log[1-x]*Pi^2*x^-1-9/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/6*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-17/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+43/12*Log[x]*Log[1-x]^3-35/6*Log[x]*Log[1-x]^3*x^-1-11/3*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]*PolyLog[2,x]+14*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-109/6*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]*x-31/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-17/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+29/6*Log[x]*Log[s^-1*mu2]*Pi^2-19/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]^2*x-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+53/9*Log[x]^2-29/9*Log[x]^2*x^-1-5/2*Log[x]^2*(1-x)^-2-187/36*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-2*Log[x]^2*x^2+25/12*Log[x]^2*Pi^2*x^-1+19/4*Log[x]^2*Pi^2*(1-x)^-1-45/16*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+33/4*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+7/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]^2+13/4*Log[x]^2*Log[1-x]^2*x^-1+149/24*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+1/9*Log[x]^3+11/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Log[1-x]+1/6*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/16*Log[x]^4+1/4*Log[x]^4*x^-1+9/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-5/4*Log[x]^2*PolyLog[2,x]+Log[x]^2*PolyLog[2,x]*x^-1-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+3*Log[x]^2*PolyLog[2,x]*x-3*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1-3*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]+20*Log[x]*PolyLog[3,x]*(1-x)^-1-6*Log[x]*PolyLog[3,x]*x+25*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+11/6*PolyLog[2,x]*Pi^2*x^-1-11/6*PolyLog[2,x]*Pi^2*(1-x)^-1+2*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-25*PolyLog[3,x]-2*PolyLog[3,x]*(1-x)^-1+33/2*PolyLog[4,1-x]-19*PolyLog[4,1-x]*x^-1-19*PolyLog[4,1-x]*(1-x)^-1-6*PolyLog[4,1-x]*x-17*PolyLog[4,-x*(1-x)^-1]*x^-1+17*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+21/2*PolyLog[4,x]-19*PolyLog[4,x]*x^-1-19*PolyLog[4,x]*(1-x)^-1+6*PolyLog[4,x]*x)+Nf*(-1307/108+1307/216*x^-1-7/3*x^-1*z3+1307/216*(1-x)^-1-1/3*(1-x)^-1*z3-22/3*z3-4*x*z3-85/108*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1-101/54*Pi^2-Pi^2*x+Pi^2*x^2-2*Pi^2*z2*x^-1+Pi^2*z2+7/15*Pi^4*x^-1+7/30*Pi^4*(1-x)^-1-7/20*Pi^4-115/54*Log[1-x]+190/27*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-12*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+74/9*Log[1-x]*x-7/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+35/9*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x+25/9*Log[1-x]^2+3*Log[1-x]^2*x^-2-62/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x+Log[1-x]^2*x^2+Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2*(1-x)^-1+13/9*Log[1-x]^3-5/9*Log[1-x]^3*x^-1-2/3*Log[1-x]^3*x+1/2*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*(1-x)^-1-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1-89/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+20/3*Log[s^-1*mu2]*Log[1-x]*x-11/6*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1+329/54*Log[x]-211/54*Log[x]*x^-1+190/27*Log[x]*(1-x)^-1-74/9*Log[x]*x+4/9*Log[x]*Pi^2*x^-1-7/9*Log[x]*Pi^2*(1-x)^-1+17/9*Log[x]*Pi^2+2*Log[x]*Pi^2*x+2/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-10/9*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*x^2+12*Log[x]*Log[1-x]*z2*x^-1-6*Log[x]*Log[1-x]*z2-2/3*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+55/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-20/3*Log[x]*Log[s^-1*mu2]*x+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x+25/9*Log[x]^2+19/18*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-62/9*Log[x]^2*(1-x)^-1-Log[x]^2*x+Log[x]^2*x^2-4*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-11/6*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+7/9*Log[x]^3-5/9*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*x+6*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-20/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1-2/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x-32/3*PolyLog[1,2,x]-2/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*x^-1-2*PolyLog[2,x]*Pi^2*(1-x)^-1+20/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1+2/3*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x-12*PolyLog[4,1-x]*x^-1+12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*(1-x)^-1)+Nc*(35861/432-36077/864*x^-1+52/3*x^-1*z3-36077/864*(1-x)^-1-17/2*(1-x)^-1*z3+73/6*z3+106/3*x*z3+179/54*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1-152/27*Pi^2+13/2*Pi^2*z2*x^-1+3*Pi^2*z2*(1-x)^-1-11/2*Pi^2*z2-6*Pi^2*z2*x-1603/1440*Pi^4*x^-1+7/96*Pi^4*(1-x)^-1+1/144*Pi^4-14/45*Pi^4*x+1237/216*Log[1-x]-553/27*Log[1-x]*x^-1+9*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+54*Log[1-x]*(1-x)^-1*z3-63*Log[1-x]*z3-428/9*Log[1-x]*x+12*Log[1-x]*x*z3-5*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+63/8*Log[1-x]*Pi^2-82/9*Log[1-x]*Pi^2*x-611/72*Log[1-x]^2-8*Log[1-x]^2*x^-2+221/9*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+19*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-155/4*Log[1-x]^2*z2+23*Log[1-x]^2*z2*x-43/12*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX+27/8*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2*(1-x)^-1*hLX-125/48*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*hLX+1/3*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x*hLX-205/36*Log[1-x]^3+43/18*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+11/3*Log[1-x]^3*x+13/48*Log[1-x]^4-9/4*Log[1-x]^4*x^-1+8/3*Log[1-x]^4*(1-x)^-1-17/12*Log[1-x]^4*x+155/4*Log[1-x]^2*PolyLog[2,x]-19*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-23*Log[1-x]^2*PolyLog[2,x]*x+52*Log[1-x]*PolyLog[1,2,x]-26*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-30*Log[1-x]*PolyLog[1,2,x]*x+23*Log[1-x]*PolyLog[3,x]+11*Log[1-x]*PolyLog[3,x]*x^-1-56*Log[1-x]*PolyLog[3,x]*(1-x)^-1+24*Log[1-x]*PolyLog[3,x]*x+2243/36*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-275/36*Log[s^-1*mu2]*Pi^2+143/36*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-80/3*Log[s^-1*mu2]*Log[1-x]*x-65/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+41/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-41/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+23/24*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+181/12*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1-25/8*Log[s^-1*mu2]^2*Pi^2*x^-1-25/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]^2*Pi^2+53/12*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x-33/8*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9035/216*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3-553/27*Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+18*Log[x]*z3+428/9*Log[x]*x-6*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-5*Log[x]*Pi^2*(1-x)^-1-89/72*Log[x]*Pi^2+82/9*Log[x]*Pi^2*x+103/9*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1+71/18*Log[x]*Log[1-x]*(1-x)^-1-52*Log[x]*Log[1-x]*z2*x^-1+9*Log[x]*Log[1-x]*z2*(1-x)^-1+39*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x+41/12*Log[x]*Log[1-x]*Pi^2*x^-1-13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi^2+26/3*Log[x]*Log[1-x]*Pi^2*x-125/12*Log[x]*Log[1-x]^2+49/12*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+20/3*Log[x]*Log[1-x]^2*x+145/12*Log[x]*Log[1-x]^3+19/6*Log[x]*Log[1-x]^3*x^-1-59/6*Log[x]*Log[1-x]^3*(1-x)^-1-11/3*Log[x]*Log[1-x]^3*x-39*Log[x]*Log[1-x]*PolyLog[2,x]+50*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-5*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-817/36*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1-71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1+80/3*Log[x]*Log[s^-1*mu2]*x+41/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-65/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-31/6*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+41/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+29/12*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*x+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^3*x-611/72*Log[x]^2-259/72*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-2+221/9*Log[x]^2*(1-x)^-1-41/24*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*x^-1*hLX+3/2*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2*(1-x)^-1*hLX-15/16*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX-3*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x*hLX+39/2*Log[x]^2*Log[1-x]+19/4*Log[x]^2*Log[1-x]*x^-1-15/4*Log[x]^2*Log[1-x]*(1-x)^-1+11*Log[x]^2*Log[1-x]*x-35/4*Log[x]^2*Log[1-x]^2+47/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+23/24*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-65/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x-73/36*Log[x]^3-3/4*Log[x]^3*x^-1+43/18*Log[x]^3*(1-x)^-1-11/3*Log[x]^3*x+Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-23/48*Log[x]^4+1/8*Log[x]^4*x^-1+7/24*Log[x]^4*(1-x)^-1+1/12*Log[x]^4*x+25/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1-7*Log[x]^2*PolyLog[2,x]*(1-x)^-1+7*Log[x]^2*PolyLog[2,x]*x-47*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1-11*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[1,2,x]*x+93/2*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1-47/3*Log[x]*PolyLog[2,x]*(1-x)^-1+106/3*Log[x]*PolyLog[2,x]*x-22*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1+26*Log[x]*PolyLog[3,x]*(1-x)^-1-30*Log[x]*PolyLog[3,x]*x+491/6*PolyLog[1,2,x]-47/3*PolyLog[1,2,x]*x^-1+61/6*PolyLog[1,2,x]*(1-x)^-1-106/3*PolyLog[1,2,x]*x-7/2*PolyLog[2,x]*Pi^2*x^-1+7/2*PolyLog[2,x]*Pi^2*(1-x)^-1-6*PolyLog[2,x]*Pi^2+12*PolyLog[2,x]*Pi^2*x-93/2*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1+47/3*PolyLog[3,x]*(1-x)^-1-106/3*PolyLog[3,x]*x+123/2*PolyLog[4,1-x]+23*PolyLog[4,1-x]*x^-1-62*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]-61*PolyLog[4,-x*(1-x)^-1]*x^-1+61*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,-x*(1-x)^-1]*x+95/2*PolyLog[4,x]-62*PolyLog[4,x]*x^-1+23*PolyLog[4,x]*(1-x)^-1+14*PolyLog[4,x]*x)+I*Nc^-2*Nf*(-3*Pi*x^-1-3*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3+8/3*Pi-4*Pi*z3-2/3*Pi*z2*x^-1+2/3*Pi*z2*(1-x)^-1-22/3*Pi*z2-4/3*Pi*z2*x+1/9*Pi^3*x^-1+1/9*Pi^3*(1-x)^-1-1/3*Pi^3-3*Log[1-x]*Pi*x^-2+8*Log[1-x]*Pi*x^-1-20/3*Log[1-x]*Pi-8*Log[1-x]*Pi*z2*x^-1+4*Log[1-x]*Pi*z2+2/3*Log[1-x]^2*Pi*x^-1-4/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-4*Log[1-x]*PolyLog[2,x]*Pi-3*Log[x]*Pi*(1-x)^-2+8*Log[x]*Pi*(1-x)^-1-20/3*Log[x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x^-1+16/3*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi+2/3*Log[x]^2*Pi*(1-x)^-1-2/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x+8*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi+4/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi+8/3*PolyLog[2,x]*Pi*x-8*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi)+I*Nc^-1*(-2*Pi*x^-1-2*Pi*x^-1*z3-2*Pi*(1-x)^-1+Pi*(1-x)^-1*z3+2*Pi+3*Pi*z3-2*Pi*x*z3-9/2*Pi*z2*x^-1-15/2*Pi*z2*(1-x)^-1+3*Pi*z2+7/4*Pi^3*x^-1+7/4*Pi^3*(1-x)^-1-1/2*Pi^3+Log[1-x]*Pi*x^-2-1/2*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1-17/2*Log[1-x]*Pi+8*Log[1-x]*Pi*x-8*Log[1-x]*Pi*z2*x^-1-5*Log[1-x]*Pi*z2*(1-x)^-1+1/2*Log[1-x]*Pi*z2+5/6*Log[1-x]*Pi^3*x^-1+7/12*Log[1-x]*Pi^3*(1-x)^-1+29/24*Log[1-x]*Pi^3-7/6*Log[1-x]*Pi^3*x+5/4*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1-7/8*Log[1-x]^2*Pi+5/6*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1+1/12*Log[1-x]^3*Pi-1/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-1/2*Log[1-x]*PolyLog[2,x]*Pi+7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/6*Log[s^-1*mu2]*Pi^3-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-17/4*Log[s^-1*mu2]*Log[1-x]*Pi+6*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1+Log[x]*Pi*(1-x)^-2-1/2*Log[x]*Pi*(1-x)^-1-1/2*Log[x]*Pi-8*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1+5/6*Log[x]*Pi^3*(1-x)^-1+1/24*Log[x]*Pi^3+7/6*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+3*Log[x]*Log[1-x]*Pi+7/2*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7/4*Log[x]*Log[s^-1*mu2]*Pi-6*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/4*Log[x]*Log[s^-1*mu2]^2*Pi-3*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1+5/4*Log[x]^2*Pi*(1-x)^-1-7/8*Log[x]^2*Pi+1/2*Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/4*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^3*Pi*x^-1+5/6*Log[x]^3*Pi*(1-x)^-1-1/4*Log[x]^3*Pi+1/3*Log[x]^3*Pi*x+2*Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+3/2*Log[x]*PolyLog[2,x]*Pi-2*Log[x]*PolyLog[2,x]*Pi*x+10*PolyLog[1,2,x]*Pi*x^-1+7*PolyLog[1,2,x]*Pi*(1-x)^-1-PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1-7*PolyLog[3,x]*Pi*x^-1-10*PolyLog[3,x]*Pi*(1-x)^-1-PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nf*(-82/27*Pi*x^-1-82/27*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3+110/27*Pi-2*Pi*z3+2/3*Pi*z2*(1-x)^-1-14/3*Pi*z2-4/3*Pi*z2*x+1/9*Pi^3-2*Log[1-x]*Pi*x^-2+6*Log[1-x]*Pi*x^-1+10/9*Log[1-x]*Pi*(1-x)^-1-7/3*Log[1-x]*Pi-20/9*Log[1-x]*Pi*x-4*Log[1-x]*Pi*z2*x^-1+2*Log[1-x]*Pi*z2-1/3*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-2*Log[1-x]*PolyLog[2,x]*Pi-10/9*Log[s^-1*mu2]*Pi*x^-1-10/9*Log[s^-1*mu2]*Pi*(1-x)^-1+20/9*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Pi+10/9*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2+6*Log[x]*Pi*(1-x)^-1-41/9*Log[x]*Pi+20/9*Log[x]*Pi*x+2/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi+4/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi*x^-1+1/6*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x+4*PolyLog[1,2,x]*Pi*x^-1-2*PolyLog[1,2,x]*Pi+2/3*PolyLog[2,x]*Pi*x^-1-2/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi+8/3*PolyLog[2,x]*Pi*x-4*PolyLog[3,x]*Pi*(1-x)^-1+2*PolyLog[3,x]*Pi)+I*Nc*(283/27*Pi*x^-1-9*Pi*x^-1*z3+283/27*Pi*(1-x)^-1-36*Pi*(1-x)^-1*z3-476/27*Pi+41*Pi*z3-2*Pi*x*z3+31/6*Pi*z2*x^-1-53/6*Pi*z2*(1-x)^-1+24*Pi*z2+62/3*Pi*z2*x-67/36*Pi^3*x^-1-67/36*Pi^3*(1-x)^-1+47/9*Pi^3+6*Log[1-x]*Pi*x^-2-65/2*Log[1-x]*Pi*x^-1-71/18*Log[1-x]*Pi*(1-x)^-1+3/2*Log[1-x]*Pi+80/9*Log[1-x]*Pi*x+20*Log[1-x]*Pi*z2*x^-1-3*Log[1-x]*Pi*z2*(1-x)^-1-3/2*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x+9/2*Log[1-x]*Pi^3*x^-1-Log[1-x]*Pi^3*x^-1*hLX-17/12*Log[1-x]*Pi^3*(1-x)^-1+Log[1-x]*Pi^3*(1-x)^-1*hLX-85/8*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLX+61/6*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLX-65/12*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1+419/24*Log[1-x]^2*Pi-31/3*Log[1-x]^2*Pi*x+7/6*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1-43/12*Log[1-x]^3*Pi+7/3*Log[1-x]^3*Pi*x-20*Log[1-x]*PolyLog[2,x]*Pi*x^-1+3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+3/2*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x+71/18*Log[s^-1*mu2]*Pi*x^-1+71/18*Log[s^-1*mu2]*Pi*(1-x)^-1-71/9*Log[s^-1*mu2]*Pi+5/12*Log[s^-1*mu2]*Pi^3*x^-1+5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-5/6*Log[s^-1*mu2]*Pi^3-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-21/4*Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+25/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+1/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+25/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-9*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi-71/18*Log[x]*Pi*x^-1+6*Log[x]*Pi*(1-x)^-2-65/2*Log[x]*Pi*(1-x)^-1+187/18*Log[x]*Pi-80/9*Log[x]*Pi*x-17/12*Log[x]*Pi^3*x^-1+Log[x]*Pi^3*x^-1*hLX+9/2*Log[x]*Pi^3*(1-x)^-1-Log[x]*Pi^3*(1-x)^-1*hLX-11/24*Log[x]*Pi^3-2*Log[x]*Pi^3*hLX-61/6*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLX-25/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-5*Log[x]*Log[1-x]*Pi-62/3*Log[x]*Log[1-x]*Pi*x-27/2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*x^-1*hLX-Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+8*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*hLX+4*Log[x]*Log[1-x]^2*Pi*x*hLX-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-47/12*Log[x]*Log[s^-1*mu2]*Pi-4/3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-11/4*Log[x]*Log[s^-1*mu2]^2*Pi+9*Log[x]*Log[s^-1*mu2]^2*Pi*x+1/3*Log[x]^2*Pi*x^-1-65/12*Log[x]^2*Pi*(1-x)^-1+57/8*Log[x]^2*Pi+31/3*Log[x]^2*Pi*x+7/2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*x^-1*hLX-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-7*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*hLX+7*Log[x]^2*Log[1-x]*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x*hLX+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+9/4*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+4*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-1/2*Log[x]^3*Pi*x^-1+7/6*Log[x]^3*Pi*(1-x)^-1-5/4*Log[x]^3*Pi-7/3*Log[x]^3*Pi*x+10*Log[x]*PolyLog[2,x]*Pi*x^-1+6*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-41/2*Log[x]*PolyLog[2,x]*Pi+6*Log[x]*PolyLog[2,x]*Pi*x-14*PolyLog[1,2,x]*Pi*x^-1+13*PolyLog[1,2,x]*Pi*(1-x)^-1-13*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x-14*PolyLog[2,x]*Pi*x^-1+14*PolyLog[2,x]*Pi*(1-x)^-1+62/3*PolyLog[2,x]*Pi-124/3*PolyLog[2,x]*Pi*x-13*PolyLog[3,x]*Pi*x^-1+14*PolyLog[3,x]*Pi*(1-x)^-1+11*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x);ggqqb2LXTL32=+Nc^-2*(-225/16+187/32*x^-1-21/2*x^-1*z3-187/32*(1-x)^-1+4*(1-x)^-1*z3+25/2*z3+225/8*x-23/2*x*z3-37/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1+35/24*Pi^2-17/12*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3+1/3*Pi^2*z2*x^-1-1/3*Pi^2*z2*(1-x)^-1+5/3*Pi^2*z2-Pi^2*z2*x-59/1440*Pi^4*x^-1+59/1440*Pi^4*(1-x)^-1-89/720*Pi^4+27/40*Pi^4*x-7/8*Log[1-x]-3*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-2*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-37/8*Log[1-x]*x+2*Log[1-x]*x*z3+6*Log[1-x]*x^2+1/6*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1+37/24*Log[1-x]*Pi^2-53/24*Log[1-x]*Pi^2*x-11/8*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+29/8*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+3/2*Log[1-x]^2*z2*(1-x)^-1-17/2*Log[1-x]^2*z2+1/2*Log[1-x]^2*z2*x+5/24*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2+1/8*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1-13/12*Log[1-x]^3*x+3/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-21/2*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3+21*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]*Pi^2-13/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1+19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2-19/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x-1/2*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+3*Log[x]*(1-x)^-1-8*Log[x]*z3+59/8*Log[x]*x-6*Log[x]*x^2+3/8*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+2/3*Log[x]*Pi^2-53/24*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-2*Log[x]*Log[1-x]*z2*x^-1+2*Log[x]*Log[1-x]*z2*(1-x)^-1+12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x+5/6*Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-1/2*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-3/4*Log[x]^2-5/8*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1+29/8*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-5/24*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2+1/8*Log[x]^2*Pi^2*x+9/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-11/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+1/3*Log[x]^3+3/4*Log[x]^3*x^-1-13/12*Log[x]^3*x+1/3*Log[x]^4+1/8*Log[x]^4*x^-1+5/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*x-12*Log[x]*PolyLog[1,2,x]+2*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+13*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-25/2*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1+3/2*PolyLog[1,2,x]*(1-x)^-1-25/2*PolyLog[1,2,x]*x-7/3*PolyLog[2,x]*Pi^2-13*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[3,x]*x-5*PolyLog[4,1-x]-3*PolyLog[4,1-x]*(1-x)^-1-PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+6*PolyLog[4,x]+3*PolyLog[4,x]*x^-1-PolyLog[4,x]*x)+Nc^-1*Nf*(3743/324-3401/648*x^-1-1/9*x^-1*z3+3401/648*(1-x)^-1+25/9*(1-x)^-1*z3+122/9*z3-3743/162*x-316/9*x*z3-16/3*x^2*z3+55/108*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+137/54*Pi^2-137/27*Pi^2*x+8/3*Pi^2*z2*x^-1-20/3*Pi^2*z2+8/3*Pi^2*z2*x-28/45*Pi^4*x^-1+14/45*Pi^4*(1-x)^-1+49/45*Pi^4-14/15*Pi^4*x+119/6*Log[1-x]-6*Log[1-x]*x^-1-5/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+24*Log[1-x]*z3-281/18*Log[1-x]*x+16*Log[1-x]*x*z3+32/3*Log[1-x]*x^2-20/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+58/9*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+40/9*Log[1-x]*Pi^2*x^2-451/18*Log[1-x]^2-3*Log[1-x]^2*x^-2+14*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1+265/18*Log[1-x]^2*x-4/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+16/3*Log[1-x]^2*Pi^2+2/9*Log[1-x]^3+2/9*Log[1-x]^3*(1-x)^-1-2/9*Log[1-x]^3*x+8/3*Log[1-x]^4-2/3*Log[1-x]^4*x^-1-2/3*Log[1-x]^4*(1-x)^-1-24*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x+200/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1-400/27*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*x+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1-38/9*Log[s^-1*mu2]^2*x+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1-4/9*Log[s^-1*mu2]^3*x-134/9*Log[x]+5/2*Log[x]*x^-1+6*Log[x]*(1-x)^-1+103/18*Log[x]*x-32/3*Log[x]*x^2-2/9*Log[x]*Pi^2*x^-1+20/9*Log[x]*Pi^2*(1-x)^-1-44/9*Log[x]*Pi^2+26/9*Log[x]*Pi^2*x-40/9*Log[x]*Pi^2*x^2+2/3*Log[x]*Log[1-x]-4/3*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*z2*x^-1+40*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x-16/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+20/3*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^2*x^2-32/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*(1-x)^-1-40*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-4/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+1/3*Log[x]*Log[s^-1*mu2]*x+31/3*Log[x]^2+1/18*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-14*Log[x]^2*(1-x)^-1+265/18*Log[x]^2*x+8*Log[x]^2*Log[1-x]-16*Log[x]^2*Log[1-x]*x-10*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+1/3*Log[x]^2*Log[s^-1*mu2]*x-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*x-40*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x+40/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-104/3*Log[x]*PolyLog[2,x]*x-16/3*Log[x]*PolyLog[2,x]*x^2+80/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-136/3*PolyLog[1,2,x]*x+16/3*PolyLog[1,2,x]*x^2-8/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+32/3*PolyLog[2,x]*Pi^2-40/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-1+104/3*PolyLog[3,x]*x+16/3*PolyLog[3,x]*x^2-64*PolyLog[4,1-x]+16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*(1-x)^-1+64*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-1-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+64*PolyLog[4,x]-16*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-1085/108+1307/216*x^-1-7/3*x^-1*z3-1307/216*(1-x)^-1+(1-x)^-1*z3-2*z3+1085/54*x-4/3*x*z3+8/3*x^2*z3-85/108*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1+19/54*Pi^2-19/27*Pi^2*x-4/3*Pi^2*z2*x^-1+2*Pi^2*z2-2/3*Pi^2*z2*x+14/45*Pi^4*x^-1-7/45*Pi^4*(1-x)^-1-14/45*Pi^4+7/30*Pi^4*x-427/54*Log[1-x]+211/54*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3-35/18*Log[1-x]*x-4*Log[1-x]*x*z3-112/27*Log[1-x]*x^2-4/9*Log[1-x]*Pi^2*(1-x)^-1+8/9*Log[1-x]*Pi^2-20/9*Log[1-x]*Pi^2*x+4/3*Log[1-x]*Pi^2*x^2+89/18*Log[1-x]^2-2*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1-11/18*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2*(1-x)^-1-5/3*Log[1-x]^2*Pi^2+4/9*Log[1-x]^3-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2-5/6*Log[1-x]^4+1/3*Log[1-x]^4*x^-1+1/3*Log[1-x]^4*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x-86/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1+172/9*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*x-29/9*Log[s^-1*mu2]*Log[1-x]+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5/3*Log[s^-1*mu2]*Log[1-x]*x-40/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1+26/3*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x+14*Log[x]-211/54*Log[x]*x^-1-553/54*Log[x]*x+112/27*Log[x]*x^2+4/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*x-4/3*Log[x]*Pi^2*x^2+8*Log[x]*Log[1-x]*z2*x^-1-12*Log[x]*Log[1-x]*z2+4*Log[x]*Log[1-x]*z2*x+10/3*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x+28/3*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-95/9*Log[x]*Log[s^-1*mu2]*x+40/9*Log[x]*Log[s^-1*mu2]*x^2+2*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+4/3*Log[x]*Log[s^-1*mu2]^2*x^2-13/3*Log[x]^2+19/18*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-11/18*Log[x]^2*x-2*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2+3*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3*x^2+12*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*x-4*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-4/3*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-10/3*PolyLog[2,x]*Pi^2+4*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2+20*PolyLog[4,1-x]-8*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-20*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*(1-x)^-1)+Nc^2*(33119/432-36077/864*x^-1+52/3*x^-1*z3+36077/864*(1-x)^-1-23/2*(1-x)^-1*z3-39/2*z3-33119/216*x+263/6*x*z3-44/3*x^2*z3+179/54*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1-799/216*Pi^2+799/108*Pi^2*x+10/3*Pi^2*z2*x^-1+2/3*Pi^2*z2*(1-x)^-1-20/3*Pi^2*z2+8/3*Pi^2*z2*x-4/3*Pi^2*z2*x^2-53/96*Pi^4*x^-1+47/288*Pi^4*(1-x)^-1+71/144*Pi^4+37/360*Pi^4*x+7273/216*Log[1-x]-5113/216*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3+857/72*Log[1-x]*x+16*Log[1-x]*x*z3+808/27*Log[1-x]*x^2-8*Log[1-x]*x^2*z3+131/72*Log[1-x]*Pi^2*(1-x)^-1-235/72*Log[1-x]*Pi^2+247/72*Log[1-x]*Pi^2*x-4/3*Log[1-x]*Pi^2*x^2-857/72*Log[1-x]^2+5*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-157/72*Log[1-x]^2*x-1/2*Log[1-x]^2*z2*(1-x)^-1-5/2*Log[1-x]^2*z2+6*Log[1-x]^2*z2*x-2*Log[1-x]^2*z2*x^2-5/3*Log[1-x]^2*Pi^2*x^-1-23/24*Log[1-x]^2*Pi^2*(1-x)^-1+49/24*Log[1-x]^2*Pi^2+23/6*Log[1-x]^2*Pi^2*x-10/3*Log[1-x]^2*Pi^2*x^2-97/36*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1+101/36*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+49/24*Log[1-x]^4-5/6*Log[1-x]^4*x^-1-23/24*Log[1-x]^4*(1-x)^-1+5/6*Log[1-x]^4*x-1/6*Log[1-x]^4*x^2+5/2*Log[1-x]^2*PolyLog[2,x]+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]^2*PolyLog[2,x]*x^2+4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[1,2,x]*x^2-20*Log[1-x]*PolyLog[3,x]+20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x+551/9*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-1102/9*Log[s^-1*mu2]*x+36*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-113/36*Log[s^-1*mu2]*Pi^2+113/18*Log[s^-1*mu2]*Pi^2*x+401/36*Log[s^-1*mu2]*Log[1-x]-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+53/12*Log[s^-1*mu2]*Log[1-x]*x+160/9*Log[s^-1*mu2]*Log[1-x]*x^2-11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+23/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+17/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+49/12*Log[s^-1*mu2]*Log[1-x]^2-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x+95/6*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1-95/3*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]^2*Pi^2-9/2*Log[s^-1*mu2]^2*Pi^2*x-19/12*Log[s^-1*mu2]^2*Log[1-x]+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^2*Log[1-x]*x+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1+5/3*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x-151/2*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+12*Log[x]*z3+15499/216*Log[x]*x-16*Log[x]*x*z3-808/27*Log[x]*x^2+4*Log[x]*x^2*z3-131/72*Log[x]*Pi^2*x^-1+7/6*Log[x]*Pi^2+55/72*Log[x]*Pi^2*x+4/3*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]*z2*x^-1+36*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2-8/3*Log[x]*Log[1-x]*Pi^2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^2-17/2*Log[x]*Log[1-x]^3+10/3*Log[x]*Log[1-x]^3*x^-1+7/2*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+2/3*Log[x]*Log[1-x]^3*x^2-36*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-100/3*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+1439/36*Log[x]*Log[s^-1*mu2]*x-160/9*Log[x]*Log[s^-1*mu2]*x^2+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-11/2*Log[x]*Log[s^-1*mu2]*Pi^2+22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-17/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-13/12*Log[x]*Log[s^-1*mu2]^2*x-4/3*Log[x]*Log[s^-1*mu2]^2*x^2+9*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+6*Log[x]*Log[s^-1*mu2]^3*x^2+169/12*Log[x]^2-259/72*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-1-157/72*Log[x]^2*x-17/24*Log[x]^2*Pi^2*x^-1+17/8*Log[x]^2*Pi^2-17/6*Log[x]^2*Pi^2*x+10/3*Log[x]^2*Pi^2*x^2+Log[x]^2*Log[1-x]+35/12*Log[x]^2*Log[1-x]*x^-1+5/12*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-9*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x-19/4*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-33/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+11*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+7/3*Log[x]^3-3/4*Log[x]^3*x^-1-25/12*Log[x]^3*x+22/9*Log[x]^3*x^2-Log[x]^3*Log[1-x]+1/3*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*x-2/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-3/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/6*Log[x]^4*x^2-3/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]^2*PolyLog[2,x]*x^2-36*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x+2*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1+5/6*Log[x]*PolyLog[2,x]*x-44/3*Log[x]*PolyLog[2,x]*x^2+4*Log[x]*PolyLog[3,x]*x^2+71/6*PolyLog[1,2,x]-35/6*PolyLog[1,2,x]*(1-x)^-1-57/2*PolyLog[1,2,x]*x+44/3*PolyLog[1,2,x]*x^2-4*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2*(1-x)^-1+12*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x+8/3*PolyLog[2,x]*Pi^2*x^2-2*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1-5/6*PolyLog[3,x]*x+44/3*PolyLog[3,x]*x^2-51*PolyLog[4,1-x]+20*PolyLog[4,1-x]*x^-1+21*PolyLog[4,1-x]*(1-x)^-1-12*PolyLog[4,1-x]*x+4*PolyLog[4,1-x]*x^2+56*PolyLog[4,-x*(1-x)^-1]-20*PolyLog[4,-x*(1-x)^-1]*x^-1-20*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+59*PolyLog[4,x]-21*PolyLog[4,x]*x^-1-20*PolyLog[4,x]*(1-x)^-1-4*PolyLog[4,x]*x-4*PolyLog[4,x]*x^2)+I*Nc^-2*(2*Pi*x^-1-2*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3-5/8*Pi+8*Pi*z3+5/4*Pi*x+2*Pi*x*z3-3*Pi*z2*x^-1+6*Pi*z2*(1-x)^-1-8*Pi*z2-17/2*Pi*z2*x+1/2*Pi^3*x^-1-1/2*Pi^3*(1-x)^-1-19/24*Pi^3+19/12*Pi^3*x+2*Log[1-x]*Pi*x^-2-21/2*Log[1-x]*Pi*x^-1+11/2*Log[1-x]*Pi-9/2*Log[1-x]*Pi*x-6*Log[1-x]*Pi*z2*x^-1+8*Log[1-x]*Pi*z2-Log[1-x]*Pi*z2*x+7/6*Log[1-x]*Pi^3*x^-1-7/6*Log[1-x]*Pi^3+7/12*Log[1-x]*Pi^3*x+2*Log[1-x]^2*Pi-1/2*Log[1-x]^2*Pi*x+Log[1-x]^3*Pi*x^-1-Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x+6*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi+Log[1-x]*PolyLog[2,x]*Pi*x+5/4*Log[s^-1*mu2]*Pi-5/2*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[x]*Pi*(1-x)^-2+21/2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi-9/2*Log[x]*Pi*x-7/6*Log[x]*Pi^3*(1-x)^-1+7/12*Log[x]*Pi^3+7/12*Log[x]*Pi^3*x+3*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1+23/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1-3*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi-1/2*Log[x]^2*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^3*Pi*(1-x)^-1+1/2*Log[x]^3*Pi+1/2*Log[x]^3*Pi*x-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[x]*PolyLog[2,x]*Pi+Log[x]*PolyLog[2,x]*Pi*x+8*PolyLog[1,2,x]*Pi*x^-1-10*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1+49/2*PolyLog[2,x]*Pi+8*PolyLog[3,x]*Pi*(1-x)^-1-8*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(-6*Pi*x^-1+6*Pi*(1-x)^-1-16*Pi*(1-x)^-1*z3+83/18*Pi+24*Pi*z3-83/9*Pi*x+16*Pi*x*z3-4/3*Pi*z2*x^-1-4/3*Pi*z2*(1-x)^-1-28/3*Pi*z2+80/3*Pi*z2*x+16/3*Pi*z2*x^2+2/9*Pi^3*x^-1-2/9*Pi^3*(1-x)^-1-2/3*Pi^3+4/3*Pi^3*x-6*Log[1-x]*Pi*x^-2+290/9*Log[1-x]*Pi*x^-1-452/9*Log[1-x]*Pi+256/9*Log[1-x]*Pi*x-16*Log[1-x]*Pi*z2*x^-1+40*Log[1-x]*Pi*z2-16*Log[1-x]*Pi*z2*x+2/3*Log[1-x]^2*Pi*x^-1-14/3*Log[1-x]^2*Pi+19/3*Log[1-x]^2*Pi*x-8/3*Log[1-x]^2*Pi*x^2+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-40*Log[1-x]*PolyLog[2,x]*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+6*Log[x]*Pi*(1-x)^-2-290/9*Log[x]*Pi*(1-x)^-1+196/9*Log[x]*Pi+256/9*Log[x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^-1+16/3*Log[x]*Log[1-x]*Pi-56/3*Log[x]*Log[1-x]*Pi*x-16/3*Log[x]*Log[1-x]*Pi*x^2+8*Log[x]*Log[1-x]^2*Pi*x^-1-20*Log[x]*Log[1-x]^2*Pi+8*Log[x]*Log[1-x]^2*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-2/3*Log[x]^2*Pi*(1-x)^-1+Log[x]^2*Pi+Log[x]^2*Pi*x+8/3*Log[x]^2*Pi*x^2+16*PolyLog[1,2,x]*Pi*x^-1-40*PolyLog[1,2,x]*Pi+16*PolyLog[1,2,x]*Pi*x+8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1-40/3*PolyLog[2,x]*Pi+32/3*PolyLog[2,x]*Pi*x-32/3*PolyLog[2,x]*Pi*x^2+16*PolyLog[3,x]*Pi*(1-x)^-1-24*PolyLog[3,x]*Pi-16*PolyLog[3,x]*Pi*x)+I*(-4*Pi*x^-1+12*Pi*x^-1*z3+4*Pi*(1-x)^-1-46/9*Pi+4*Pi*z3+92/9*Pi*x+14*Pi*x*z3-4*Pi*x^2*z3+3*Pi*z2*x^-1+6*Pi*z2*(1-x)^-1-Pi*z2-5*Pi*z2*x+7/2*Pi^3*x^-1-7/2*Pi^3*(1-x)^-1+1/6*Pi^3-1/3*Pi^3*x-4*Log[1-x]*Pi*x^-2-107/9*Log[1-x]*Pi*x^-1+203/9*Log[1-x]*Pi-244/9*Log[1-x]*Pi*x+16*Log[1-x]*Pi*x^2+4*Log[1-x]*Pi*z2*(1-x)^-1+7*Log[1-x]*Pi*z2+3*Log[1-x]*Pi*z2*x-5/3*Log[1-x]*Pi^3*x^-1+2*Log[1-x]*Pi^3*x^-1*hLX-2*Log[1-x]*Pi^3*(1-x)^-1+2*Log[1-x]*Pi^3*(1-x)^-1*hLX+11/4*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLX+13/4*Log[1-x]*Pi^3*x-7/3*Log[1-x]*Pi^3*x^2+11/3*Log[1-x]^2*Pi*x^-1+31/12*Log[1-x]^2*Pi-17/12*Log[1-x]^2*Pi*x-2*Log[1-x]^3*Pi*(1-x)^-1-7/6*Log[1-x]^3*Pi+25/6*Log[1-x]^3*Pi*x-2/3*Log[1-x]^3*Pi*x^2-4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-7*Log[1-x]*PolyLog[2,x]*Pi-3*Log[1-x]*PolyLog[2,x]*Pi*x-8/3*Log[s^-1*mu2]*Pi+16/3*Log[s^-1*mu2]*Pi*x-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+95/6*Log[s^-1*mu2]*Log[1-x]*Pi-109/6*Log[s^-1*mu2]*Log[1-x]*Pi*x+12*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+15/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+4*Log[x]*Pi*(1-x)^-2+107/9*Log[x]*Pi*(1-x)^-1-103/9*Log[x]*Pi+44/9*Log[x]*Pi*x-16*Log[x]*Pi*x^2+2*Log[x]*Pi^3*x^-1-2*Log[x]*Pi^3*x^-1*hLX+5/3*Log[x]*Pi^3*(1-x)^-1-2*Log[x]*Pi^3*(1-x)^-1*hLX-11/3*Log[x]*Pi^3+4*Log[x]*Pi^3*hLX-17/12*Log[x]*Pi^3*x+7/3*Log[x]*Pi^3*x^2-9*Log[x]*Log[1-x]*Pi*x^-1+7*Log[x]*Log[1-x]*Pi-7*Log[x]*Log[1-x]*Pi*x+6*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*x^-1*hLX+4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-14*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLX+22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-29/3*Log[x]*Log[s^-1*mu2]*Pi+35/6*Log[x]*Log[s^-1*mu2]*Pi*x-12*Log[x]*Log[s^-1*mu2]*Pi*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Pi+11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-11/3*Log[x]^2*Pi*(1-x)^-1-7/6*Log[x]^2*Pi-17/12*Log[x]^2*Pi*x-6*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+14*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLX-6*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^2-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-23/2*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^3*Pi*x^-1-7/3*Log[x]^3*Pi+17/6*Log[x]^3*Pi*x+2/3*Log[x]^3*Pi*x^2+8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+10*Log[x]*PolyLog[2,x]*Pi-15*Log[x]*PolyLog[2,x]*Pi*x-4*Log[x]*PolyLog[2,x]*Pi*x^2-8*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi*(1-x)^-1+2*PolyLog[1,2,x]*Pi-26*PolyLog[1,2,x]*Pi*x+4*PolyLog[1,2,x]*Pi*x^2-9*PolyLog[2,x]*Pi*x^-1-9*PolyLog[2,x]*Pi*(1-x)^-1+7*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi*x^-1-8*PolyLog[3,x]*Pi*(1-x)^-1-20*PolyLog[3,x]*Pi+18*PolyLog[3,x]*Pi*x+4*PolyLog[3,x]*Pi*x^2)+I*Nc*Nf*(4*Pi*x^-1-4*Pi*(1-x)^-1+29/18*Pi-4*Pi*z3-29/9*Pi*x-4*Pi*x*z3-8*Pi*z2*x-8/3*Pi*z2*x^2-2/9*Pi^3+4/9*Pi^3*x+4*Log[1-x]*Pi*x^-2-106/9*Log[1-x]*Pi*x^-1+86/9*Log[1-x]*Pi+14/9*Log[1-x]*Pi*x-40/9*Log[1-x]*Pi*x^2-8*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x-2/3*Log[1-x]^2*Pi*x^-1+7/3*Log[1-x]^2*Pi-8/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2+8*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x+5/3*Log[s^-1*mu2]*Pi-10/3*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[x]*Pi*(1-x)^-2+106/9*Log[x]*Pi*(1-x)^-1-20/3*Log[x]*Pi-22/3*Log[x]*Pi*x+40/9*Log[x]*Pi*x^2+4/3*Log[x]*Log[1-x]*Pi+16/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2+4*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi+8/3*Log[x]*Log[s^-1*mu2]*Pi*x^2+2/3*Log[x]^2*Pi*(1-x)^-1-Log[x]^2*Pi-4/3*Log[x]^2*Pi*x^2+8*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x+32/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2+4*PolyLog[3,x]*Pi+4*PolyLog[3,x]*Pi*x)+I*Nc^2*(-10*Pi*x^-1+10*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3-779/72*Pi+779/36*Pi*x+12*Pi*x*z3-4*Pi*x^2*z3-6*Pi*z2*(1-x)^-1+7*Pi*z2+47/2*Pi*z2*x+44/3*Pi*z2*x^2+13/72*Pi^3-13/36*Pi^3*x-10*Log[1-x]*Pi*x^-2+479/18*Log[1-x]*Pi*x^-1-229/18*Log[1-x]*Pi-319/18*Log[1-x]*Pi*x+160/9*Log[1-x]*Pi*x^2+2*Log[1-x]*Pi*z2*x^-1+15*Log[1-x]*Pi*z2-12*Log[1-x]*Pi*z2*x-5/6*Log[1-x]*Pi^3*x^-1+35/12*Log[1-x]*Pi^3-10/3*Log[1-x]*Pi^3*x+5/3*Log[1-x]*Pi^3*x^2+11/3*Log[1-x]^2*Pi*x^-1-157/12*Log[1-x]^2*Pi+197/12*Log[1-x]^2*Pi*x-22/3*Log[1-x]^2*Pi*x^2-1/3*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x^2-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-15*Log[1-x]*PolyLog[2,x]*Pi+12*Log[1-x]*PolyLog[2,x]*Pi*x-71/12*Log[s^-1*mu2]*Pi+71/6*Log[s^-1*mu2]*Pi*x-13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+67/6*Log[s^-1*mu2]*Log[1-x]*Pi-53/6*Log[s^-1*mu2]*Log[1-x]*Pi*x+8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-14*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+15/4*Log[s^-1*mu2]^2*Pi-15/2*Log[s^-1*mu2]^2*Pi*x+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-25/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+10*Log[x]*Pi*(1-x)^-2-479/18*Log[x]*Pi*(1-x)^-1+38/3*Log[x]*Pi+107/6*Log[x]*Pi*x-160/9*Log[x]*Pi*x^2+5/6*Log[x]*Pi^3*(1-x)^-1-5/4*Log[x]*Pi^3-5/3*Log[x]*Pi^3*x^2+6*Log[x]*Log[1-x]*Pi*(1-x)^-1-71/6*Log[x]*Log[1-x]*Pi-83/6*Log[x]*Log[1-x]*Pi*x-44/3*Log[x]*Log[1-x]*Pi*x^2-10*Log[x]*Log[1-x]^2*Pi+8*Log[x]*Log[1-x]^2*Pi*x+13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Pi-7/2*Log[x]*Log[s^-1*mu2]*Pi*x-8/3*Log[x]*Log[s^-1*mu2]*Pi*x^2-3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+13/2*Log[x]*Log[s^-1*mu2]^2*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*x+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-11/3*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Pi+7/4*Log[x]^2*Pi*x+22/3*Log[x]^2*Pi*x^2-Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^2+3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-11/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+1/3*Log[x]^3*Pi*(1-x)^-1+1/6*Log[x]^3*Pi-4/3*Log[x]^3*Pi*x+2/3*Log[x]^3*Pi*x^2+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-3*Log[x]*PolyLog[2,x]*Pi-4*Log[x]*PolyLog[2,x]*Pi*x^2-4*PolyLog[1,2,x]*Pi*x^-1-8*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x+4*PolyLog[1,2,x]*Pi*x^2+6*PolyLog[2,x]*Pi*x^-1+6*PolyLog[2,x]*Pi*(1-x)^-1-313/6*PolyLog[2,x]*Pi+88/3*PolyLog[2,x]*Pi*x-88/3*PolyLog[2,x]*Pi*x^2-4*PolyLog[3,x]*Pi*(1-x)^-1-12*PolyLog[3,x]*Pi*x+4*PolyLog[3,x]*Pi*x^2)-16799/324+14135/648*x^-1-205/18*x^-1*z3-14135/648*(1-x)^-1+277/18*(1-x)^-1*z3+151/9*z3+16799/162*x-185/9*x*z3+19/216*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+133/54*Pi^2-185/54*Pi^2*x-9/2*Pi^2*x^2+3*Pi^2*x^3-5/3*Pi^2*z2*x^-1+1/3*Pi^2*z2*(1-x)^-1-3*Pi^2*z2-Pi^2*z2*x-4/3*Pi^2*z2*x^2+1/16*Pi^4*x^-1-71/240*Pi^4*(1-x)^-1+5/72*Pi^4-29/45*Pi^4*x+11/2*Log[1-x]-3*Log[1-x]*x^-1-10*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+20*Log[1-x]*z3+17/18*Log[1-x]*x-14*Log[1-x]*x*z3+6*Log[1-x]*x^2-4*Log[1-x]*x^2*z3+1/6*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-73/18*Log[1-x]*Pi^2+29/9*Log[1-x]*Pi^2*x-6*Log[1-x]*Pi^2*x^2-5/18*Log[1-x]^2+9/2*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-8/9*Log[1-x]^2*x-9/2*Log[1-x]^2*x^2+3*Log[1-x]^2*x^3+4*Log[1-x]^2*z2*x^-1-3*Log[1-x]^2*z2*(1-x)^-1+11*Log[1-x]^2*z2-3/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*z2*x^2+Log[1-x]^2*Pi^2*x^-1-2*Log[1-x]^2*Pi^2*x^-1*hLX-1/12*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-7/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLX-73/24*Log[1-x]^2*Pi^2*x+2/3*Log[1-x]^2*Pi^2*x^2+23/18*Log[1-x]^3-2*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+1/18*Log[1-x]^3*x-1/4*Log[1-x]^4-1/3*Log[1-x]^4*x^-1-3/4*Log[1-x]^4*(1-x)^-1-1/8*Log[1-x]^4*x-1/6*Log[1-x]^4*x^2-11*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+3/2*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]^2*PolyLog[2,x]*x^2-16*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[1,2,x]*x^2+18*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x-1393/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3+1393/27*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-23/9*Log[s^-1*mu2]*Pi^2+46/9*Log[s^-1*mu2]*Pi^2*x+6*Log[s^-1*mu2]*Log[1-x]-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*x+16*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-43/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-7/6*Log[s^-1*mu2]*Log[1-x]^2+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-61/12*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+109/18*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1-109/9*Log[s^-1*mu2]^2*x+25/12*Log[s^-1*mu2]^2*Pi^2*x^-1-25/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-25/6*Log[s^-1*mu2]^2*Pi^2+25/3*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^2-9/2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+15/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1-86/9*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-112/9*Log[x]-9/2*Log[x]*x^-1+3*Log[x]*(1-x)^-1+12*Log[x]*(1-x)^-1*z3-14*Log[x]*z3+233/18*Log[x]*x-8*Log[x]*x*z3-6*Log[x]*x^2+2/9*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2*(1-x)^-1+41/6*Log[x]*Pi^2-79/9*Log[x]*Pi^2*x+6*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x+9*Log[x]*Log[1-x]*x^2-6*Log[x]*Log[1-x]*x^3-10*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1-12*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+8/3*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^2-3/2*Log[x]*Log[1-x]^2+7/2*Log[x]*Log[1-x]^2*x-5/3*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1+5*Log[x]*Log[1-x]^3*(1-x)^-1+1/6*Log[x]*Log[1-x]^3*x+2/3*Log[x]*Log[1-x]^3*x^2+8*Log[x]*Log[1-x]*PolyLog[2,x]+10*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x-71/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+101/3*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*x^2-31/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+21/2*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-29/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+19/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-14*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*x-6*Log[x]*Log[s^-1*mu2]^2*x^2+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-2*Log[x]*Log[s^-1*mu2]^3*x^2+8/3*Log[x]^2-29/9*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-1-8/9*Log[x]^2*x-9/2*Log[x]^2*x^2+3*Log[x]^2*x^3-11/12*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*x^-1*hLX-2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+47/24*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLX-41/24*Log[x]^2*Pi^2*x-2/3*Log[x]^2*Pi^2*x^2+13/2*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2+3/2*Log[x]^2*Log[1-x]^2*x^-1-5/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x+25/4*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-61/12*Log[x]^2*Log[s^-1*mu2]*x-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+3/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+15/4*Log[x]^2*Log[s^-1*mu2]^2*x-4/3*Log[x]^3+11/9*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1+1/18*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*x-2/3*Log[x]^3*Log[1-x]*x^2+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-13/24*Log[x]^4+1/4*Log[x]^4*x^-1-1/6*Log[x]^4*(1-x)^-1-11/24*Log[x]^4*x+1/6*Log[x]^4*x^2-7/2*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+21/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]^2*PolyLog[2,x]*x^2+16*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+17*Log[x]*PolyLog[2,x]+9*Log[x]*PolyLog[2,x]*x^-1-5*Log[x]*PolyLog[2,x]*(1-x)^-1-21*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-4*Log[x]*PolyLog[3,x]*(1-x)^-1-16*Log[x]*PolyLog[3,x]*x+4*Log[x]*PolyLog[3,x]*x^2+4*PolyLog[1,2,x]+5*PolyLog[1,2,x]*x^-1-9*PolyLog[1,2,x]*(1-x)^-1-21*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+25/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x+8/3*PolyLog[2,x]*Pi^2*x^2-17*PolyLog[3,x]-9*PolyLog[3,x]*x^-1+5*PolyLog[3,x]*(1-x)^-1+21*PolyLog[3,x]*x+4*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1+18*PolyLog[4,1-x]*(1-x)^-1+3*PolyLog[4,1-x]*x+4*PolyLog[4,1-x]*x^2-26*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-11*PolyLog[4,x]-18*PolyLog[4,x]*x^-1-4*PolyLog[4,x]*(1-x)^-1+11*PolyLog[4,x]*x-4*PolyLog[4,x]*x^2;ggqqb2LXTL33=+Nc^-2*(-195/16+187/32*x^-1-21/2*x^-1*z3+187/32*(1-x)^-1-(1-x)^-1*z3-7/2*z3-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1-31/12*Pi^2+3*Pi^2*x-3*Pi^2*x^2-Pi^2*z2*x^-1+Pi^2*z2+29/160*Pi^4*x^-1+653/1440*Pi^4*(1-x)^-1-329/720*Pi^4+13/8*Log[1-x]-Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-2*Log[1-x]*z3-6*Log[1-x]*x-1/3*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1+53/24*Log[1-x]*Pi^2-25/8*Log[1-x]^2+Log[1-x]^2*x^-2-7/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x-3*Log[1-x]^2*x^2+7*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-1/2*Log[1-x]^2*z2+1/12*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1-1/8*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-5/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+17/24*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^2*PolyLog[2,x]-7*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-39/4*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3+12*Log[s^-1*mu2]*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-19/24*Log[s^-1*mu2]^2*Pi^2*x^-1-19/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-35/8*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3-Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3+6*Log[x]*x+3/8*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+53/24*Log[x]*Pi^2+10*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+10/3*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2-7/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[1-x]^3-5/3*Log[x]*Log[1-x]^3*x^-1-11/6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-25/8*Log[x]^2-5/8*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2-7/4*Log[x]^2*(1-x)^-1+3*Log[x]^2*x-3*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+5/4*Log[x]^2*Pi^2*(1-x)^-1-1/8*Log[x]^2*Pi^2+11/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/12*Log[x]^3+3/4*Log[x]^3*x^-1-5/24*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+25/2*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x^-1+6*Log[x]*PolyLog[3,x]*(1-x)^-1+25/2*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1-25/2*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1+PolyLog[4,1-x]-11*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x^-1)+Nc^-1*Nf*(3401/324-3401/648*x^-1-1/9*x^-1*z3-3401/648*(1-x)^-1-49/9*(1-x)^-1*z3+338/9*z3+16/3*x*z3+55/108*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1+365/54*Pi^2+16/3*Pi^2*z2*x^-1-8/3*Pi^2*z2-56/45*Pi^4*x^-1-28/45*Pi^4*(1-x)^-1+14/15*Pi^4+185/18*Log[1-x]-12*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+32*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3-32/3*Log[1-x]*x-44/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+34/9*Log[1-x]*Pi^2-40/9*Log[1-x]*Pi^2*x-265/18*Log[1-x]^2-6*Log[1-x]^2*x^-2+163/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1-8/3*Log[1-x]^2*Pi^2*x^-1+8/3*Log[1-x]^2*Pi^2*(1-x)^-1+2/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-4/3*Log[1-x]^4*x^-1+4/3*Log[1-x]^4*(1-x)^-1+16*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*(1-x)^-1+191/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+19/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1+2/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1-7/18*Log[x]+5/2*Log[x]*x^-1-12*Log[x]*(1-x)^-1+32/3*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-44/9*Log[x]*Pi^2*(1-x)^-1-2/3*Log[x]*Pi^2+40/9*Log[x]*Pi^2*x+4/3*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2-16/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*x+16/3*Log[x]*Log[1-x]^3*x^-1-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1-265/18*Log[x]^2+1/18*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-2+163/9*Log[x]^2*(1-x)^-1+16*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1+112/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*Log[x]*PolyLog[2,x]*x+128/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*x-16/3*PolyLog[2,x]*Pi^2*x^-1+16/3*PolyLog[2,x]*Pi^2*(1-x)^-1-112/3*PolyLog[3,x]+16/3*PolyLog[3,x]*(1-x)^-1-16/3*PolyLog[3,x]*x+32*PolyLog[4,1-x]*x^-1-32*PolyLog[4,1-x]*(1-x)^-1-32*PolyLog[4,-x*(1-x)^-1]*x^-1+32*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-1307/108+1307/216*x^-1-7/3*x^-1*z3+1307/216*(1-x)^-1-(1-x)^-1*z3-10/3*z3-8/3*x*z3-85/108*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1-83/54*Pi^2-4/3*Pi^2*z2*x^-1+2/3*Pi^2*z2+14/45*Pi^4*x^-1+7/45*Pi^4*(1-x)^-1-7/30*Pi^4+35/18*Log[1-x]+4*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+4*Log[1-x]*z3+112/27*Log[1-x]*x-4/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+20/9*Log[1-x]*Pi^2-4/3*Log[1-x]*Pi^2*x+11/18*Log[1-x]^2+2*Log[1-x]^2*x^-2-35/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1+2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1+8/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-4/9*Log[1-x]^3*x+1/3*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-89/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/9*Log[s^-1*mu2]*Pi^2+5/3*Log[s^-1*mu2]*Log[1-x]-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+40/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1+329/54*Log[x]-211/54*Log[x]*x^-1+4*Log[x]*(1-x)^-1-112/27*Log[x]*x+4/9*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2*(1-x)^-1+8/9*Log[x]*Pi^2+4/3*Log[x]*Pi^2*x+8*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2-4/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+55/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*x+4/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*x+11/18*Log[x]^2+19/18*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-35/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x+4*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-16/3*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*x-8*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+16/3*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*x-8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1+8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*(1-x)^-1)+Nc^2*(35861/432-36077/864*x^-1+52/3*x^-1*z3-36077/864*(1-x)^-1+11/2*(1-x)^-1*z3-91/6*z3+44/3*x*z3+179/54*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1+40/27*Pi^2+10/3*Pi^2*z2*x^-1-2/3*Pi^2*z2*(1-x)^-1-2*Pi^2*z2+4/3*Pi^2*z2*x-233/480*Pi^4*x^-1-139/1440*Pi^4*(1-x)^-1+41/240*Pi^4-857/72*Log[1-x]-10*Log[1-x]*x^-1+5113/216*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3-808/27*Log[1-x]*x+8*Log[1-x]*x*z3+13/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1-247/72*Log[1-x]*Pi^2+4/3*Log[1-x]*Pi^2*x+157/72*Log[1-x]^2-5*Log[1-x]^2*x^-2+299/36*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-6*Log[1-x]^2*z2+2*Log[1-x]^2*z2*x+1/4*Log[1-x]^2*Pi^2*x^-1+23/24*Log[1-x]^2*Pi^2*(1-x)^-1-23/6*Log[1-x]^2*Pi^2+10/3*Log[1-x]^2*Pi^2*x-101/36*Log[1-x]^3+35/18*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+22/9*Log[1-x]^3*x-5/6*Log[1-x]^4-5/12*Log[1-x]^4*x^-1+23/24*Log[1-x]^4*(1-x)^-1+1/6*Log[1-x]^4*x+6*Log[1-x]^2*PolyLog[2,x]-3*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*x+16*Log[1-x]*PolyLog[3,x]-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1+2243/36*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-203/36*Log[s^-1*mu2]*Pi^2-53/12*Log[s^-1*mu2]*Log[1-x]+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-160/9*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-17/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+181/12*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]^2*Pi^2+15/4*Log[s^-1*mu2]^2*Log[1-x]-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-5/6*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9035/216*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3-10*Log[x]*(1-x)^-1-4*Log[x]*(1-x)^-1*z3+12*Log[x]*z3+808/27*Log[x]*x-4*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1+13/9*Log[x]*Pi^2*(1-x)^-1-151/72*Log[x]*Pi^2-4/3*Log[x]*Pi^2*x-20*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2-2/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]^3+7/3*Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*(1-x)^-1-2/3*Log[x]*Log[1-x]^3*x-16*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-799/36*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+160/9*Log[x]*Log[s^-1*mu2]*x+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/3*Log[x]*Log[s^-1*mu2]*Pi^2+17/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+29/12*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*x+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*x+157/72*Log[x]^2-259/72*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-2+299/36*Log[x]^2*(1-x)^-1-17/24*Log[x]^2*Pi^2*x^-1+23/12*Log[x]^2*Pi^2*(1-x)^-1-1/2*Log[x]^2*Pi^2-10/3*Log[x]^2*Pi^2*x+83/12*Log[x]^2*Log[1-x]+35/12*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*(1-x)^-1+22/3*Log[x]^2*Log[1-x]*x-4*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x-13/36*Log[x]^3-3/4*Log[x]^3*x^-1+35/18*Log[x]^3*(1-x)^-1-22/9*Log[x]^3*x-2/3*Log[x]^3*Log[1-x]+1/3*Log[x]^3*Log[1-x]*x^-1+2/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^4+1/8*Log[x]^4*x^-1+5/12*Log[x]^4*(1-x)^-1-1/6*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x-16*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1+83/6*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1-6*Log[x]*PolyLog[2,x]*(1-x)^-1+44/3*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]+4*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x+57/2*PolyLog[1,2,x]-6*PolyLog[1,2,x]*x^-1+35/6*PolyLog[1,2,x]*(1-x)^-1-44/3*PolyLog[1,2,x]*x-4*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-83/6*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1+6*PolyLog[3,x]*(1-x)^-1-44/3*PolyLog[3,x]*x+12*PolyLog[4,1-x]+14*PolyLog[4,1-x]*x^-1-21*PolyLog[4,1-x]*(1-x)^-1-4*PolyLog[4,1-x]*x-20*PolyLog[4,-x*(1-x)^-1]*x^-1+20*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+8*PolyLog[4,x]-21*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*(1-x)^-1+4*PolyLog[4,x]*x)-14459/324+14135/648*x^-1-205/18*x^-1*z3+14135/648*(1-x)^-1-115/18*(1-x)^-1*z3-20/9*z3+19/216*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+389/108*Pi^2+3*Pi^2*x-3*Pi^2*x^2-Pi^2*z2*x^-1-2/3*Pi^2*z2*(1-x)^-1+5/3*Pi^2*z2+4/3*Pi^2*z2*x+1/16*Pi^4*x^-1+241/720*Pi^4*(1-x)^-1-143/360*Pi^4-71/18*Log[1-x]-7*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+14*Log[1-x]*(1-x)^-1*z3-2*Log[1-x]*z3-6*Log[1-x]*x+4*Log[1-x]*x*z3+46/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1-29/9*Log[1-x]*Pi^2+6*Log[1-x]*Pi^2*x+25/18*Log[1-x]^2-2*Log[1-x]^2*x^-2-49/9*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x-3*Log[1-x]^2*x^2+10*Log[1-x]^2*z2*x^-1-Log[1-x]^2*z2*(1-x)^-1-13/2*Log[1-x]^2*z2+2*Log[1-x]^2*z2*x+2*Log[1-x]^2*Pi^2*x^-1+9/4*Log[1-x]^2*Pi^2*(1-x)^-1-23/24*Log[1-x]^2*Pi^2-2/3*Log[1-x]^2*Pi^2*x-1/18*Log[1-x]^3-1/18*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1-13/24*Log[1-x]^4+1/2*Log[1-x]^4*x^-1+5/6*Log[1-x]^4*(1-x)^-1+1/6*Log[1-x]^4*x+13/2*Log[1-x]^2*PolyLog[2,x]-10*Log[1-x]^2*PolyLog[2,x]*x^-1+Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-2*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-10*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x+2*Log[1-x]*PolyLog[3,x]-2*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-647/27*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3+2*Log[s^-1*mu2]*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2-5/3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-16*Log[s^-1*mu2]*Log[1-x]*x-19/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi^2+19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+61/12*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/12*Log[s^-1*mu2]^2*Pi^2*x^-1+25/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-25/6*Log[s^-1*mu2]^2*Pi^2-2*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+43/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-179/18*Log[x]-9/2*Log[x]*x^-1-7*Log[x]*(1-x)^-1-10*Log[x]*(1-x)^-1*z3+8*Log[x]*z3+6*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+46/9*Log[x]*Pi^2*(1-x)^-1+25/9*Log[x]*Pi^2-6*Log[x]*Pi^2*x+10*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+8/3*Log[x]*Log[1-x]*Pi^2*x^-1+2/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x-7/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*(1-x)^-1-2/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-53/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*x-19/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2-19/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x+25/18*Log[x]^2-29/9*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-2-49/9*Log[x]^2*(1-x)^-1+3*Log[x]^2*x-3*Log[x]^2*x^2+13/12*Log[x]^2*Pi^2*x^-1+19/6*Log[x]^2*Pi^2*(1-x)^-1-13/8*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+7*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+61/12*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/18*Log[x]^3+11/9*Log[x]^3*x^-1-1/18*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Log[1-x]+1/3*Log[x]^3*Log[1-x]*x^-1+2/3*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/8*Log[x]^4+1/4*Log[x]^4*x^-1+13/12*Log[x]^4*(1-x)^-1-1/6*Log[x]^4*x-1/2*Log[x]^2*PolyLog[2,x]+Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+21*Log[x]*PolyLog[2,x]-3*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1+10*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x+21*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1-3*PolyLog[1,2,x]*(1-x)^-1+1/3*PolyLog[2,x]*Pi^2*x^-1-1/3*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-21*PolyLog[3,x]+3*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1+13*PolyLog[4,1-x]-6*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*(1-x)^-1-4*PolyLog[4,1-x]*x-14*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+9*PolyLog[4,x]-12*PolyLog[4,x]*x^-1-6*PolyLog[4,x]*(1-x)^-1+4*PolyLog[4,x]*x;ggqqb1LX1L11=+Nc^-4*(-53/4+51/8*x^-1+51/8*(1-x)^-1-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+37/12*Pi^2+49/288*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-49/144*Pi^4+7/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+7/8*Log[1-x]*Pi^2*(1-x)^-1+17/24*Log[1-x]*Pi^2+13/8*Log[1-x]^2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2+19/12*Log[1-x]^2*Pi^2*x^-1+19/24*Log[1-x]^2*Pi^2*(1-x)^-1-19/24*Log[1-x]^2*Pi^2+1/2*Log[1-x]^3*x^-2+3/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-1/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-7/8*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+7/4*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+17/24*Log[x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+13/8*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-1+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+19/12*Log[x]^2*Pi^2*(1-x)^-1-19/24*Log[x]^2*Pi^2-1/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-2*(45/2-47/4*x^-1-47/4*(1-x)^-1+17/3*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1-34/3*Pi^2-7/16*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+7/8*Pi^4-21/2*Log[1-x]+21/2*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-6*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+59/6*Log[1-x]*Pi^2-8*Log[1-x]*Pi^2*x+47/4*Log[1-x]^2+Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*Pi^2*x^-3-5*Log[1-x]^2*Pi^2*x^-2+11/6*Log[1-x]^2*Pi^2*x^-1-37/12*Log[1-x]^2*Pi^2*(1-x)^-1-20/3*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-3/2*Log[1-x]^3+Log[1-x]^3*x^-2-3*Log[1-x]^3*x^-1-1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-5/4*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+19/2*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-28*Log[s^-1*mu2]*Log[1-x]*x+31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+19/2*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x+37/2*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1-7/4*Log[s^-1*mu2]^2*Pi^2*x^-1-7/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+7/2*Log[s^-1*mu2]^2*Pi^2+4*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-12*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-21/2*Log[x]+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-6*Log[x]*Pi^2*(1-x)^-1+11/6*Log[x]*Pi^2+8*Log[x]*Pi^2*x-14*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1-31/6*Log[x]*Log[1-x]*Pi^2*x^-1-31/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*(1-x)^-1-37/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+28*Log[x]*Log[s^-1*mu2]*x+29/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+31/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/3*Log[x]*Log[s^-1*mu2]*Pi^2+10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-18*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3*x+47/4*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-37/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-5*Log[x]^2*Pi^2*(1-x)^-2+11/6*Log[x]^2*Pi^2*(1-x)^-1-8/3*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+2*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+23/2*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]^3+Log[x]^3*(1-x)^-2-3*Log[x]^3*(1-x)^-1+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-5/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1)-53/4+51/8*x^-1+51/8*(1-x)^-1-17/8*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1+17/4*Pi^2+9/32*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1-9/16*Pi^4+35/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-6*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1+41/8*Log[1-x]*Pi^2-8*Log[1-x]*Pi^2*x-123/8*Log[1-x]^2+4*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3-11/2*Log[1-x]^2*Pi^2*x^-2+73/4*Log[1-x]^2*Pi^2*x^-1+33/8*Log[1-x]^2*Pi^2*(1-x)^-1-223/8*Log[1-x]^2*Pi^2+28*Log[1-x]^2*Pi^2*x-16*Log[1-x]^2*Pi^2*x^2+15/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-15/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-37/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3-11/8*Log[1-x]^4*x^-2+19/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-9/8*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+33/4*Log[s^-1*mu2]*Pi^2-41/4*Log[s^-1*mu2]*Log[1-x]+7*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+28*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-15/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]*Log[1-x]*Pi^2+18*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-25/4*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-10*Log[s^-1*mu2]*Log[1-x]^2*x-9*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+14*Log[s^-1*mu2]*Log[1-x]^3*x-51/4*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1+27/8*Log[s^-1*mu2]^2*Pi^2*x^-1+27/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-27/4*Log[s^-1*mu2]^2*Pi^2-9/4*Log[s^-1*mu2]^2*Log[1-x]+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+12*Log[s^-1*mu2]^2*Log[1-x]*x-69/4*Log[s^-1*mu2]^2*Log[1-x]^2+7/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+16*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+12*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+35/4*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-6*Log[x]*Pi^2*(1-x)^-1-23/8*Log[x]*Pi^2+8*Log[x]*Pi^2*x+14*Log[x]*Log[1-x]-7*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi^2*x^-1-9/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+37*Log[x]*Log[1-x]*Pi^2-32*Log[x]*Log[1-x]*Pi^2*x+32*Log[x]*Log[1-x]*Pi^2*x^2-15/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*(1-x)^-1+7*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*(1-x)^-1+71/4*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1+7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-28*Log[x]*Log[s^-1*mu2]*x-15/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+9/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-18*Log[x]*Log[s^-1*mu2]*Pi^2*x+18*Log[x]*Log[s^-1*mu2]*Log[1-x]-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+17*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-30*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+39/4*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]^2*x+30*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]^3*x-123/8*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1+33/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-11/2*Log[x]^2*Pi^2*(1-x)^-2+73/4*Log[x]^2*Pi^2*(1-x)^-1-127/8*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x-16*Log[x]^2*Pi^2*x^2-15/4*Log[x]^2*Log[1-x]+3*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1+5/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-65/4*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+10*Log[x]^2*Log[s^-1*mu2]*x-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-69/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+16*Log[x]^2*Log[s^-1*mu2]^2*x-16*Log[x]^2*Log[s^-1*mu2]^2*x^2+15/2*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-15/4*Log[x]^3*(1-x)^-1+7*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1+5*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-14*Log[x]^3*Log[s^-1*mu2]*x-37/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-11/8*Log[x]^4*(1-x)^-2+19/4*Log[x]^4*(1-x)^-1;ggqqb1LX1L12=+Nc^-3*(-14+51/8*x^-1-51/8*(1-x)^-1+28*x-61/24*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1+23/8*Pi^2-23/4*Pi^2*x+49/288*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1-49/144*Pi^4+49/72*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2-3/2*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+19/8*Log[1-x]*Pi^2-29/24*Log[1-x]*Pi^2*x+17/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3-1/2*Log[1-x]^2*Pi^2*x^-2-Log[1-x]^2*Pi^2*x^-1-19/24*Log[1-x]^2*Pi^2*(1-x)^-1+5/24*Log[1-x]^2*Pi^2+7/24*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^3*x^-2-3/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3-1/8*Log[1-x]^4*x^-2-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-45/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+45/2*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1-5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+5/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x+31/4*Log[x]-21/4*Log[x]*x^-1-2*Log[x]*x+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+3/2*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-29/24*Log[x]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-1/8*Log[x]^2-5/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-1/2*Log[x]^2*Pi^2+7/24*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-2*Nf*(1/3-2/3*x)+Nc^-1*(145/6-47/4*x^-1+47/4*(1-x)^-1-145/3*x+11/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1-113/12*Pi^2+113/6*Pi^2*x-7/16*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1+7/8*Pi^4-7/4*Pi^4*x+19/2*Log[1-x]-21/2*Log[1-x]*(1-x)^-1+23/2*Log[1-x]*x-2*Log[1-x]*Pi^2*x^-2+9/2*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[1-x]*Pi^2-89/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1-25/2*Log[1-x]^2*x-Log[1-x]^2*Pi^2*x^-3+7/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+25/12*Log[1-x]^2*Pi^2*(1-x)^-1+175/48*Log[1-x]^2*Pi^2-4/3*Log[1-x]^2*Pi^2*x+9/8*Log[1-x]^3-Log[1-x]^3*x^-2+9/4*Log[1-x]^3*x^-1+1/4*Log[1-x]^4-1/4*Log[1-x]^4*x^-3+7/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1-42*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+53/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-41/2*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2-17/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-17/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi^2-9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-23/8*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^3*x+19*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1-38*Log[s^-1*mu2]^2*x-3/4*Log[s^-1*mu2]^2*Pi^2*x^-1+3/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Pi^2*x+12*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2-1/8*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-21*Log[x]+21/2*Log[x]*x^-1+23/2*Log[x]*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2+55/6*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[1-x]*x+17/12*Log[x]*Log[1-x]*Pi^2*x^-1-17/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+1/6*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-1/2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-38*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+87/2*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+17/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+17/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/6*Log[x]*Log[s^-1*mu2]*Pi^2+13/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-7/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-17*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+17*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+73/8*Log[x]^2-9/4*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1-25/2*Log[x]^2*x-25/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-7/2*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-37/16*Log[x]^2*Pi^2-4/3*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+71/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*x+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-Log[x]^2*Log[s^-1*mu2]^2*x-9/8*Log[x]^3+Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+1/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-7/8*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1)+Nf*(1/3-2/3*x)+Nc*(-65/6+51/8*x^-1-51/8*(1-x)^-1+65/3*x-25/8*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1+51/8*Pi^2-51/4*Pi^2*x+9/32*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-9/16*Pi^4+9/8*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-15/2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2+6*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1-111/8*Log[1-x]*Pi^2+163/8*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2+1/2*Log[1-x]^2-3/4*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+21/2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3+4*Log[1-x]^2*Pi^2*x^-2-10*Log[1-x]^2*Pi^2*x^-1-9/8*Log[1-x]^2*Pi^2*(1-x)^-1+279/16*Log[1-x]^2*Pi^2-141/8*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x^2-45/8*Log[1-x]^3-1/2*Log[1-x]^3*x^-2+3*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+19/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3+Log[1-x]^4*x^-2-5/2*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-39/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+39/2*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/4*Log[s^-1*mu2]*Pi^2+5/2*Log[s^-1*mu2]*Pi^2*x-89/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+53/4*Log[s^-1*mu2]*Log[1-x]*x-24*Log[s^-1*mu2]*Log[1-x]*x^2-11/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+1/8*Log[s^-1*mu2]*Log[1-x]^2-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+51/4*Log[s^-1*mu2]*Log[1-x]^2*x+7/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-15/2*Log[s^-1*mu2]*Log[1-x]^3*x-12*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1+24*Log[s^-1*mu2]^2*x+3/8*Log[s^-1*mu2]^2*Pi^2*x^-1-3/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2+3/2*Log[s^-1*mu2]^2*Pi^2*x-45/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[s^-1*mu2]^2*Log[1-x]*x^2+17/8*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1+9*Log[s^-1*mu2]^3*x-9*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-12*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x+53/4*Log[x]-21/4*Log[x]*x^-1-15/2*Log[x]*x+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-6*Log[x]*Pi^2*(1-x)^-1+11/2*Log[x]*Pi^2-29/8*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2+6*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-12*Log[x]*Log[1-x]*x+11/4*Log[x]*Log[1-x]*Pi^2*x^-1-11/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+33*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-139/4*Log[x]*Log[s^-1*mu2]*x+24*Log[x]*Log[s^-1*mu2]*x^2-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+11/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+11/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+18*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-75/4*Log[x]*Log[s^-1*mu2]^2*x+12*Log[x]*Log[s^-1*mu2]^2*x^2+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2-11*Log[x]^2+23/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+21/2*Log[x]^2*x+9/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-4*Log[x]^2*Pi^2*(1-x)^-2+10*Log[x]^2*Pi^2*(1-x)^-1-125/16*Log[x]^2*Pi^2-13/8*Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x^2-5/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-103/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+51/4*Log[x]^2*Log[s^-1*mu2]*x-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-91/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+69/4*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+45/8*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-3*Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-15/2*Log[x]^3*Log[s^-1*mu2]*x-19/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-Log[x]^4*(1-x)^-2+5/2*Log[x]^4*(1-x)^-1)+I*Nc^-3*(5/4*Pi-5/2*Pi*x-7/24*Pi^3+7/12*Pi^3*x-15/2*Log[1-x]*Pi*x^-1+9*Log[1-x]*Pi-13/4*Log[1-x]*Pi*x+7/6*Log[1-x]*Pi^3*x^-1-7/6*Log[1-x]*Pi^3+7/12*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1-5/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]*Pi-1/2*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+15/2*Log[x]*Pi*(1-x)^-1-23/4*Log[x]*Pi-13/4*Log[x]*Pi*x-7/6*Log[x]*Pi^3*(1-x)^-1+7/12*Log[x]*Pi^3+7/12*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi-Log[x]*Log[s^-1*mu2]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/4*Log[x]^2*Pi*(1-x)^-1+1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^-1*(-23/2*Pi+23*Pi*x+11/6*Pi^3-11/3*Pi^3*x-Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+135/4*Log[1-x]*Pi-105/2*Log[1-x]*Pi*x+32*Log[1-x]*Pi*x^2-1/3*Log[1-x]*Pi^3*x^-1+7/12*Log[1-x]*Pi^3*(1-x)^-1-37/8*Log[1-x]*Pi^3+41/6*Log[1-x]*Pi^3*x-14/3*Log[1-x]*Pi^3*x^2+3/4*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1-11/2*Log[1-x]^2*Pi+4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+1/2*Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Pi-7*Log[s^-1*mu2]*Pi*x+7/12*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^3+7/3*Log[s^-1*mu2]*Pi^3*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+41/4*Log[s^-1*mu2]*Log[1-x]*Pi-7*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-15/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-1/2*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi-2*Log[s^-1*mu2]^3*Pi*x+7/2*Log[x]*Pi*x^-1+Log[x]*Pi*(1-x)^-1-53/4*Log[x]*Pi+23/2*Log[x]*Pi*x-32*Log[x]*Pi*x^2-7/12*Log[x]*Pi^3*x^-1+1/3*Log[x]*Pi^3*(1-x)^-1+59/24*Log[x]*Pi^3-5/2*Log[x]*Pi^3*x+14/3*Log[x]*Pi^3*x^2+3/2*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*x^-1-3*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+5/2*Log[x]*Log[1-x]^2*Pi+3/2*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-13/4*Log[x]*Log[s^-1*mu2]*Pi-7*Log[x]*Log[s^-1*mu2]*Pi*x-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+11/4*Log[x]*Log[s^-1*mu2]^2*Pi-3*Log[x]*Log[s^-1*mu2]^2*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-3/2*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1+3/2*Log[x]^2*Pi+4*Log[x]^2*Pi*x+3*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-4*Log[x]^2*Log[1-x]*Pi+3/2*Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi*x)+I*Nc*(33/4*Pi-33/2*Pi*x-15/8*Pi^3+15/4*Pi^3*x+13/2*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-139/4*Log[1-x]*Pi+175/4*Log[1-x]*Pi*x-24*Log[1-x]*Pi*x^2-3/2*Log[1-x]*Pi^3*x^-1-3/4*Log[1-x]*Pi^3*(1-x)^-1+63/8*Log[1-x]*Pi^3-39/4*Log[1-x]*Pi^3*x+6*Log[1-x]*Pi^3*x^2-3/2*Log[1-x]^2*Pi*(1-x)^-1+13/4*Log[1-x]^2*Pi-11/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+1/2*Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi+7/2*Log[s^-1*mu2]*Pi*x-3/4*Log[s^-1*mu2]*Pi^3*x^-1+3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1+3/2*Log[s^-1*mu2]*Pi^3-3*Log[s^-1*mu2]*Pi^3*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-65/4*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi-3/2*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-39/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+3/2*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi+6*Log[s^-1*mu2]^3*Pi*x-7/2*Log[x]*Pi*x^-1-13/2*Log[x]*Pi*(1-x)^-1+15*Log[x]*Pi-17/4*Log[x]*Pi*x+24*Log[x]*Pi*x^2+3/4*Log[x]*Pi^3*x^-1+3/2*Log[x]*Pi^3*(1-x)^-1-33/8*Log[x]*Pi^3+9/4*Log[x]*Pi^3*x-6*Log[x]*Pi^3*x^2-3/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+9/2*Log[x]*Log[1-x]*Pi-9*Log[x]*Log[1-x]*Pi*x-1/2*Log[x]*Log[1-x]^2*Pi+7/2*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+17/4*Log[x]*Log[s^-1*mu2]*Pi+12*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+33/4*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+3/2*Log[x]^2*Pi*x^-1-1/2*Log[x]^2*Pi-11/4*Log[x]^2*Pi*x-3*Log[x]^2*Log[1-x]*Pi+7/2*Log[x]^2*Log[1-x]*Pi*x+5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-7/4*Log[x]^2*Log[s^-1*mu2]*Pi+3/2*Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi*x);ggqqb1LX1L13=+Nc^-3*(-53/4+51/8*x^-1+51/8*(1-x)^-1-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+37/12*Pi^2+49/288*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-49/144*Pi^4+7/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+7/8*Log[1-x]*Pi^2*(1-x)^-1+17/24*Log[1-x]*Pi^2+13/8*Log[1-x]^2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2+19/12*Log[1-x]^2*Pi^2*x^-1+19/24*Log[1-x]^2*Pi^2*(1-x)^-1-19/24*Log[1-x]^2*Pi^2+1/2*Log[1-x]^3*x^-2+3/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-1/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-7/8*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+7/4*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+17/24*Log[x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+13/8*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-1+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+19/12*Log[x]^2*Pi^2*(1-x)^-1-19/24*Log[x]^2*Pi^2-1/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-1*(45/2-47/4*x^-1-47/4*(1-x)^-1+17/3*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1-34/3*Pi^2-7/16*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+7/8*Pi^4-21/2*Log[1-x]+21/2*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-9/2*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+25/3*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+73/8*Log[1-x]^2+Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*Pi^2*x^-3-7/2*Log[1-x]^2*Pi^2*x^-2+11/6*Log[1-x]^2*Pi^2*x^-1-25/12*Log[1-x]^2*Pi^2*(1-x)^-1-251/48*Log[1-x]^2*Pi^2+3*Log[1-x]^2*Pi^2*x-9/8*Log[1-x]^3+Log[1-x]^3*x^-2-9/4*Log[1-x]^3*x^-1-1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-7/8*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Pi^2+5/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21*Log[s^-1*mu2]*Log[1-x]*x+31/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+17/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+59/8*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3*x+37/2*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2*x^-1-3/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-21/2*Log[x]+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+7/3*Log[x]*Pi^2+6*Log[x]*Pi^2*x-7*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-31/12*Log[x]*Log[1-x]*Pi^2*x^-1-31/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+3/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-37/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]*x+17/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+31/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[s^-1*mu2]*Pi^2+5/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-23/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]^2*x-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+73/8*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-25/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-7/2*Log[x]^2*Pi^2*(1-x)^-2+11/6*Log[x]^2*Pi^2*(1-x)^-1-107/48*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/4*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+71/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-9/8*Log[x]^3+Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+1/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-7/8*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1)+Nc*(-53/4+51/8*x^-1+51/8*(1-x)^-1-17/8*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1+17/4*Pi^2+9/32*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1-9/16*Pi^4+35/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-9/2*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1+29/8*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x-51/4*Log[1-x]^2+4*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3-4*Log[1-x]^2*Pi^2*x^-2+37/4*Log[1-x]^2*Pi^2*x^-1+9/8*Log[1-x]^2*Pi^2*(1-x)^-1-231/16*Log[1-x]^2*Pi^2+15*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x^2+45/8*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-3*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-19/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3-Log[1-x]^4*x^-2+5/2*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-9/8*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]*Pi^2-13/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21*Log[s^-1*mu2]*Log[1-x]*x+13/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-49/8*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-15/2*Log[s^-1*mu2]*Log[1-x]^2*x-7/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+15/2*Log[s^-1*mu2]*Log[1-x]^3*x-51/4*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1+3/8*Log[s^-1*mu2]^2*Pi^2*x^-1+3/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^2*Log[1-x]*x-65/8*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+35/4*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1-19/8*Log[x]*Pi^2+6*Log[x]*Pi^2*x+7*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-13/4*Log[x]*Log[1-x]*Pi^2*x^-1-13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+37/2*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x^2-5/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+71/4*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21*Log[x]*Log[s^-1*mu2]*x-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+13/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi^2-11/2*Log[x]*Log[s^-1*mu2]*Pi^2*x+19/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+39/4*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^2*x+15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^3*x-51/4*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1+9/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-4*Log[x]^2*Pi^2*(1-x)^-2+37/4*Log[x]^2*Pi^2*(1-x)^-1-119/16*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x^2-5/4*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-9/4*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-109/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]*x-9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+23/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-97/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+45/8*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-3*Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-15/2*Log[x]^3*Log[s^-1*mu2]*x-19/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-Log[x]^4*(1-x)^-2+5/2*Log[x]^4*(1-x)^-1)+I*Nc^-1*(7/2*Log[1-x]*Pi*(1-x)^-1+21/4*Log[1-x]*Pi-7*Log[1-x]*Pi*x-7/12*Log[1-x]*Pi^3*(1-x)^-1-7/8*Log[1-x]*Pi^3+7/6*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-1/2*Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^3+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-1/4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1-7/4*Log[x]*Pi+7*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1+7/24*Log[x]*Pi^3-7/6*Log[x]*Pi^3*x-1/2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-5/4*Log[x]*Log[s^-1*mu2]*Pi+Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/4*Log[x]*Log[s^-1*mu2]^2*Pi-Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1+1/2*Log[x]^2*Pi-1/2*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[1-x]*Pi+1/2*Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/4*Log[x]^2*Log[s^-1*mu2]*Pi+Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi*x)+I*Nc*(-7/2*Log[1-x]*Pi*(1-x)^-1-21/4*Log[1-x]*Pi+7*Log[1-x]*Pi*x+3/4*Log[1-x]*Pi^3*(1-x)^-1+9/8*Log[1-x]*Pi^3-3/2*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1+3/2*Log[1-x]^2*Pi-5/2*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-1/2*Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Pi-3/4*Log[s^-1*mu2]*Pi^3*x^-1-3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1+3/2*Log[s^-1*mu2]*Pi^3-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7/4*Log[s^-1*mu2]*Log[1-x]*Pi+5*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-5*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1+7/4*Log[x]*Pi-7*Log[x]*Pi*x+3/4*Log[x]*Pi^3*x^-1-3/8*Log[x]*Pi^3+3/2*Log[x]*Pi^3*x+5/2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[1-x]^2*Pi+7/2*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+13/4*Log[x]*Log[s^-1*mu2]*Pi-5*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+19/4*Log[x]*Log[s^-1*mu2]^2*Pi-5*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1-Log[x]^2*Pi+5/2*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[1-x]*Pi-7/2*Log[x]^2*Log[1-x]*Pi*x+5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-5/4*Log[x]^2*Log[s^-1*mu2]*Pi+5*Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi*x);ggqqb1LX1L21=+Nc^-3*(-14+51/8*x^-1-51/8*(1-x)^-1+28*x-61/24*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1+23/8*Pi^2-23/4*Pi^2*x+49/288*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1-49/144*Pi^4+49/72*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2-3/2*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+19/8*Log[1-x]*Pi^2-29/24*Log[1-x]*Pi^2*x+17/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3-1/2*Log[1-x]^2*Pi^2*x^-2-Log[1-x]^2*Pi^2*x^-1-19/24*Log[1-x]^2*Pi^2*(1-x)^-1+5/24*Log[1-x]^2*Pi^2+7/24*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^3*x^-2-3/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3-1/8*Log[1-x]^4*x^-2-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-45/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+45/2*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1-5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+5/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x+31/4*Log[x]-21/4*Log[x]*x^-1-2*Log[x]*x+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+3/2*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-29/24*Log[x]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-1/8*Log[x]^2-5/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-1/2*Log[x]^2*Pi^2+7/24*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-2*Nf*(1/3-2/3*x)+Nc^-1*(145/6-47/4*x^-1+47/4*(1-x)^-1-145/3*x+11/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1-113/12*Pi^2+113/6*Pi^2*x-7/16*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1+7/8*Pi^4-7/4*Pi^4*x+19/2*Log[1-x]-21/2*Log[1-x]*(1-x)^-1+23/2*Log[1-x]*x-2*Log[1-x]*Pi^2*x^-2+9/2*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[1-x]*Pi^2-89/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1-25/2*Log[1-x]^2*x-Log[1-x]^2*Pi^2*x^-3+7/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+25/12*Log[1-x]^2*Pi^2*(1-x)^-1+175/48*Log[1-x]^2*Pi^2-4/3*Log[1-x]^2*Pi^2*x+9/8*Log[1-x]^3-Log[1-x]^3*x^-2+9/4*Log[1-x]^3*x^-1+1/4*Log[1-x]^4-1/4*Log[1-x]^4*x^-3+7/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1-42*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+53/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-41/2*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2-17/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-17/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi^2-9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-23/8*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^3*x+19*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1-38*Log[s^-1*mu2]^2*x-3/4*Log[s^-1*mu2]^2*Pi^2*x^-1+3/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Pi^2*x+12*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2-1/8*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-21*Log[x]+21/2*Log[x]*x^-1+23/2*Log[x]*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2+55/6*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[1-x]*x+17/12*Log[x]*Log[1-x]*Pi^2*x^-1-17/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+1/6*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-1/2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-38*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+87/2*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+17/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+17/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/6*Log[x]*Log[s^-1*mu2]*Pi^2+13/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-7/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-17*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+17*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+73/8*Log[x]^2-9/4*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1-25/2*Log[x]^2*x-25/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-7/2*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-37/16*Log[x]^2*Pi^2-4/3*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+71/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*x+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-Log[x]^2*Log[s^-1*mu2]^2*x-9/8*Log[x]^3+Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+1/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-7/8*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1)+Nf*(1/3-2/3*x)+Nc*(-65/6+51/8*x^-1-51/8*(1-x)^-1+65/3*x-25/8*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1+51/8*Pi^2-51/4*Pi^2*x+9/32*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-9/16*Pi^4+9/8*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-15/2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2+6*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1-111/8*Log[1-x]*Pi^2+163/8*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2+1/2*Log[1-x]^2-3/4*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+21/2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3+4*Log[1-x]^2*Pi^2*x^-2-10*Log[1-x]^2*Pi^2*x^-1-9/8*Log[1-x]^2*Pi^2*(1-x)^-1+279/16*Log[1-x]^2*Pi^2-141/8*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x^2-45/8*Log[1-x]^3-1/2*Log[1-x]^3*x^-2+3*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+19/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3+Log[1-x]^4*x^-2-5/2*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-39/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+39/2*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/4*Log[s^-1*mu2]*Pi^2+5/2*Log[s^-1*mu2]*Pi^2*x-89/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+53/4*Log[s^-1*mu2]*Log[1-x]*x-24*Log[s^-1*mu2]*Log[1-x]*x^2-11/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+1/8*Log[s^-1*mu2]*Log[1-x]^2-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+51/4*Log[s^-1*mu2]*Log[1-x]^2*x+7/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-15/2*Log[s^-1*mu2]*Log[1-x]^3*x-12*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1+24*Log[s^-1*mu2]^2*x+3/8*Log[s^-1*mu2]^2*Pi^2*x^-1-3/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2+3/2*Log[s^-1*mu2]^2*Pi^2*x-45/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[s^-1*mu2]^2*Log[1-x]*x^2+17/8*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1+9*Log[s^-1*mu2]^3*x-9*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-12*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x+53/4*Log[x]-21/4*Log[x]*x^-1-15/2*Log[x]*x+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-6*Log[x]*Pi^2*(1-x)^-1+11/2*Log[x]*Pi^2-29/8*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2+6*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-12*Log[x]*Log[1-x]*x+11/4*Log[x]*Log[1-x]*Pi^2*x^-1-11/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+33*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-139/4*Log[x]*Log[s^-1*mu2]*x+24*Log[x]*Log[s^-1*mu2]*x^2-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+11/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+11/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+18*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-75/4*Log[x]*Log[s^-1*mu2]^2*x+12*Log[x]*Log[s^-1*mu2]^2*x^2+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2-11*Log[x]^2+23/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+21/2*Log[x]^2*x+9/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-4*Log[x]^2*Pi^2*(1-x)^-2+10*Log[x]^2*Pi^2*(1-x)^-1-125/16*Log[x]^2*Pi^2-13/8*Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x^2-5/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-103/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+51/4*Log[x]^2*Log[s^-1*mu2]*x-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-91/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+69/4*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+45/8*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-3*Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-15/2*Log[x]^3*Log[s^-1*mu2]*x-19/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-Log[x]^4*(1-x)^-2+5/2*Log[x]^4*(1-x)^-1)+I*Nc^-3*(-5/4*Pi+5/2*Pi*x+7/24*Pi^3-7/12*Pi^3*x+15/2*Log[1-x]*Pi*x^-1-9*Log[1-x]*Pi+13/4*Log[1-x]*Pi*x-7/6*Log[1-x]*Pi^3*x^-1+7/6*Log[1-x]*Pi^3-7/12*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1+5/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]*Pi+1/2*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-15/2*Log[x]*Pi*(1-x)^-1+23/4*Log[x]*Pi+13/4*Log[x]*Pi*x+7/6*Log[x]*Pi^3*(1-x)^-1-7/12*Log[x]*Pi^3-7/12*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi+Log[x]*Log[s^-1*mu2]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/4*Log[x]^2*Pi*(1-x)^-1-1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^-1*(23/2*Pi-23*Pi*x-11/6*Pi^3+11/3*Pi^3*x+Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-135/4*Log[1-x]*Pi+105/2*Log[1-x]*Pi*x-32*Log[1-x]*Pi*x^2+1/3*Log[1-x]*Pi^3*x^-1-7/12*Log[1-x]*Pi^3*(1-x)^-1+37/8*Log[1-x]*Pi^3-41/6*Log[1-x]*Pi^3*x+14/3*Log[1-x]*Pi^3*x^2-3/4*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1+11/2*Log[1-x]^2*Pi-4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-1/2*Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi+7*Log[s^-1*mu2]*Pi*x-7/12*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/6*Log[s^-1*mu2]*Pi^3-7/3*Log[s^-1*mu2]*Pi^3*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-41/4*Log[s^-1*mu2]*Log[1-x]*Pi+7*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+15/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+1/2*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi+2*Log[s^-1*mu2]^3*Pi*x-7/2*Log[x]*Pi*x^-1-Log[x]*Pi*(1-x)^-1+53/4*Log[x]*Pi-23/2*Log[x]*Pi*x+32*Log[x]*Pi*x^2+7/12*Log[x]*Pi^3*x^-1-1/3*Log[x]*Pi^3*(1-x)^-1-59/24*Log[x]*Pi^3+5/2*Log[x]*Pi^3*x-14/3*Log[x]*Pi^3*x^2-3/2*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*x^-1+3*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-5/2*Log[x]*Log[1-x]^2*Pi-3/2*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+13/4*Log[x]*Log[s^-1*mu2]*Pi+7*Log[x]*Log[s^-1*mu2]*Pi*x+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-11/4*Log[x]*Log[s^-1*mu2]^2*Pi+3*Log[x]*Log[s^-1*mu2]^2*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+3/2*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1-3/2*Log[x]^2*Pi-4*Log[x]^2*Pi*x-3*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+4*Log[x]^2*Log[1-x]*Pi-3/2*Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi*x)+I*Nc*(-33/4*Pi+33/2*Pi*x+15/8*Pi^3-15/4*Pi^3*x-13/2*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+139/4*Log[1-x]*Pi-175/4*Log[1-x]*Pi*x+24*Log[1-x]*Pi*x^2+3/2*Log[1-x]*Pi^3*x^-1+3/4*Log[1-x]*Pi^3*(1-x)^-1-63/8*Log[1-x]*Pi^3+39/4*Log[1-x]*Pi^3*x-6*Log[1-x]*Pi^3*x^2+3/2*Log[1-x]^2*Pi*(1-x)^-1-13/4*Log[1-x]^2*Pi+11/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-1/2*Log[1-x]^3*Pi+1/2*Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7/4*Log[s^-1*mu2]*Pi-7/2*Log[s^-1*mu2]*Pi*x+3/4*Log[s^-1*mu2]*Pi^3*x^-1-3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1-3/2*Log[s^-1*mu2]*Pi^3+3*Log[s^-1*mu2]*Pi^3*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+65/4*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-1/4*Log[s^-1*mu2]*Log[1-x]^2*Pi-3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi+3/2*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+39/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-3/2*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi-6*Log[s^-1*mu2]^3*Pi*x+7/2*Log[x]*Pi*x^-1+13/2*Log[x]*Pi*(1-x)^-1-15*Log[x]*Pi+17/4*Log[x]*Pi*x-24*Log[x]*Pi*x^2-3/4*Log[x]*Pi^3*x^-1-3/2*Log[x]*Pi^3*(1-x)^-1+33/8*Log[x]*Pi^3-9/4*Log[x]*Pi^3*x+6*Log[x]*Pi^3*x^2+3/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi+9*Log[x]*Log[1-x]*Pi*x+1/2*Log[x]*Log[1-x]^2*Pi-7/2*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-17/4*Log[x]*Log[s^-1*mu2]*Pi-12*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-33/4*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-3/2*Log[x]^2*Pi*x^-1+1/2*Log[x]^2*Pi+11/4*Log[x]^2*Pi*x+3*Log[x]^2*Log[1-x]*Pi-7/2*Log[x]^2*Log[1-x]*Pi*x-5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+7/4*Log[x]^2*Log[s^-1*mu2]*Pi-3/2*Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi*x);ggqqb1LX1L22=+Nc^-2*(-161/4+51/8*x^-1+51/8*(1-x)^-1+64*x-64*x^2-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+89/6*Pi^2-29/3*Pi^2*x+29/3*Pi^2*x^2+49/288*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-49/48*Pi^4+49/36*Pi^4*x-49/36*Pi^4*x^2+39/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+4*Log[1-x]*x+Log[1-x]*Pi^2*x^-2+3*Log[1-x]*Pi^2*x^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-131/24*Log[1-x]*Pi^2+29/12*Log[1-x]*Pi^2*x-47/8*Log[1-x]^2+9/2*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2+5/12*Log[1-x]^2*Pi^2*x^-1+19/24*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2-7/12*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^3*x^-2+3/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-1/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-33*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1+48*Log[s^-1*mu2]*x-48*Log[s^-1*mu2]*x^2-7/8*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]*Pi^2+5*Log[s^-1*mu2]*Pi^2*x-5*Log[s^-1*mu2]*Pi^2*x^2+15/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-71/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+25*Log[s^-1*mu2]^2*x-25*Log[s^-1*mu2]^2*x^2+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Pi^2+5/3*Log[s^-1*mu2]^2*Pi^2*x-5/3*Log[s^-1*mu2]^2*Pi^2*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*x-3/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x-9/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1+6*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*x^2-3/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+Log[s^-1*mu2]^4*x-Log[s^-1*mu2]^4*x^2+55/4*Log[x]-21/4*Log[x]*x^-1-4*Log[x]*x+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+3*Log[x]*Pi^2*(1-x)^-1-73/24*Log[x]*Pi^2-29/12*Log[x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+1/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+21/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/2*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*x+7/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*x-15/8*Log[x]^2-5/8*Log[x]^2*x^-1+9/2*Log[x]^2*(1-x)^-1-4*Log[x]^2*x+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+5/12*Log[x]^2*Pi^2*(1-x)^-1-5/24*Log[x]^2*Pi^2+7/12*Log[x]^2*Pi^2*x+1/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-1*Nf*(2/3)+Nf^2*(4/9*x-4/9*x^2)+Nc*Nf*(2/3-8/9*x+8/9*x^2)+Nc^2*(-407/12+51/8*x^-1+51/8*(1-x)^-1+328/9*x-328/9*x^2-17/8*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1+11*Pi^2-9*Pi^2*x+9*Pi^2*x^2+9/32*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1-27/16*Pi^4+9/4*Pi^4*x-9/4*Pi^4*x^2+11/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+15*Log[1-x]*x+Log[1-x]*Pi^2*x^-2-6*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1+109/8*Log[1-x]*Pi^2-87/4*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+43/8*Log[1-x]^2-5/2*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1-12*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-5/2*Log[1-x]^2*Pi^2*x^-2+25/4*Log[1-x]^2*Pi^2*x^-1+1/8*Log[1-x]^2*Pi^2*(1-x)^-1-45/4*Log[1-x]^2*Pi^2+11*Log[1-x]^2*Pi^2*x-4*Log[1-x]^2*Pi^2*x^2+15/4*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-9/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-5/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3-5/8*Log[1-x]^4*x^-2+11/8*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-30*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1+36*Log[s^-1*mu2]*x-36*Log[s^-1*mu2]*x^2-9/8*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+15/4*Log[s^-1*mu2]*Pi^2+3*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Pi^2*x^2+59/4*Log[s^-1*mu2]*Log[1-x]-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9/2*Log[s^-1*mu2]*Log[1-x]*x+24*Log[s^-1*mu2]*Log[1-x]*x^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi^2-9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-11*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3*x-147/4*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1+45*Log[s^-1*mu2]^2*x-45*Log[s^-1*mu2]^2*x^2-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+15/4*Log[s^-1*mu2]^2*Pi^2-5*Log[s^-1*mu2]^2*Pi^2*x+5*Log[s^-1*mu2]^2*Pi^2*x^2+27/4*Log[s^-1*mu2]^2*Log[1-x]-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+5/2*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2*x-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-27/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1+18*Log[s^-1*mu2]^3*x-18*Log[s^-1*mu2]^3*x^2+6*Log[s^-1*mu2]^3*Log[1-x]-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x+12*Log[s^-1*mu2]^3*Log[1-x]*x^2-27/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+9*Log[s^-1*mu2]^4*x-9*Log[s^-1*mu2]^4*x^2+71/4*Log[x]-21/4*Log[x]*x^-1-15*Log[x]*x+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-6*Log[x]*Pi^2*(1-x)^-1+31/8*Log[x]*Pi^2-9/4*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2+2*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-10*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-5/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+137/4*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-87/2*Log[x]*Log[s^-1*mu2]*x+24*Log[x]*Log[s^-1*mu2]*x^2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-Log[x]*Log[s^-1*mu2]*Log[1-x]-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+81/4*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-51/2*Log[x]*Log[s^-1*mu2]^2*x+12*Log[x]*Log[s^-1*mu2]^2*x^2-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+12*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]*Log[s^-1*mu2]^3*x^2-53/8*Log[x]^2+23/8*Log[x]^2*x^-1-5/2*Log[x]^2*(1-x)^-1+12*Log[x]^2*x+1/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-5/2*Log[x]^2*Pi^2*(1-x)^-2+25/4*Log[x]^2*Pi^2*(1-x)^-1-17/4*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x^2-5/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-19/2*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-15/2*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+14*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+15/4*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-5/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-5/8*Log[x]^4*(1-x)^-2+11/8*Log[x]^4*(1-x)^-1)+437/6-47/4*x^-1-47/4*(1-x)^-1-96*x+96*x^2+17/3*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1-181/6*Pi^2+20*Pi^2*x-20*Pi^2*x^2-7/16*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+21/8*Pi^4-7/2*Pi^4*x+7/2*Pi^4*x^2-17/2*Log[1-x]+21/2*Log[1-x]*(1-x)^-1-23*Log[1-x]*x+2*Log[1-x]*Pi^2*x^-2-3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1-35/6*Log[1-x]*Pi^2+56/3*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2-13/2*Log[1-x]^2+2*Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1+13*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+13/6*Log[1-x]^2*Pi^2*x^-1-13/12*Log[1-x]^2*Pi^2*(1-x)^-1-19/8*Log[1-x]^2*Pi^2+5/12*Log[1-x]^2*Pi^2*x-3/4*Log[1-x]^3+Log[1-x]^3*x^-2-3/2*Log[1-x]^3*x^-1-1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1+63*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1-84*Log[s^-1*mu2]*x+84*Log[s^-1*mu2]*x^2+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]*Pi^2-8*Log[s^-1*mu2]*Pi^2*x+8*Log[s^-1*mu2]*Pi^2*x^2-37/2*Log[s^-1*mu2]*Log[1-x]+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x-32*Log[s^-1*mu2]*Log[1-x]*x^2+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/2*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+113/2*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1-78*Log[s^-1*mu2]^2*x+78*Log[s^-1*mu2]^2*x^2+1/4*Log[s^-1*mu2]^2*Pi^2*x^-1+1/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Pi^2*x-2*Log[s^-1*mu2]^2*Pi^2*x^2-10*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[s^-1*mu2]^2*Log[1-x]*x^2+3/4*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+18*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1-24*Log[s^-1*mu2]^3*x+24*Log[s^-1*mu2]^3*x^2-2*Log[s^-1*mu2]^3*Log[1-x]+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-4*Log[s^-1*mu2]^3*Log[1-x]*x^2+9/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-6*Log[s^-1*mu2]^4*x+6*Log[s^-1*mu2]^4*x^2-63/2*Log[x]+21/2*Log[x]*x^-1+23*Log[x]*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-3*Log[x]*Pi^2*(1-x)^-1+5/6*Log[x]*Pi^2+16/3*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2-Log[x]*Log[1-x]^2-87/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+57*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi^2-Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-20*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+22*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-4*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+13/2*Log[x]^2-9/4*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-13*Log[x]^2*x-13/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+13/6*Log[x]^2*Pi^2*(1-x)^-1-47/24*Log[x]^2*Pi^2-5/12*Log[x]^2*Pi^2*x-Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1+25/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-11/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-3/4*Log[x]^3+Log[x]^3*(1-x)^-2-3/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1;ggqqb1LX1L23=+Nc^-2*(-14+51/8*x^-1-51/8*(1-x)^-1+28*x-61/24*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1+23/8*Pi^2-23/4*Pi^2*x+49/288*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1-49/144*Pi^4+49/72*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2-3/2*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+19/8*Log[1-x]*Pi^2-29/24*Log[1-x]*Pi^2*x+17/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3-1/2*Log[1-x]^2*Pi^2*x^-2-Log[1-x]^2*Pi^2*x^-1-19/24*Log[1-x]^2*Pi^2*(1-x)^-1+5/24*Log[1-x]^2*Pi^2+7/24*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^3*x^-2-3/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3-1/8*Log[1-x]^4*x^-2-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-45/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+45/2*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1-5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+5/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x+31/4*Log[x]-21/4*Log[x]*x^-1-2*Log[x]*x+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+3/2*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-29/24*Log[x]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-1/8*Log[x]^2-5/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-1/2*Log[x]^2*Pi^2+7/24*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-1*Nf*(1/3-2/3*x)+Nc*Nf*(1/3-2/3*x)+Nc^2*(-65/6+51/8*x^-1-51/8*(1-x)^-1+65/3*x-25/8*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1+51/8*Pi^2-51/4*Pi^2*x+9/32*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-9/16*Pi^4+9/8*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-15/2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2+9/2*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1-63/8*Log[1-x]*Pi^2+103/8*Log[1-x]*Pi^2*x-6*Log[1-x]*Pi^2*x^2+19/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+6*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2-11/2*Log[1-x]^2*Pi^2*x^-1-1/8*Log[1-x]^2*Pi^2*(1-x)^-1+75/8*Log[1-x]^2*Pi^2-19/2*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2-15/4*Log[1-x]^3-1/2*Log[1-x]^3*x^-2+9/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+5/4*Log[1-x]^4-1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2-11/8*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-39/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+39/2*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/4*Log[s^-1*mu2]*Pi^2-7/2*Log[s^-1*mu2]*Pi^2*x-37/4*Log[s^-1*mu2]*Log[1-x]+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-19/4*Log[s^-1*mu2]*Log[1-x]*x-12*Log[s^-1*mu2]*Log[1-x]*x^2-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+9/4*Log[s^-1*mu2]*Log[1-x]^2-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x-12*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1+24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Pi^2-5/2*Log[s^-1*mu2]^2*Pi^2*x-21/4*Log[s^-1*mu2]^2*Log[1-x]+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1+9*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x+53/4*Log[x]-21/4*Log[x]*x^-1-15/2*Log[x]*x+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+7/8*Log[x]*Pi^2*x+6*Log[x]*Pi^2*x^2+26*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-115/4*Log[x]*Log[s^-1*mu2]*x+12*Log[x]*Log[s^-1*mu2]*x^2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^2+15*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-63/4*Log[x]*Log[s^-1*mu2]^2*x+6*Log[x]*Log[s^-1*mu2]^2*x^2+9*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+6*Log[x]*Log[s^-1*mu2]^3*x^2-67/8*Log[x]^2+23/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+6*Log[x]^2*x+1/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-5/2*Log[x]^2*Pi^2*(1-x)^-2+11/2*Log[x]^2*Pi^2*(1-x)^-1-31/8*Log[x]^2*Pi^2-3/2*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x^2-41/4*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*x-33/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+11*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+15/4*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-5/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-5/8*Log[x]^4*(1-x)^-2+11/8*Log[x]^4*(1-x)^-1)+I*Nc^-2*(-5/4*Pi+5/2*Pi*x+7/24*Pi^3-7/12*Pi^3*x+15/2*Log[1-x]*Pi*x^-1-9*Log[1-x]*Pi+13/4*Log[1-x]*Pi*x-7/6*Log[1-x]*Pi^3*x^-1+7/6*Log[1-x]*Pi^3-7/12*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1+5/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]*Pi+1/2*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-1/4*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-15/2*Log[x]*Pi*(1-x)^-1+23/4*Log[x]*Pi+13/4*Log[x]*Pi*x+7/6*Log[x]*Pi^3*(1-x)^-1-7/12*Log[x]*Pi^3-7/12*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi+Log[x]*Log[s^-1*mu2]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/4*Log[x]^2*Pi*(1-x)^-1-1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*(23/2*Pi-23*Pi*x-11/6*Pi^3+11/3*Pi^3*x+Log[1-x]*Pi*x^-1-20*Log[1-x]*Pi+65/2*Log[1-x]*Pi*x-16*Log[1-x]*Pi*x^2+1/3*Log[1-x]*Pi^3*x^-1+31/12*Log[1-x]*Pi^3-47/12*Log[1-x]*Pi^3*x+7/3*Log[1-x]*Pi^3*x^2+13/4*Log[1-x]^2*Pi-9/4*Log[1-x]^2*Pi*x+9/2*Log[s^-1*mu2]*Pi-9*Log[s^-1*mu2]*Pi*x-15/2*Log[s^-1*mu2]*Log[1-x]*Pi+17/2*Log[s^-1*mu2]*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-Log[x]*Pi*(1-x)^-1+7/2*Log[x]*Pi+1/2*Log[x]*Pi*x+16*Log[x]*Pi*x^2-1/3*Log[x]*Pi^3*(1-x)^-1-Log[x]*Pi^3+3/4*Log[x]*Pi^3*x-7/3*Log[x]*Pi^3*x^2+Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-Log[x]*Log[1-x]^2*Pi*x-Log[x]*Log[s^-1*mu2]*Pi+17/2*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-Log[x]^2*Pi-9/4*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x-3/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^2*(-33/4*Pi+33/2*Pi*x+15/8*Pi^3-15/4*Pi^3*x-13/2*Log[1-x]*Pi*x^-1+24*Log[1-x]*Pi-115/4*Log[1-x]*Pi*x+12*Log[1-x]*Pi*x^2+3/2*Log[1-x]*Pi^3*x^-1-21/4*Log[1-x]*Pi^3+6*Log[1-x]*Pi^3*x-3*Log[1-x]*Pi^3*x^2+3/4*Log[1-x]^2*Pi*x^-1-5/2*Log[1-x]^2*Pi+3*Log[1-x]^2*Pi*x-17/4*Log[s^-1*mu2]*Pi+17/2*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*Pi-27/2*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-15/4*Log[s^-1*mu2]^2*Pi+15/2*Log[s^-1*mu2]^2*Pi*x-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+13/2*Log[x]*Pi*(1-x)^-1-29/4*Log[x]*Pi-19/4*Log[x]*Pi*x-12*Log[x]*Pi*x^2-3/2*Log[x]*Pi^3*(1-x)^-1+9/4*Log[x]*Pi^3+3*Log[x]*Pi^3*x^2+3/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-5*Log[x]*Log[1-x]*Pi+10*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi-27/2*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^2*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-3/4*Log[x]^2*Pi*(1-x)^-1-1/2*Log[x]^2*Pi+3*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+145/6-47/4*x^-1+47/4*(1-x)^-1-145/3*x+11/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1-113/12*Pi^2+113/6*Pi^2*x-7/16*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1+7/8*Pi^4-7/4*Pi^4*x+19/2*Log[1-x]-21/2*Log[1-x]*(1-x)^-1+23/2*Log[1-x]*x-2*Log[1-x]*Pi^2*x^-2+3*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[1-x]*Pi^2-22/3*Log[1-x]*Pi^2*x+6*Log[1-x]*Pi^2*x^2-3/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1-13/2*Log[1-x]^2*x-Log[1-x]^2*Pi^2*x^-3+2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+13/12*Log[1-x]^2*Pi^2*(1-x)^-1+37/12*Log[1-x]^2*Pi^2-29/24*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-Log[1-x]^3*x^-2+3/2*Log[1-x]^3*x^-1+1/4*Log[1-x]^4-1/4*Log[1-x]^4*x^-3+1/2*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1-42*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Pi^2+2*Log[s^-1*mu2]*Pi^2*x+23/2*Log[s^-1*mu2]*Log[1-x]-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+16*Log[s^-1*mu2]*Log[1-x]*x^2-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/4*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+19*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1-38*Log[s^-1*mu2]^2*x+1/4*Log[s^-1*mu2]^2*Pi^2*x^-1-1/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-21*Log[x]+21/2*Log[x]*x^-1+23/2*Log[x]*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-3*Log[x]*Pi^2*(1-x)^-1+11/6*Log[x]*Pi^2+14/3*Log[x]*Pi^2*x-6*Log[x]*Pi^2*x^2-31*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+71/2*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*x^2+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Pi^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-14*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*x-6*Log[x]*Log[s^-1*mu2]^2*x^2-3*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-2*Log[x]*Log[s^-1*mu2]^3*x^2+13/2*Log[x]^2-9/4*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1-13/2*Log[x]^2*x-13/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-15/8*Log[x]^2*Pi^2-29/24*Log[x]^2*Pi^2*x+25/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-13/4*Log[x]^2*Log[s^-1*mu2]*x+3/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x-3/4*Log[x]^3+Log[x]^3*(1-x)^-2-3/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1;ggqqb1LX1L31=+Nc^-3*(-53/4+51/8*x^-1+51/8*(1-x)^-1-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+37/12*Pi^2+49/288*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-49/144*Pi^4+7/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+7/8*Log[1-x]*Pi^2*(1-x)^-1+17/24*Log[1-x]*Pi^2+13/8*Log[1-x]^2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2+19/12*Log[1-x]^2*Pi^2*x^-1+19/24*Log[1-x]^2*Pi^2*(1-x)^-1-19/24*Log[1-x]^2*Pi^2+1/2*Log[1-x]^3*x^-2+3/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-1/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-7/8*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+7/4*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+17/24*Log[x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+13/8*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-1+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+19/12*Log[x]^2*Pi^2*(1-x)^-1-19/24*Log[x]^2*Pi^2-1/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-1*(45/2-47/4*x^-1-47/4*(1-x)^-1+17/3*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1-34/3*Pi^2-7/16*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+7/8*Pi^4-21/2*Log[1-x]+21/2*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-9/2*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+25/3*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+73/8*Log[1-x]^2+Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*Pi^2*x^-3-7/2*Log[1-x]^2*Pi^2*x^-2+11/6*Log[1-x]^2*Pi^2*x^-1-25/12*Log[1-x]^2*Pi^2*(1-x)^-1-251/48*Log[1-x]^2*Pi^2+3*Log[1-x]^2*Pi^2*x-9/8*Log[1-x]^3+Log[1-x]^3*x^-2-9/4*Log[1-x]^3*x^-1-1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-7/8*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Pi^2+5/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21*Log[s^-1*mu2]*Log[1-x]*x+31/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+17/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+59/8*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3*x+37/2*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2*x^-1-3/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-21/2*Log[x]+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+7/3*Log[x]*Pi^2+6*Log[x]*Pi^2*x-7*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-31/12*Log[x]*Log[1-x]*Pi^2*x^-1-31/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+3/2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-37/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]*x+17/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+31/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[s^-1*mu2]*Pi^2+5/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-23/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]^2*x-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+73/8*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-25/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-7/2*Log[x]^2*Pi^2*(1-x)^-2+11/6*Log[x]^2*Pi^2*(1-x)^-1-107/48*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/4*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+71/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-9/8*Log[x]^3+Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+1/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-7/8*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1)+Nc*(-53/4+51/8*x^-1+51/8*(1-x)^-1-17/8*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1+17/4*Pi^2+9/32*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1-9/16*Pi^4+35/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-9/2*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1+29/8*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x-51/4*Log[1-x]^2+4*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3-4*Log[1-x]^2*Pi^2*x^-2+37/4*Log[1-x]^2*Pi^2*x^-1+9/8*Log[1-x]^2*Pi^2*(1-x)^-1-231/16*Log[1-x]^2*Pi^2+15*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x^2+45/8*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-3*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-19/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3-Log[1-x]^4*x^-2+5/2*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-9/8*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+25/4*Log[s^-1*mu2]*Pi^2-13/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21*Log[s^-1*mu2]*Log[1-x]*x+13/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-49/8*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-15/2*Log[s^-1*mu2]*Log[1-x]^2*x-7/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+15/2*Log[s^-1*mu2]*Log[1-x]^3*x-51/4*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1+3/8*Log[s^-1*mu2]^2*Pi^2*x^-1+3/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^2*Log[1-x]*x-65/8*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+35/4*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1-19/8*Log[x]*Pi^2+6*Log[x]*Pi^2*x+7*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-13/4*Log[x]*Log[1-x]*Pi^2*x^-1-13/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+37/2*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x^2-5/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+71/4*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21*Log[x]*Log[s^-1*mu2]*x-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+13/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi^2-11/2*Log[x]*Log[s^-1*mu2]*Pi^2*x+19/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+39/4*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^2*x+15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^3*x-51/4*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1+9/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-4*Log[x]^2*Pi^2*(1-x)^-2+37/4*Log[x]^2*Pi^2*(1-x)^-1-119/16*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x-8*Log[x]^2*Pi^2*x^2-5/4*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-9/4*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-109/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]*x-9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+23/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-97/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+45/8*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-3*Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-15/2*Log[x]^3*Log[s^-1*mu2]*x-19/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-Log[x]^4*(1-x)^-2+5/2*Log[x]^4*(1-x)^-1)+I*Nc^-1*(-7/2*Log[1-x]*Pi*(1-x)^-1-21/4*Log[1-x]*Pi+7*Log[1-x]*Pi*x+7/12*Log[1-x]*Pi^3*(1-x)^-1+7/8*Log[1-x]*Pi^3-7/6*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+1/2*Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/6*Log[s^-1*mu2]*Pi^3-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+1/4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1+7/4*Log[x]*Pi-7*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1-7/24*Log[x]*Pi^3+7/6*Log[x]*Pi^3*x+1/2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi-Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/4*Log[x]*Log[s^-1*mu2]^2*Pi+Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1-1/2*Log[x]^2*Pi+1/2*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[1-x]*Pi-1/2*Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]*Pi-Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi*x)+I*Nc*(7/2*Log[1-x]*Pi*(1-x)^-1+21/4*Log[1-x]*Pi-7*Log[1-x]*Pi*x-3/4*Log[1-x]*Pi^3*(1-x)^-1-9/8*Log[1-x]*Pi^3+3/2*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1-3/2*Log[1-x]^2*Pi+5/2*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+1/2*Log[1-x]^3*Pi-1/2*Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Pi+3/4*Log[s^-1*mu2]*Pi^3*x^-1+3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1-3/2*Log[s^-1*mu2]*Pi^3+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7/4*Log[s^-1*mu2]*Log[1-x]*Pi-5*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*Pi+5*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1-7/4*Log[x]*Pi+7*Log[x]*Pi*x-3/4*Log[x]*Pi^3*x^-1+3/8*Log[x]*Pi^3-3/2*Log[x]*Pi^3*x-5/2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[1-x]^2*Pi-7/2*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-13/4*Log[x]*Log[s^-1*mu2]*Pi+5*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-19/4*Log[x]*Log[s^-1*mu2]^2*Pi+5*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1+Log[x]^2*Pi-5/2*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[1-x]*Pi+7/2*Log[x]^2*Log[1-x]*Pi*x-5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+5/4*Log[x]^2*Log[s^-1*mu2]*Pi-5*Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi*x);ggqqb1LX1L32=+Nc^-2*(-14+51/8*x^-1-51/8*(1-x)^-1+28*x-61/24*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1+23/8*Pi^2-23/4*Pi^2*x+49/288*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1-49/144*Pi^4+49/72*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2-3/2*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+19/8*Log[1-x]*Pi^2-29/24*Log[1-x]*Pi^2*x+17/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3-1/2*Log[1-x]^2*Pi^2*x^-2-Log[1-x]^2*Pi^2*x^-1-19/24*Log[1-x]^2*Pi^2*(1-x)^-1+5/24*Log[1-x]^2*Pi^2+7/24*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^3*x^-2-3/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/8*Log[1-x]^4-1/8*Log[1-x]^4*x^-3-1/8*Log[1-x]^4*x^-2-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-45/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+45/2*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/2*Log[s^-1*mu2]*Pi^2*x-9/4*Log[s^-1*mu2]*Log[1-x]+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[s^-1*mu2]^2*x+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1-5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+5/6*Log[s^-1*mu2]^2*Pi^2*x-3/4*Log[s^-1*mu2]^2*Log[1-x]+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1+1/2*Log[s^-1*mu2]^4*x+31/4*Log[x]-21/4*Log[x]*x^-1-2*Log[x]*x+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+3/2*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-29/24*Log[x]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/4*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]*Log[s^-1*mu2]^2*x-1/8*Log[x]^2-5/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-1/2*Log[x]^2*Pi^2+7/24*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/4*Log[x]^2*Log[s^-1*mu2]*x-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^-1*Nf*(1/3-2/3*x)+Nc*Nf*(1/3-2/3*x)+Nc^2*(-65/6+51/8*x^-1-51/8*(1-x)^-1+65/3*x-25/8*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1+51/8*Pi^2-51/4*Pi^2*x+9/32*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-9/16*Pi^4+9/8*Pi^4*x-23/4*Log[1-x]+21/4*Log[1-x]*(1-x)^-1-15/2*Log[1-x]*x-Log[1-x]*Pi^2*x^-2+9/2*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1-63/8*Log[1-x]*Pi^2+103/8*Log[1-x]*Pi^2*x-6*Log[1-x]*Pi^2*x^2+19/8*Log[1-x]^2-3/4*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+6*Log[1-x]^2*x-1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2-11/2*Log[1-x]^2*Pi^2*x^-1-1/8*Log[1-x]^2*Pi^2*(1-x)^-1+75/8*Log[1-x]^2*Pi^2-19/2*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2-15/4*Log[1-x]^3-1/2*Log[1-x]^3*x^-2+9/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1+5/4*Log[1-x]^4-1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2-11/8*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1-39/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1+39/2*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/4*Log[s^-1*mu2]*Pi^2-7/2*Log[s^-1*mu2]*Pi^2*x-37/4*Log[s^-1*mu2]*Log[1-x]+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-19/4*Log[s^-1*mu2]*Log[1-x]*x-12*Log[s^-1*mu2]*Log[1-x]*x^2-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+9/4*Log[s^-1*mu2]*Log[1-x]^2-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x-12*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1+24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Pi^2-5/2*Log[s^-1*mu2]^2*Pi^2*x-21/4*Log[s^-1*mu2]^2*Log[1-x]+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^2+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1+9*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x^2-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1+9/2*Log[s^-1*mu2]^4*x+53/4*Log[x]-21/4*Log[x]*x^-1-15/2*Log[x]*x+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-9/2*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+7/8*Log[x]*Pi^2*x+6*Log[x]*Pi^2*x^2+26*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-115/4*Log[x]*Log[s^-1*mu2]*x+12*Log[x]*Log[s^-1*mu2]*x^2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]*Pi^2*x^2+15*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-63/4*Log[x]*Log[s^-1*mu2]^2*x+6*Log[x]*Log[s^-1*mu2]^2*x^2+9*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+6*Log[x]*Log[s^-1*mu2]^3*x^2-67/8*Log[x]^2+23/8*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+6*Log[x]^2*x+1/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-5/2*Log[x]^2*Pi^2*(1-x)^-2+11/2*Log[x]^2*Pi^2*(1-x)^-1-31/8*Log[x]^2*Pi^2-3/2*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x^2-41/4*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*x-33/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+11*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+15/4*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-5/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-5/8*Log[x]^4*(1-x)^-2+11/8*Log[x]^4*(1-x)^-1)+I*Nc^-2*(5/4*Pi-5/2*Pi*x-7/24*Pi^3+7/12*Pi^3*x-15/2*Log[1-x]*Pi*x^-1+9*Log[1-x]*Pi-13/4*Log[1-x]*Pi*x+7/6*Log[1-x]*Pi^3*x^-1-7/6*Log[1-x]*Pi^3+7/12*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1-5/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]*Pi-1/2*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+1/4*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+15/2*Log[x]*Pi*(1-x)^-1-23/4*Log[x]*Pi-13/4*Log[x]*Pi*x-7/6*Log[x]*Pi^3*(1-x)^-1+7/12*Log[x]*Pi^3+7/12*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi-Log[x]*Log[s^-1*mu2]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/4*Log[x]^2*Pi*(1-x)^-1+1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*(-23/2*Pi+23*Pi*x+11/6*Pi^3-11/3*Pi^3*x-Log[1-x]*Pi*x^-1+20*Log[1-x]*Pi-65/2*Log[1-x]*Pi*x+16*Log[1-x]*Pi*x^2-1/3*Log[1-x]*Pi^3*x^-1-31/12*Log[1-x]*Pi^3+47/12*Log[1-x]*Pi^3*x-7/3*Log[1-x]*Pi^3*x^2-13/4*Log[1-x]^2*Pi+9/4*Log[1-x]^2*Pi*x-9/2*Log[s^-1*mu2]*Pi+9*Log[s^-1*mu2]*Pi*x+15/2*Log[s^-1*mu2]*Log[1-x]*Pi-17/2*Log[s^-1*mu2]*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+Log[x]*Pi*(1-x)^-1-7/2*Log[x]*Pi-1/2*Log[x]*Pi*x-16*Log[x]*Pi*x^2+1/3*Log[x]*Pi^3*(1-x)^-1+Log[x]*Pi^3-3/4*Log[x]*Pi^3*x+7/3*Log[x]*Pi^3*x^2-Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+Log[x]*Log[1-x]^2*Pi*x+Log[x]*Log[s^-1*mu2]*Pi-17/2*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+Log[x]^2*Pi+9/4*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x+3/2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^2*(33/4*Pi-33/2*Pi*x-15/8*Pi^3+15/4*Pi^3*x+13/2*Log[1-x]*Pi*x^-1-24*Log[1-x]*Pi+115/4*Log[1-x]*Pi*x-12*Log[1-x]*Pi*x^2-3/2*Log[1-x]*Pi^3*x^-1+21/4*Log[1-x]*Pi^3-6*Log[1-x]*Pi^3*x+3*Log[1-x]*Pi^3*x^2-3/4*Log[1-x]^2*Pi*x^-1+5/2*Log[1-x]^2*Pi-3*Log[1-x]^2*Pi*x+17/4*Log[s^-1*mu2]*Pi-17/2*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*Pi+27/2*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+15/4*Log[s^-1*mu2]^2*Pi-15/2*Log[s^-1*mu2]^2*Pi*x+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-17/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-13/2*Log[x]*Pi*(1-x)^-1+29/4*Log[x]*Pi+19/4*Log[x]*Pi*x+12*Log[x]*Pi*x^2+3/2*Log[x]*Pi^3*(1-x)^-1-9/4*Log[x]*Pi^3-3*Log[x]*Pi^3*x^2-3/2*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+5*Log[x]*Log[1-x]*Pi-10*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi+27/2*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+3/4*Log[x]^2*Pi*(1-x)^-1+1/2*Log[x]^2*Pi-3*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+145/6-47/4*x^-1+47/4*(1-x)^-1-145/3*x+11/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1-113/12*Pi^2+113/6*Pi^2*x-7/16*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1+7/8*Pi^4-7/4*Pi^4*x+19/2*Log[1-x]-21/2*Log[1-x]*(1-x)^-1+23/2*Log[1-x]*x-2*Log[1-x]*Pi^2*x^-2+3*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[1-x]*Pi^2-22/3*Log[1-x]*Pi^2*x+6*Log[1-x]*Pi^2*x^2-3/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1-13/2*Log[1-x]^2*x-Log[1-x]^2*Pi^2*x^-3+2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+13/12*Log[1-x]^2*Pi^2*(1-x)^-1+37/12*Log[1-x]^2*Pi^2-29/24*Log[1-x]^2*Pi^2*x+3/4*Log[1-x]^3-Log[1-x]^3*x^-2+3/2*Log[1-x]^3*x^-1+1/4*Log[1-x]^4-1/4*Log[1-x]^4*x^-3+1/2*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1-42*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Pi^2+2*Log[s^-1*mu2]*Pi^2*x+23/2*Log[s^-1*mu2]*Log[1-x]-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+16*Log[s^-1*mu2]*Log[1-x]*x^2-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/4*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+19*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1-38*Log[s^-1*mu2]^2*x+1/4*Log[s^-1*mu2]^2*Pi^2*x^-1-1/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x^2+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1-3*Log[s^-1*mu2]^4*x-21*Log[x]+21/2*Log[x]*x^-1+23/2*Log[x]*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-3*Log[x]*Pi^2*(1-x)^-1+11/6*Log[x]*Pi^2+14/3*Log[x]*Pi^2*x-6*Log[x]*Pi^2*x^2-31*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+71/2*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*x^2+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Pi^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-14*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*x-6*Log[x]*Log[s^-1*mu2]^2*x^2-3*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-2*Log[x]*Log[s^-1*mu2]^3*x^2+13/2*Log[x]^2-9/4*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1-13/2*Log[x]^2*x-13/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-15/8*Log[x]^2*Pi^2-29/24*Log[x]^2*Pi^2*x+25/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-13/4*Log[x]^2*Log[s^-1*mu2]*x+3/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2*x-3/4*Log[x]^3+Log[x]^3*(1-x)^-2-3/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1;ggqqb1LX1L33=+Nc^-2*(-53/4+51/8*x^-1+51/8*(1-x)^-1-37/24*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+37/12*Pi^2+49/288*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-49/144*Pi^4+7/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+7/8*Log[1-x]*Pi^2*(1-x)^-1+17/24*Log[1-x]*Pi^2+13/8*Log[1-x]^2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2+19/12*Log[1-x]^2*Pi^2*x^-1+19/24*Log[1-x]^2*Pi^2*(1-x)^-1-19/24*Log[1-x]^2*Pi^2+1/2*Log[1-x]^3*x^-2+3/4*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-1/8*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-7/8*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/4*Log[s^-1*mu2]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2+3/4*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1+5/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/12*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-1/4*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1+7/4*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+17/24*Log[x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+1/4*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+13/8*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-1+19/24*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2+19/12*Log[x]^2*Pi^2*(1-x)^-1-19/24*Log[x]^2*Pi^2-1/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/4*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+3/4*Log[x]^3*(1-x)^-1-1/8*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^2*(-53/4+51/8*x^-1+51/8*(1-x)^-1-17/8*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1+17/4*Pi^2+9/32*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1-9/16*Pi^4+35/4*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-3*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1+17/8*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x-81/8*Log[1-x]^2+4*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2*x^-3-5/2*Log[1-x]^2*Pi^2*x^-2+19/4*Log[1-x]^2*Pi^2*x^-1+1/8*Log[1-x]^2*Pi^2*(1-x)^-1-15/2*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*x-4*Log[1-x]^2*Pi^2*x^2+15/4*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-9/4*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-5/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3-5/8*Log[1-x]^4*x^-2+11/8*Log[1-x]^4*x^-1+1/8*Log[1-x]^4*(1-x)^-1-21/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-9/8*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+17/4*Log[s^-1*mu2]*Pi^2+15/4*Log[s^-1*mu2]*Log[1-x]-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+14*Log[s^-1*mu2]*Log[1-x]*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x-6*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-5*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3*x-51/4*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Pi^2+15/4*Log[s^-1*mu2]^2*Log[1-x]-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]*x-5*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-9/2*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1+35/4*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-3*Log[x]*Pi^2*(1-x)^-1-15/8*Log[x]*Pi^2+4*Log[x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+10*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x^2+5/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+71/4*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-14*Log[x]*Log[s^-1*mu2]*x+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi^2-Log[x]*Log[s^-1*mu2]*Pi^2*x+Log[x]*Log[s^-1*mu2]*Log[1-x]+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+39/4*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*x+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*x-81/8*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1+1/8*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-5/2*Log[x]^2*Pi^2*(1-x)^-2+19/4*Log[x]^2*Pi^2*(1-x)^-1-7/2*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x^2+5/4*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2+1/2*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-11*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+5*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-9*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^2*Log[s^-1*mu2]^2*x^2+15/4*Log[x]^3-3/4*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-9/4*Log[x]^3*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-5/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-5/8*Log[x]^4*(1-x)^-2+11/8*Log[x]^4*(1-x)^-1)+45/2-47/4*x^-1-47/4*(1-x)^-1+17/3*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1-34/3*Pi^2-7/16*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+7/8*Pi^4-21/2*Log[1-x]+21/2*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+41/6*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+13/2*Log[1-x]^2+Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+11/6*Log[1-x]^2*Pi^2*x^-1-13/12*Log[1-x]^2*Pi^2*(1-x)^-1-91/24*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-3/4*Log[1-x]^3+Log[1-x]^3*x^-2-3/2*Log[1-x]^3*x^-1-1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1+21*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Pi^2-9/2*Log[s^-1*mu2]*Log[1-x]+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14*Log[s^-1*mu2]*Log[1-x]*x+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+21/4*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+37/2*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Pi^2*x^-1+1/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-2*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]*x+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+6*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x+3/2*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1-21/2*Log[x]+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-3*Log[x]*Pi^2*(1-x)^-1+17/6*Log[x]*Pi^2+4*Log[x]*Pi^2*x+Log[x]*Log[1-x]^2-37/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+14*Log[x]*Log[s^-1*mu2]*x+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x+13/2*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-13/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+11/6*Log[x]^2*Pi^2*(1-x)^-1-43/24*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+25/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[x]^3+Log[x]^3*(1-x)^-2-3/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1;


==> math_package/HFqQQqu.m <==
qQQqTL11=0;qQQqTL12=0;qQQqTL21=0;qQQqTL22=2+4*(1-x)^-2-4*(1-x)^-1;qQQqTL11=0;qQQqTL12=0;qQQqTL21=0;qQQqTL22=2+4*(1-x)^-2-4*(1-x)^-1;qQQq1L11=0;qQQq1L12=+Nc^-2*(Pi^2*(1-x)^-1-1/2*Pi^2-Log[1-x]+2*Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*(1-x)^-1-Log[x]*(1-x)^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2+Log[x]^2*(1-x)^-1)+I*Nc^-2*(Pi*(1-x)^-1-Pi+4*Log[1-x]*Pi*(1-x)^-2-2*Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi-4*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Pi)+I*(-Pi*(1-x)^-1+Pi-4*Log[1-x]*Pi*(1-x)^-2+2*Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi+4*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Pi)-Pi^2*(1-x)^-1+1/2*Pi^2+Log[1-x]-2*Log[1-x]*(1-x)^-1+Log[1-x]^2-2*Log[1-x]^2*(1-x)^-1+Log[x]*(1-x)^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^2-Log[x]^2*(1-x)^-1;qQQq1L21=+Nc^-2*(Pi^2*(1-x)^-1-1/2*Pi^2-Log[1-x]+2*Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*(1-x)^-1-Log[x]*(1-x)^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2+Log[x]^2*(1-x)^-1)+I*Nc^-2*(-Pi*(1-x)^-1+Pi-4*Log[1-x]*Pi*(1-x)^-2+2*Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi+4*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Pi)+I*(Pi*(1-x)^-1-Pi+4*Log[1-x]*Pi*(1-x)^-2-2*Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi-4*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Pi)-Pi^2*(1-x)^-1+1/2*Pi^2+Log[1-x]-2*Log[1-x]*(1-x)^-1+Log[1-x]^2-2*Log[1-x]^2*(1-x)^-1+Log[x]*(1-x)^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^2-Log[x]^2*(1-x)^-1;qQQq1L22=+Nc^-1*(32+64*(1-x)^-2-64*(1-x)^-1-4/3*Pi^2*(1-x)^-2+28/3*Pi^2*(1-x)^-1-14/3*Pi^2-20*Log[1-x]-24*Log[1-x]*(1-x)^-2+40*Log[1-x]*(1-x)^-1-4*Log[1-x]^2+8*Log[1-x]^2*(1-x)^-2+8*Log[1-x]^2*(1-x)^-1+12*Log[s^-1*mu2]+24*Log[s^-1*mu2]*(1-x)^-2-24*Log[s^-1*mu2]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]-16*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[x]*(1-x)^-1+24*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-48*Log[x]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4*Log[x]^2+8*Log[x]^2*(1-x)^-1)+Nc*(52/9+104/9*(1-x)^-2-104/9*(1-x)^-1+28/3*Pi^2*(1-x)^-2-40/3*Pi^2*(1-x)^-1+20/3*Pi^2-8/3*Log[1-x]-16/3*Log[1-x]*(1-x)^-2+4/3*Log[1-x]*(1-x)^-1+6*Log[1-x]^2+8*Log[1-x]^2*(1-x)^-2-12*Log[1-x]^2*(1-x)^-1+8/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*(1-x)^-2-16/3*Log[s^-1*mu2]*(1-x)^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*(1-x)^-2+8*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*(1-x)^-1-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*(1-x)^-2+24*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]+16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^2-4*Log[x]^2*(1-x)^-1)-80/9*(1-x)^-2*Nf+80/9*(1-x)^-1*Nf-40/9*Nf+16/3*Log[1-x]*(1-x)^-2*Nf-16/3*Log[1-x]*(1-x)^-1*Nf+8/3*Log[1-x]*Nf-16/3*Log[s^-1*mu2]*(1-x)^-2*Nf+16/3*Log[s^-1*mu2]*(1-x)^-1*Nf-8/3*Log[s^-1*mu2]*Nf;qQQq1LX1L11=+Nc^-4*(1/2*Pi^2+1/8*Pi^4+1/4*Pi^4*x+1/8*Pi^4*x^2+Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+Log[1-x]^2+1/2*Log[1-x]^2*Pi^2*x^-2+Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2+3/4*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+Log[1-x]^3+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^3*x+1/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]^2*Pi^2-1/2*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-7/2*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*x-5/2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2+1/4*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+3/2*Log[x]^2*Log[1-x]-2*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x+19/4*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^3-1/2*Log[x]^3*x-3/2*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/8*Log[x]^4+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-2*(-Pi^2-1/4*Pi^4-1/2*Pi^4*x-1/4*Pi^4*x^2-2*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2*(1-x)^-1+Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-2*Log[1-x]^2-Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*(1-x)^-2-3/2*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3-Log[1-x]^3*x^-1-Log[1-x]^3*x-1/2*Log[1-x]^4-1/4*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2+4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Pi^2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi^2+Log[x]*Pi^2+Log[x]*Pi^2*x+2*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2+7*Log[x]*Log[1-x]^2-8*Log[x]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[1-x]^2*x+5*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]^2-1/2*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[1-x]*x-19/2*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*(1-x)^-2+16*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^3+Log[x]^3*x+3*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/4*Log[x]^4-1/2*Log[x]^4*x-1/4*Log[x]^4*x^2)+1/2*Pi^2+1/8*Pi^4+1/4*Pi^4*x+1/8*Pi^4*x^2+Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+Log[1-x]^2+1/2*Log[1-x]^2*Pi^2*x^-2+Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2+3/4*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+Log[1-x]^3+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^3*x+1/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]^2*Pi^2-1/2*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-7/2*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*x-5/2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2+1/4*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+3/2*Log[x]^2*Log[1-x]-2*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x+19/4*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^3-1/2*Log[x]^3*x-3/2*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/8*Log[x]^4+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2;qQQq1LX1L12=+Nc^-3*(8*Pi^2*(1-x)^-1-2*Pi^2-1/6*Pi^4*(1-x)^-1+7/12*Pi^4+Pi^4*x+1/2*Pi^4*x^2-8*Log[1-x]+16*Log[1-x]*(1-x)^-1+4*Log[1-x]*Pi^2*x^-1+14/3*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-Log[1-x]^2+10*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*Pi^2*x^-2+4*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*(1-x)^-2+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+8/3*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2+6*Log[1-x]^3+2*Log[1-x]^3*x^-1-4*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+1/2*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1+2*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-5*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-15*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-8*Log[x]*(1-x)^-1+1/6*Log[x]*Pi^2*(1-x)^-1-2*Log[x]*Pi^2-2*Log[x]*Pi^2*x+20*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-45*Log[x]*Log[1-x]*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2-23*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+33*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*(1-x)^-2+10*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+23*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]^2+8*Log[x]^2*(1-x)^-1-1/6*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+15/2*Log[x]^2*Log[1-x]-11*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x+37/2*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-31*Log[x]^2*Log[1-x]^2*(1-x)^-1+6*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[s^-1*mu2]+11*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-23*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+46*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-15*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^3-2*Log[x]^3*x-6*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^4+Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-2*(-10/9*Pi^2*(1-x)^-1*Nf+5/9*Pi^2*Nf-20/9*Log[1-x]*(1-x)^-1*Nf+10/9*Log[1-x]*Nf+2/3*Log[1-x]*Pi^2*(1-x)^-1*Nf-1/3*Log[1-x]*Pi^2*Nf-8/9*Log[1-x]^2*(1-x)^-1*Nf+4/9*Log[1-x]^2*Nf+4/3*Log[1-x]^3*(1-x)^-1*Nf-2/3*Log[1-x]^3*Nf-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf+1/3*Log[s^-1*mu2]*Pi^2*Nf-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+10/9*Log[x]*(1-x)^-1*Nf-40/9*Log[x]*Log[1-x]*(1-x)^-2*Nf+6*Log[x]*Log[1-x]*(1-x)^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+8/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf-4*Log[x]*Log[1-x]^2*(1-x)^-1*Nf+2*Log[x]*Log[1-x]^2*Nf+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf-34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf+20/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf-10/9*Log[x]^2*(1-x)^-1*Nf+5/9*Log[x]^2*Nf+2/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf-1/3*Log[x]^2*Log[1-x]*Nf-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf+1/3*Log[x]^2*Log[s^-1*mu2]*Nf)+Nc^-1*(-59/9*Pi^2*(1-x)^-1+23/18*Pi^2+4/3*Pi^4*(1-x)^-1-17/12*Pi^4-3/2*Pi^4*x-3/4*Pi^4*x^2+59/9*Log[1-x]-118/9*Log[1-x]*(1-x)^-1-4*Log[1-x]*Pi^2*x^-1-3*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[1-x]*Pi^2-3*Log[1-x]*Pi^2*x-7/9*Log[1-x]^2-76/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-2-4*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*(1-x)^-2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-29/6*Log[1-x]^2*Pi^2-3*Log[1-x]^2*Pi^2*x-3/2*Log[1-x]^2*Pi^2*x^2-22/3*Log[1-x]^3-2*Log[1-x]^3*x^-1+14/3*Log[1-x]^3*(1-x)^-1-3*Log[1-x]^3*x-5/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-2-Log[1-x]^4*x^-1-3/2*Log[1-x]^4*x-3/4*Log[1-x]^4*x^2+17/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/6*Log[s^-1*mu2]*Pi^2+7/3*Log[s^-1*mu2]*Log[1-x]-14/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+59/9*Log[x]*(1-x)^-1-4/3*Log[x]*Pi^2*(1-x)^-1+3*Log[x]*Pi^2+3*Log[x]*Pi^2*x-41/3*Log[x]*Log[1-x]-236/9*Log[x]*Log[1-x]*(1-x)^-2+37*Log[x]*Log[1-x]*(1-x)^-1+16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-20*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*x+3*Log[x]*Log[1-x]*Pi^2*x^2+26*Log[x]*Log[1-x]^2+28/3*Log[x]*Log[1-x]^2*(1-x)^-2-36*Log[x]*Log[1-x]^2*(1-x)^-1+9*Log[x]*Log[1-x]^2*x+14*Log[x]*Log[1-x]^3-22*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]^3*x+3*Log[x]*Log[1-x]^3*x^2+118/9*Log[x]*Log[s^-1*mu2]+236/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-215/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2-65/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+130/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]^2+28/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-22/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5/18*Log[x]^2-59/9*Log[x]^2*(1-x)^-1+4/3*Log[x]^2*Pi^2*(1-x)^-1-13/6*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*x-3/2*Log[x]^2*Pi^2*x^2-61/6*Log[x]^2*Log[1-x]+43/3*Log[x]^2*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[1-x]*x-57/2*Log[x]^2*Log[1-x]^2-24*Log[x]^2*Log[1-x]^2*(1-x)^-2+48*Log[x]^2*Log[1-x]^2*(1-x)^-1-9*Log[x]^2*Log[1-x]^2*x-9/2*Log[x]^2*Log[1-x]^2*x^2+7/6*Log[x]^2*Log[s^-1*mu2]-43/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+35*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-70*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11*Log[x]^2*Log[s^-1*mu2]^2-24*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]^3+3*Log[x]^3*x+9*Log[x]^3*Log[1-x]-12*Log[x]^3*Log[1-x]*(1-x)^-1+6*Log[x]^3*Log[1-x]*x+3*Log[x]^3*Log[1-x]*x^2-6*Log[x]^3*Log[s^-1*mu2]+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-3/2*Log[x]^4*x-3/4*Log[x]^4*x^2)+Nc*(-13/9*Pi^2*(1-x)^-1+13/18*Pi^2-7/6*Pi^4*(1-x)^-1+5/6*Pi^4+1/2*Pi^4*x+1/4*Pi^4*x^2+13/9*Log[1-x]-26/9*Log[1-x]*(1-x)^-1-5/3*Log[1-x]*Pi^2*(1-x)^-1+11/6*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+16/9*Log[1-x]^2-14/9*Log[1-x]^2*(1-x)^-1-10/3*Log[1-x]^2*Pi^2*(1-x)^-1+13/6*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+4/3*Log[1-x]^3-2/3*Log[1-x]^3*(1-x)^-1+Log[1-x]^3*x+5/4*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+13/9*Log[x]*(1-x)^-1+7/6*Log[x]*Pi^2*(1-x)^-1-Log[x]*Pi^2-Log[x]*Pi^2*x-19/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*(1-x)^-2+8*Log[x]*Log[1-x]*(1-x)^-1-14/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*(1-x)^-2+3*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-2+12*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+26/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-46/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+31/18*Log[x]^2-13/9*Log[x]^2*(1-x)^-1-7/6*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8/3*Log[x]^2*Log[1-x]-10/3*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+10*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-17*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+1/3*Log[x]^2*Log[s^-1*mu2]+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]^3-Log[x]^3*x-3*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2)+I*Nc^-3*(8*Pi*(1-x)^-1-8*Pi-1/6*Pi^3*(1-x)^-1+1/6*Pi^3+32*Log[1-x]*Pi*(1-x)^-2-19*Log[1-x]*Pi*(1-x)^-1+11*Log[1-x]*Pi-2/3*Log[1-x]*Pi^3*(1-x)^-2+1/3*Log[1-x]*Pi^3*(1-x)^-1-1/6*Log[1-x]*Pi^3-12*Log[1-x]^2*Pi*(1-x)^-2+7*Log[1-x]^2*Pi*(1-x)^-1-4*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi-32*Log[s^-1*mu2]*Pi*(1-x)^-2+35*Log[s^-1*mu2]*Pi*(1-x)^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^3+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+11*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+13*Log[s^-1*mu2]^2*Pi*(1-x)^-1-7*Log[s^-1*mu2]^2*Pi+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-2*Log[s^-1*mu2]^3*Pi)+I*Nc^-2*(-10/9*Pi*(1-x)^-1*Nf+10/9*Pi*Nf-40/9*Log[1-x]*Pi*(1-x)^-2*Nf+26/9*Log[1-x]*Pi*(1-x)^-1*Nf-16/9*Log[1-x]*Pi*Nf+8/3*Log[1-x]^2*Pi*(1-x)^-2*Nf-4/3*Log[1-x]^2*Pi*(1-x)^-1*Nf+2/3*Log[1-x]^2*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*(1-x)^-2*Nf-46/9*Log[s^-1*mu2]*Pi*(1-x)^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2*Nf+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1*Nf-2*Log[s^-1*mu2]*Log[1-x]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf)+I*Nc^-1*(-59/9*Pi*(1-x)^-1+59/9*Pi+4/3*Pi^3*(1-x)^-1-4/3*Pi^3-236/9*Log[1-x]*Pi*(1-x)^-2+139/9*Log[1-x]*Pi*(1-x)^-1-80/9*Log[1-x]*Pi+16/3*Log[1-x]*Pi^3*(1-x)^-2-14/3*Log[1-x]*Pi^3*(1-x)^-1+7/3*Log[1-x]*Pi^3+28/3*Log[1-x]^2*Pi*(1-x)^-2-20/3*Log[1-x]^2*Pi*(1-x)^-1+7/3*Log[1-x]^2*Pi-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi+236/9*Log[s^-1*mu2]*Pi*(1-x)^-2-257/9*Log[s^-1*mu2]*Pi*(1-x)^-1+139/9*Log[s^-1*mu2]*Pi-16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-11/3*Log[s^-1*mu2]*Pi^3-56/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+18*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-9*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi+28/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-34/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+20/3*Log[s^-1*mu2]^2*Pi-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*(1-x)^-2-8*Log[s^-1*mu2]^3*Pi*(1-x)^-1+4*Log[s^-1*mu2]^3*Pi+2*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi)+I*(10/9*Pi*(1-x)^-1*Nf-10/9*Pi*Nf+40/9*Log[1-x]*Pi*(1-x)^-2*Nf-26/9*Log[1-x]*Pi*(1-x)^-1*Nf+16/9*Log[1-x]*Pi*Nf-8/3*Log[1-x]^2*Pi*(1-x)^-2*Nf+4/3*Log[1-x]^2*Pi*(1-x)^-1*Nf-2/3*Log[1-x]^2*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*(1-x)^-2*Nf+46/9*Log[s^-1*mu2]*Pi*(1-x)^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2*Nf-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1*Nf+2*Log[s^-1*mu2]*Log[1-x]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf)+I*Nc*(-13/9*Pi*(1-x)^-1+13/9*Pi-7/6*Pi^3*(1-x)^-1+7/6*Pi^3-52/9*Log[1-x]*Pi*(1-x)^-2+32/9*Log[1-x]*Pi*(1-x)^-1-19/9*Log[1-x]*Pi-14/3*Log[1-x]*Pi^3*(1-x)^-2+13/3*Log[1-x]*Pi^3*(1-x)^-1-13/6*Log[1-x]*Pi^3+8/3*Log[1-x]^2*Pi*(1-x)^-2-1/3*Log[1-x]^2*Pi*(1-x)^-1+5/3*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-1-2*Log[1-x]^3*Pi+52/9*Log[s^-1*mu2]*Pi*(1-x)^-2-58/9*Log[s^-1*mu2]*Pi*(1-x)^-1+32/9*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-20/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+10/3*Log[s^-1*mu2]*Pi^3-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-5/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-2*Log[s^-1*mu2]^3*Pi-2*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi)+10/9*Pi^2*(1-x)^-1*Nf-5/9*Pi^2*Nf+20/9*Log[1-x]*(1-x)^-1*Nf-10/9*Log[1-x]*Nf-2/3*Log[1-x]*Pi^2*(1-x)^-1*Nf+1/3*Log[1-x]*Pi^2*Nf+8/9*Log[1-x]^2*(1-x)^-1*Nf-4/9*Log[1-x]^2*Nf-4/3*Log[1-x]^3*(1-x)^-1*Nf+2/3*Log[1-x]^3*Nf+2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf-1/3*Log[s^-1*mu2]*Pi^2*Nf+4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-10/9*Log[x]*(1-x)^-1*Nf+40/9*Log[x]*Log[1-x]*(1-x)^-2*Nf-6*Log[x]*Log[1-x]*(1-x)^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-8/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf+4*Log[x]*Log[1-x]^2*(1-x)^-1*Nf-2*Log[x]*Log[1-x]^2*Nf-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf+34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf-20/9*Log[x]*Log[s^-1*mu2]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf-4/3*Log[x]*Log[s^-1*mu2]^2*Nf+10/9*Log[x]^2*(1-x)^-1*Nf-5/9*Log[x]^2*Nf-2/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf+1/3*Log[x]^2*Log[1-x]*Nf+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf-1/3*Log[x]^2*Log[s^-1*mu2]*Nf;qQQq1LX1L21=+Nc^-3*(8*Pi^2*(1-x)^-1-2*Pi^2-1/6*Pi^4*(1-x)^-1+7/12*Pi^4+Pi^4*x+1/2*Pi^4*x^2-8*Log[1-x]+16*Log[1-x]*(1-x)^-1+4*Log[1-x]*Pi^2*x^-1+14/3*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-Log[1-x]^2+10*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*Pi^2*x^-2+4*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*(1-x)^-2+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+8/3*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2+6*Log[1-x]^3+2*Log[1-x]^3*x^-1-4*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+1/2*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1+2*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-5*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-15*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-8*Log[x]*(1-x)^-1+1/6*Log[x]*Pi^2*(1-x)^-1-2*Log[x]*Pi^2-2*Log[x]*Pi^2*x+20*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-45*Log[x]*Log[1-x]*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2-23*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+33*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*(1-x)^-2+10*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+23*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]^2+8*Log[x]^2*(1-x)^-1-1/6*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+15/2*Log[x]^2*Log[1-x]-11*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x+37/2*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-31*Log[x]^2*Log[1-x]^2*(1-x)^-1+6*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[s^-1*mu2]+11*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-23*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+46*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-15*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^3-2*Log[x]^3*x-6*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^4+Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-2*(-10/9*Pi^2*(1-x)^-1*Nf+5/9*Pi^2*Nf-20/9*Log[1-x]*(1-x)^-1*Nf+10/9*Log[1-x]*Nf+2/3*Log[1-x]*Pi^2*(1-x)^-1*Nf-1/3*Log[1-x]*Pi^2*Nf-8/9*Log[1-x]^2*(1-x)^-1*Nf+4/9*Log[1-x]^2*Nf+4/3*Log[1-x]^3*(1-x)^-1*Nf-2/3*Log[1-x]^3*Nf-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf+1/3*Log[s^-1*mu2]*Pi^2*Nf-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+10/9*Log[x]*(1-x)^-1*Nf-40/9*Log[x]*Log[1-x]*(1-x)^-2*Nf+6*Log[x]*Log[1-x]*(1-x)^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+8/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf-4*Log[x]*Log[1-x]^2*(1-x)^-1*Nf+2*Log[x]*Log[1-x]^2*Nf+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf-34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf+20/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf-10/9*Log[x]^2*(1-x)^-1*Nf+5/9*Log[x]^2*Nf+2/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf-1/3*Log[x]^2*Log[1-x]*Nf-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf+1/3*Log[x]^2*Log[s^-1*mu2]*Nf)+Nc^-1*(-59/9*Pi^2*(1-x)^-1+23/18*Pi^2+4/3*Pi^4*(1-x)^-1-17/12*Pi^4-3/2*Pi^4*x-3/4*Pi^4*x^2+59/9*Log[1-x]-118/9*Log[1-x]*(1-x)^-1-4*Log[1-x]*Pi^2*x^-1-3*Log[1-x]*Pi^2*(1-x)^-1-3/2*Log[1-x]*Pi^2-3*Log[1-x]*Pi^2*x-7/9*Log[1-x]^2-76/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-2-4*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*(1-x)^-2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-29/6*Log[1-x]^2*Pi^2-3*Log[1-x]^2*Pi^2*x-3/2*Log[1-x]^2*Pi^2*x^2-22/3*Log[1-x]^3-2*Log[1-x]^3*x^-1+14/3*Log[1-x]^3*(1-x)^-1-3*Log[1-x]^3*x-5/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-2-Log[1-x]^4*x^-1-3/2*Log[1-x]^4*x-3/4*Log[1-x]^4*x^2+17/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/6*Log[s^-1*mu2]*Pi^2+7/3*Log[s^-1*mu2]*Log[1-x]-14/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+59/9*Log[x]*(1-x)^-1-4/3*Log[x]*Pi^2*(1-x)^-1+3*Log[x]*Pi^2+3*Log[x]*Pi^2*x-41/3*Log[x]*Log[1-x]-236/9*Log[x]*Log[1-x]*(1-x)^-2+37*Log[x]*Log[1-x]*(1-x)^-1+16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-20*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*x+3*Log[x]*Log[1-x]*Pi^2*x^2+26*Log[x]*Log[1-x]^2+28/3*Log[x]*Log[1-x]^2*(1-x)^-2-36*Log[x]*Log[1-x]^2*(1-x)^-1+9*Log[x]*Log[1-x]^2*x+14*Log[x]*Log[1-x]^3-22*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]^3*x+3*Log[x]*Log[1-x]^3*x^2+118/9*Log[x]*Log[s^-1*mu2]+236/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-215/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2-65/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+130/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]^2+28/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-22/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+5/18*Log[x]^2-59/9*Log[x]^2*(1-x)^-1+4/3*Log[x]^2*Pi^2*(1-x)^-1-13/6*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*x-3/2*Log[x]^2*Pi^2*x^2-61/6*Log[x]^2*Log[1-x]+43/3*Log[x]^2*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[1-x]*x-57/2*Log[x]^2*Log[1-x]^2-24*Log[x]^2*Log[1-x]^2*(1-x)^-2+48*Log[x]^2*Log[1-x]^2*(1-x)^-1-9*Log[x]^2*Log[1-x]^2*x-9/2*Log[x]^2*Log[1-x]^2*x^2+7/6*Log[x]^2*Log[s^-1*mu2]-43/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+35*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-70*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11*Log[x]^2*Log[s^-1*mu2]^2-24*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]^3+3*Log[x]^3*x+9*Log[x]^3*Log[1-x]-12*Log[x]^3*Log[1-x]*(1-x)^-1+6*Log[x]^3*Log[1-x]*x+3*Log[x]^3*Log[1-x]*x^2-6*Log[x]^3*Log[s^-1*mu2]+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-3/2*Log[x]^4*x-3/4*Log[x]^4*x^2)+Nc*(-13/9*Pi^2*(1-x)^-1+13/18*Pi^2-7/6*Pi^4*(1-x)^-1+5/6*Pi^4+1/2*Pi^4*x+1/4*Pi^4*x^2+13/9*Log[1-x]-26/9*Log[1-x]*(1-x)^-1-5/3*Log[1-x]*Pi^2*(1-x)^-1+11/6*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+16/9*Log[1-x]^2-14/9*Log[1-x]^2*(1-x)^-1-10/3*Log[1-x]^2*Pi^2*(1-x)^-1+13/6*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+4/3*Log[1-x]^3-2/3*Log[1-x]^3*(1-x)^-1+Log[1-x]^3*x+5/4*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+13/9*Log[x]*(1-x)^-1+7/6*Log[x]*Pi^2*(1-x)^-1-Log[x]*Pi^2-Log[x]*Pi^2*x-19/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*(1-x)^-2+8*Log[x]*Log[1-x]*(1-x)^-1-14/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*(1-x)^-2+3*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-2+12*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+26/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-46/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+31/18*Log[x]^2-13/9*Log[x]^2*(1-x)^-1-7/6*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8/3*Log[x]^2*Log[1-x]-10/3*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+10*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-17*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+1/3*Log[x]^2*Log[s^-1*mu2]+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]^3-Log[x]^3*x-3*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2)+I*Nc^-3*(-8*Pi*(1-x)^-1+8*Pi+1/6*Pi^3*(1-x)^-1-1/6*Pi^3-32*Log[1-x]*Pi*(1-x)^-2+19*Log[1-x]*Pi*(1-x)^-1-11*Log[1-x]*Pi+2/3*Log[1-x]*Pi^3*(1-x)^-2-1/3*Log[1-x]*Pi^3*(1-x)^-1+1/6*Log[1-x]*Pi^3+12*Log[1-x]^2*Pi*(1-x)^-2-7*Log[1-x]^2*Pi*(1-x)^-1+4*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi+32*Log[s^-1*mu2]*Pi*(1-x)^-2-35*Log[s^-1*mu2]*Pi*(1-x)^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-1/3*Log[s^-1*mu2]*Pi^3-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-11*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-13*Log[s^-1*mu2]^2*Pi*(1-x)^-1+7*Log[s^-1*mu2]^2*Pi-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+2*Log[s^-1*mu2]^3*Pi)+I*Nc^-2*(10/9*Pi*(1-x)^-1*Nf-10/9*Pi*Nf+40/9*Log[1-x]*Pi*(1-x)^-2*Nf-26/9*Log[1-x]*Pi*(1-x)^-1*Nf+16/9*Log[1-x]*Pi*Nf-8/3*Log[1-x]^2*Pi*(1-x)^-2*Nf+4/3*Log[1-x]^2*Pi*(1-x)^-1*Nf-2/3*Log[1-x]^2*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*(1-x)^-2*Nf+46/9*Log[s^-1*mu2]*Pi*(1-x)^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2*Nf-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1*Nf+2*Log[s^-1*mu2]*Log[1-x]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf)+I*Nc^-1*(59/9*Pi*(1-x)^-1-59/9*Pi-4/3*Pi^3*(1-x)^-1+4/3*Pi^3+236/9*Log[1-x]*Pi*(1-x)^-2-139/9*Log[1-x]*Pi*(1-x)^-1+80/9*Log[1-x]*Pi-16/3*Log[1-x]*Pi^3*(1-x)^-2+14/3*Log[1-x]*Pi^3*(1-x)^-1-7/3*Log[1-x]*Pi^3-28/3*Log[1-x]^2*Pi*(1-x)^-2+20/3*Log[1-x]^2*Pi*(1-x)^-1-7/3*Log[1-x]^2*Pi+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi-236/9*Log[s^-1*mu2]*Pi*(1-x)^-2+257/9*Log[s^-1*mu2]*Pi*(1-x)^-1-139/9*Log[s^-1*mu2]*Pi+16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+11/3*Log[s^-1*mu2]*Pi^3+56/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-18*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+9*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi-28/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+34/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*(1-x)^-2+8*Log[s^-1*mu2]^3*Pi*(1-x)^-1-4*Log[s^-1*mu2]^3*Pi-2*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi)+I*(-10/9*Pi*(1-x)^-1*Nf+10/9*Pi*Nf-40/9*Log[1-x]*Pi*(1-x)^-2*Nf+26/9*Log[1-x]*Pi*(1-x)^-1*Nf-16/9*Log[1-x]*Pi*Nf+8/3*Log[1-x]^2*Pi*(1-x)^-2*Nf-4/3*Log[1-x]^2*Pi*(1-x)^-1*Nf+2/3*Log[1-x]^2*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*(1-x)^-2*Nf-46/9*Log[s^-1*mu2]*Pi*(1-x)^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2*Nf+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1*Nf-2*Log[s^-1*mu2]*Log[1-x]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf)+I*Nc*(13/9*Pi*(1-x)^-1-13/9*Pi+7/6*Pi^3*(1-x)^-1-7/6*Pi^3+52/9*Log[1-x]*Pi*(1-x)^-2-32/9*Log[1-x]*Pi*(1-x)^-1+19/9*Log[1-x]*Pi+14/3*Log[1-x]*Pi^3*(1-x)^-2-13/3*Log[1-x]*Pi^3*(1-x)^-1+13/6*Log[1-x]*Pi^3-8/3*Log[1-x]^2*Pi*(1-x)^-2+1/3*Log[1-x]^2*Pi*(1-x)^-1-5/3*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-1+2*Log[1-x]^3*Pi-52/9*Log[s^-1*mu2]*Pi*(1-x)^-2+58/9*Log[s^-1*mu2]*Pi*(1-x)^-1-32/9*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+20/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-10/3*Log[s^-1*mu2]*Pi^3+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+5/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+2*Log[s^-1*mu2]^3*Pi+2*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi)+10/9*Pi^2*(1-x)^-1*Nf-5/9*Pi^2*Nf+20/9*Log[1-x]*(1-x)^-1*Nf-10/9*Log[1-x]*Nf-2/3*Log[1-x]*Pi^2*(1-x)^-1*Nf+1/3*Log[1-x]*Pi^2*Nf+8/9*Log[1-x]^2*(1-x)^-1*Nf-4/9*Log[1-x]^2*Nf-4/3*Log[1-x]^3*(1-x)^-1*Nf+2/3*Log[1-x]^3*Nf+2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf-1/3*Log[s^-1*mu2]*Pi^2*Nf+4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-10/9*Log[x]*(1-x)^-1*Nf+40/9*Log[x]*Log[1-x]*(1-x)^-2*Nf-6*Log[x]*Log[1-x]*(1-x)^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-8/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf+4*Log[x]*Log[1-x]^2*(1-x)^-1*Nf-2*Log[x]*Log[1-x]^2*Nf-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf+34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf-20/9*Log[x]*Log[s^-1*mu2]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf-4/3*Log[x]*Log[s^-1*mu2]^2*Nf+10/9*Log[x]^2*(1-x)^-1*Nf-5/9*Log[x]^2*Nf-2/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf+1/3*Log[x]^2*Log[1-x]*Nf+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf-1/3*Log[x]^2*Log[s^-1*mu2]*Nf;qQQq1LX1L22=+Nc^-2*(128+256*(1-x)^-2-256*(1-x)^-1-32/3*Pi^2*(1-x)^-2+224/3*Pi^2*(1-x)^-1-88/3*Pi^2+1/9*Pi^4*(1-x)^-2-13/9*Pi^4*(1-x)^-1+49/18*Pi^4+4*Pi^4*x+2*Pi^4*x^2-160*Log[1-x]-192*Log[1-x]*(1-x)^-2+320*Log[1-x]*(1-x)^-1+16*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2*(1-x)^-2+4/3*Log[1-x]*Pi^2*(1-x)^-1+22/3*Log[1-x]*Pi^2+8*Log[1-x]*Pi^2*x+26*Log[1-x]^2+100*Log[1-x]^2*(1-x)^-2-20*Log[1-x]^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-1+188/3*Log[1-x]^2*Pi^2*(1-x)^-2+20/3*Log[1-x]^2*Pi^2*(1-x)^-1+26/3*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2+20*Log[1-x]^3+8*Log[1-x]^3*x^-1-24*Log[1-x]^3*(1-x)^-2-8*Log[1-x]^3*(1-x)^-1+8*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x^-2+4*Log[1-x]^4*x^-1+4*Log[1-x]^4*(1-x)^-2+12*Log[1-x]^4*(1-x)^-1+4*Log[1-x]^4*x+2*Log[1-x]^4*x^2+96*Log[s^-1*mu2]+192*Log[s^-1*mu2]*(1-x)^-2-192*Log[s^-1*mu2]*(1-x)^-1-4*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+18*Log[s^-1*mu2]*Pi^2-124*Log[s^-1*mu2]*Log[1-x]-200*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+248*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-376/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+136/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+28*Log[s^-1*mu2]*Log[1-x]^2+72*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-56*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*(1-x)^-2-100*Log[s^-1*mu2]^2*(1-x)^-1+188/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-164/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+82/3*Log[s^-1*mu2]^2*Pi^2-44*Log[s^-1*mu2]^2*Log[1-x]-72*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+88*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*(1-x)^-2-24*Log[s^-1*mu2]^3*(1-x)^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1-64*Log[x]*(1-x)^-1+4/3*Log[x]*Pi^2*(1-x)^-1-8*Log[x]*Pi^2-8*Log[x]*Pi^2*x+176*Log[x]*Log[1-x]+256*Log[x]*Log[1-x]*(1-x)^-2-360*Log[x]*Log[1-x]*(1-x)^-1-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+40*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-28*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-128*Log[x]*Log[1-x]^2-96*Log[x]*Log[1-x]^2*(1-x)^-2+200*Log[x]*Log[1-x]^2*(1-x)^-1-24*Log[x]*Log[1-x]^2*x-16*Log[x]*Log[1-x]^3+32*Log[x]*Log[1-x]^3*(1-x)^-2+16*Log[x]*Log[1-x]^3*(1-x)^-1-16*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]^3*x^2-128*Log[x]*Log[s^-1*mu2]-256*Log[x]*Log[s^-1*mu2]*(1-x)^-2+232*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+56/3*Log[x]*Log[s^-1*mu2]*Pi^2+152*Log[x]*Log[s^-1*mu2]*Log[1-x]+192*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-288*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-96*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-48*Log[x]*Log[s^-1*mu2]^2-96*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+88*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-112*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^3-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-24*Log[x]^2+64*Log[x]^2*(1-x)^-1-4/3*Log[x]^2*Pi^2*(1-x)^-1+14/3*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*x+4*Log[x]^2*Pi^2*x^2+36*Log[x]^2*Log[1-x]-56*Log[x]^2*Log[1-x]*(1-x)^-1+24*Log[x]^2*Log[1-x]*x+72*Log[x]^2*Log[1-x]^2+64*Log[x]^2*Log[1-x]^2*(1-x)^-2-120*Log[x]^2*Log[1-x]^2*(1-x)^-1+24*Log[x]^2*Log[1-x]^2*x+12*Log[x]^2*Log[1-x]^2*x^2-12*Log[x]^2*Log[s^-1*mu2]+56*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-88*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+176*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+28*Log[x]^2*Log[s^-1*mu2]^2+64*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-56*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[x]^3-8*Log[x]^3*x-24*Log[x]^3*Log[1-x]+32*Log[x]^3*Log[1-x]*(1-x)^-1-16*Log[x]^3*Log[1-x]*x-8*Log[x]^3*Log[1-x]*x^2+16*Log[x]^3*Log[s^-1*mu2]-32*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^4+4*Log[x]^4*x+2*Log[x]^4*x^2)+Nc^-1*(-640/9*(1-x)^-2*Nf+640/9*(1-x)^-1*Nf-320/9*Nf+40/27*Pi^2*(1-x)^-2*Nf-280/27*Pi^2*(1-x)^-1*Nf+140/27*Pi^2*Nf+208/3*Log[1-x]*(1-x)^-2*Nf-784/9*Log[1-x]*(1-x)^-1*Nf+392/9*Log[1-x]*Nf-8/9*Log[1-x]*Pi^2*(1-x)^-2*Nf+56/9*Log[1-x]*Pi^2*(1-x)^-1*Nf-28/9*Log[1-x]*Pi^2*Nf-224/9*Log[1-x]^2*(1-x)^-2*Nf+160/9*Log[1-x]^2*(1-x)^-1*Nf-80/9*Log[1-x]^2*Nf+16/3*Log[1-x]^3*(1-x)^-2*Nf+16/3*Log[1-x]^3*(1-x)^-1*Nf-8/3*Log[1-x]^3*Nf-208/3*Log[s^-1*mu2]*(1-x)^-2*Nf+208/3*Log[s^-1*mu2]*(1-x)^-1*Nf-104/3*Log[s^-1*mu2]*Nf+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2*Nf-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf+28/9*Log[s^-1*mu2]*Pi^2*Nf+448/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf-544/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+272/9*Log[s^-1*mu2]*Log[1-x]*Nf-16*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*Nf+16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf-8/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-224/9*Log[s^-1*mu2]^2*(1-x)^-2*Nf+224/9*Log[s^-1*mu2]^2*(1-x)^-1*Nf-112/9*Log[s^-1*mu2]^2*Nf+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2*Nf-16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1*Nf+8*Log[s^-1*mu2]^2*Log[1-x]*Nf-16/3*Log[s^-1*mu2]^3*(1-x)^-2*Nf+16/3*Log[s^-1*mu2]^3*(1-x)^-1*Nf-8/3*Log[s^-1*mu2]^3*Nf+80/9*Log[x]*(1-x)^-1*Nf-320/9*Log[x]*Log[1-x]*(1-x)^-2*Nf+48*Log[x]*Log[1-x]*(1-x)^-1*Nf-80/3*Log[x]*Log[1-x]*Nf+64/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf-32*Log[x]*Log[1-x]^2*(1-x)^-1*Nf+16*Log[x]*Log[1-x]^2*Nf+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf-272/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf+160/9*Log[x]*Log[s^-1*mu2]*Nf-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf+160/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+64/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf-64/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*Nf-80/9*Log[x]^2*(1-x)^-1*Nf+40/9*Log[x]^2*Nf+16/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf-8/3*Log[x]^2*Log[1-x]*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*Nf)+Nc*(-1040/81*(1-x)^-2*Nf+1040/81*(1-x)^-1*Nf-520/81*Nf-280/27*Pi^2*(1-x)^-2*Nf+400/27*Pi^2*(1-x)^-1*Nf-200/27*Pi^2*Nf+368/27*Log[1-x]*(1-x)^-2*Nf-248/27*Log[1-x]*(1-x)^-1*Nf+184/27*Log[1-x]*Nf+56/9*Log[1-x]*Pi^2*(1-x)^-2*Nf-80/9*Log[1-x]*Pi^2*(1-x)^-1*Nf+40/9*Log[1-x]*Pi^2*Nf-112/9*Log[1-x]^2*(1-x)^-2*Nf+128/9*Log[1-x]^2*(1-x)^-1*Nf-76/9*Log[1-x]^2*Nf+16/3*Log[1-x]^3*(1-x)^-2*Nf-8*Log[1-x]^3*(1-x)^-1*Nf+4*Log[1-x]^3*Nf-368/27*Log[s^-1*mu2]*(1-x)^-2*Nf+368/27*Log[s^-1*mu2]*(1-x)^-1*Nf-184/27*Log[s^-1*mu2]*Nf-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2*Nf+80/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1*Nf-40/9*Log[s^-1*mu2]*Pi^2*Nf+64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+32/9*Log[s^-1*mu2]*Log[1-x]*Nf-16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*Nf+8*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*Nf-4*Log[s^-1*mu2]*Log[1-x]^2*Nf+16/3*Log[s^-1*mu2]^2*(1-x)^-2*Nf-16/3*Log[s^-1*mu2]^2*(1-x)^-1*Nf+8/3*Log[s^-1*mu2]^2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*(1-x)^-2*Nf-16/3*Log[s^-1*mu2]^3*(1-x)^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-40/9*Log[x]*(1-x)^-1*Nf+160/9*Log[x]*Log[1-x]*(1-x)^-2*Nf-24*Log[x]*Log[1-x]*(1-x)^-1*Nf+40/3*Log[x]*Log[1-x]*Nf-32/3*Log[x]*Log[1-x]^2*(1-x)^-2*Nf+16*Log[x]*Log[1-x]^2*(1-x)^-1*Nf-8*Log[x]*Log[1-x]^2*Nf-160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2*Nf+136/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1*Nf-80/9*Log[x]*Log[s^-1*mu2]*Nf+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+40/9*Log[x]^2*(1-x)^-1*Nf-20/9*Log[x]^2*Nf-8/3*Log[x]^2*Log[1-x]*(1-x)^-1*Nf+4/3*Log[x]^2*Log[1-x]*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*Nf)+Nc^2*(338/81+676/81*(1-x)^-2-676/81*(1-x)^-1+364/27*Pi^2*(1-x)^-2-520/27*Pi^2*(1-x)^-1+260/27*Pi^2+49/9*Pi^4*(1-x)^-2-91/9*Pi^4*(1-x)^-1+50/9*Pi^4+Pi^4*x+1/2*Pi^4*x^2-104/27*Log[1-x]-208/27*Log[1-x]*(1-x)^-2+52/27*Log[1-x]*(1-x)^-1-56/9*Log[1-x]*Pi^2*(1-x)^-2+38/9*Log[1-x]*Pi^2*(1-x)^-1-22/9*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+104/9*Log[1-x]^2+40/3*Log[1-x]^2*(1-x)^-2-148/9*Log[1-x]^2*(1-x)^-1+28/3*Log[1-x]^2*Pi^2*(1-x)^-2-18*Log[1-x]^2*Pi^2*(1-x)^-1+10*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3-16/3*Log[1-x]^3*(1-x)^-2+4*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+9/2*Log[1-x]^4+4*Log[1-x]^4*(1-x)^-2-8*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+104/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*(1-x)^-2-208/27*Log[s^-1*mu2]*(1-x)^-1+56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-80/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+40/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Log[1-x]-32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-44/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*(1-x)^-2+88/9*Log[s^-1*mu2]^2*(1-x)^-1-28/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+40/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*(1-x)^-2+16/3*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1+52/9*Log[x]*(1-x)^-1+14/3*Log[x]*Pi^2*(1-x)^-1-2*Log[x]*Pi^2-2*Log[x]*Pi^2*x-64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*(1-x)^-2+32*Log[x]*Log[1-x]*(1-x)^-1-56/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+36*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-20*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+2*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-18*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*(1-x)^-2+32*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+104/9*Log[x]*Log[s^-1*mu2]+208/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-184/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+56/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+44/9*Log[x]^2-52/9*Log[x]^2*(1-x)^-1-14/3*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+14/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x+21*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-36*Log[x]^2*Log[1-x]^2*(1-x)^-1+6*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+4/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^3-2*Log[x]^3*x-6*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^4+Log[x]^4*x+1/2*Log[x]^4*x^2)+416/9+832/9*(1-x)^-2+400/81*(1-x)^-2*Nf^2-832/9*(1-x)^-1-400/81*(1-x)^-1*Nf^2+200/81*Nf^2+1964/27*Pi^2*(1-x)^-2-2516/27*Pi^2*(1-x)^-1+1258/27*Pi^2-14/9*Pi^4*(1-x)^-2+104/9*Pi^4*(1-x)^-1-70/9*Pi^4-4*Pi^4*x-2*Pi^4*x^2-452/9*Log[1-x]-232/3*Log[1-x]*(1-x)^-2-160/27*Log[1-x]*(1-x)^-2*Nf^2+616/9*Log[1-x]*(1-x)^-1+160/27*Log[1-x]*(1-x)^-1*Nf^2-80/27*Log[1-x]*Nf^2-244/9*Log[1-x]*Pi^2*(1-x)^-2+478/9*Log[1-x]*Pi^2*(1-x)^-1-308/9*Log[1-x]*Pi^2-8*Log[1-x]*Pi^2*x+428/9*Log[1-x]^2+824/9*Log[1-x]^2*(1-x)^-2+16/9*Log[1-x]^2*(1-x)^-2*Nf^2-892/9*Log[1-x]^2*(1-x)^-1-16/9*Log[1-x]^2*(1-x)^-1*Nf^2+8/9*Log[1-x]^2*Nf^2+8*Log[1-x]^2*Pi^2*(1-x)^-2+46/3*Log[1-x]^2*Pi^2*(1-x)^-1-35/3*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x-4*Log[1-x]^2*Pi^2*x^2-94/3*Log[1-x]^3-88/3*Log[1-x]^3*(1-x)^-2+128/3*Log[1-x]^3*(1-x)^-1-8*Log[1-x]^3*x-4*Log[1-x]^4+8*Log[1-x]^4*(1-x)^-2+4*Log[1-x]^4*(1-x)^-1-4*Log[1-x]^4*x-2*Log[1-x]^4*x^2+116/3*Log[s^-1*mu2]+232/3*Log[s^-1*mu2]*(1-x)^-2+160/27*Log[s^-1*mu2]*(1-x)^-2*Nf^2-232/3*Log[s^-1*mu2]*(1-x)^-1-160/27*Log[s^-1*mu2]*(1-x)^-1*Nf^2+80/27*Log[s^-1*mu2]*Nf^2+244/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-304/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+152/9*Log[s^-1*mu2]*Pi^2-296/9*Log[s^-1*mu2]*Log[1-x]-496/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*Nf^2+484/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*Nf^2-16/9*Log[s^-1*mu2]*Log[1-x]*Nf^2-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-40/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+62/3*Log[s^-1*mu2]*Log[1-x]^2+40*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-100/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+24*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-164/9*Log[s^-1*mu2]^2-328/9*Log[s^-1*mu2]^2*(1-x)^-2+16/9*Log[s^-1*mu2]^2*(1-x)^-2*Nf^2+328/9*Log[s^-1*mu2]^2*(1-x)^-1-16/9*Log[s^-1*mu2]^2*(1-x)^-1*Nf^2+8/9*Log[s^-1*mu2]^2*Nf^2+32/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-68/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+34/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-28*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2-20*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-28/3*Log[s^-1*mu2]^3-56/3*Log[s^-1*mu2]^3*(1-x)^-2+56/3*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*(1-x)^-2+8*Log[s^-1*mu2]^4*(1-x)^-1+184/9*Log[x]*(1-x)^-1-10*Log[x]*Pi^2*(1-x)^-1+8*Log[x]*Pi^2+8*Log[x]*Pi^2*x-136/3*Log[x]*Log[1-x]-736/9*Log[x]*Log[1-x]*(1-x)^-2+116*Log[x]*Log[1-x]*(1-x)^-1+40*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-92*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+54*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x^2+60*Log[x]*Log[1-x]^2+80/3*Log[x]*Log[1-x]^2*(1-x)^-2-92*Log[x]*Log[1-x]^2*(1-x)^-1+24*Log[x]*Log[1-x]^2*x+44*Log[x]*Log[1-x]^3+16*Log[x]*Log[1-x]^3*(1-x)^-2-72*Log[x]*Log[1-x]^3*(1-x)^-1+16*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]^3*x^2+368/9*Log[x]*Log[s^-1*mu2]+736/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-676/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-40*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+72*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-36*Log[x]*Log[s^-1*mu2]*Pi^2-148/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-160/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]^2+80/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-80*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+104*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3+48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+20/9*Log[x]^2-184/9*Log[x]^2*(1-x)^-1+10*Log[x]^2*Pi^2*(1-x)^-1-9*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x^2-82/3*Log[x]^2*Log[1-x]+116/3*Log[x]^2*Log[1-x]*(1-x)^-1-24*Log[x]^2*Log[1-x]*x-78*Log[x]^2*Log[1-x]^2-64*Log[x]^2*Log[1-x]^2*(1-x)^-2+132*Log[x]^2*Log[1-x]^2*(1-x)^-1-24*Log[x]^2*Log[1-x]^2*x-12*Log[x]^2*Log[1-x]^2*x^2+10/3*Log[x]^2*Log[s^-1*mu2]-116/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+92*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-184*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-26*Log[x]^2*Log[s^-1*mu2]^2-64*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+52*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]^3+8*Log[x]^3*x+24*Log[x]^3*Log[1-x]-32*Log[x]^3*Log[1-x]*(1-x)^-1+16*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]+32*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^4-4*Log[x]^4*x-2*Log[x]^4*x^2;qQQq2LXTL11=0;qQQq2LXTL12=+Nc^-3*(-2*z3*(1-x)^-1-10*z3+74/3*Pi^2*(1-x)^-1-22*Pi^2-4*Pi^2*x+151/45*Pi^4*(1-x)^-2-146/45*Pi^4*(1-x)^-1+73/45*Pi^4-12*Log[1-x]+24*Log[1-x]*(1-x)^-1+40*Log[1-x]*z3*(1-x)^-2-80*Log[1-x]*z3*(1-x)^-1+40*Log[1-x]*z3-8/3*Log[1-x]*Pi^2*(1-x)^-1+5*Log[1-x]*Pi^2-11*Log[1-x]^2-4*Log[1-x]^2*x^-1+6*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x-14/3*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-16/3*Log[1-x]^3*(1-x)^-1-17/12*Log[1-x]^4+Log[1-x]^4*(1-x)^-2+17/6*Log[1-x]^4*(1-x)^-1-28*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+56*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-40*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-2-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+7*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-9/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-12*Log[x]*(1-x)^-1+24*Log[x]*z3*(1-x)^-1-12*Log[x]*z3-29/6*Log[x]*Pi^2*(1-x)^-1+10/3*Log[x]*Pi^2+52*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-73*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-5*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+23*Log[x]*Log[1-x]^2*(1-x)^-1-20/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*(1-x)^-2+40/3*Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-14*Log[x]^2+22*Log[x]^2*(1-x)^-1-4*Log[x]^2*x-22/3*Log[x]^2*Pi^2*(1-x)^-2+65/6*Log[x]^2*Pi^2*(1-x)^-1-65/12*Log[x]^2*Pi^2+3/2*Log[x]^2*Log[1-x]-5*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-13*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]+7*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]^3-Log[x]^3*(1-x)^-1-Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-13/12*Log[x]^4-Log[x]^4*(1-x)^-2+13/6*Log[x]^4*(1-x)^-1-9*Log[x]^2*PolyLog[2,x]-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1+8*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*(1-x)^-2-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]-10*Log[x]*PolyLog[2,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*(1-x)^-2-32*Log[x]*PolyLog[3,x]*(1-x)^-1+6*PolyLog[1,2,x]-16*PolyLog[1,2,x]*(1-x)^-1-52/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2-8*PolyLog[3,x]+10*PolyLog[3,x]*(1-x)^-1-38*PolyLog[4,1-x]-40*PolyLog[4,1-x]*(1-x)^-2+76*PolyLog[4,1-x]*(1-x)^-1-18*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,x]+64*PolyLog[4,x]*(1-x)^-1)+Nc^-2*Nf*(8/3*z3*(1-x)^-2-8/3*z3*(1-x)^-1+4/3*z3-2*Pi^2*(1-x)^-1+4/3*Pi^2+32/9*Log[1-x]-64/9*Log[1-x]*(1-x)^-1+16/9*Log[1-x]*Pi^2*(1-x)^-1-8/9*Log[1-x]*Pi^2+14/9*Log[1-x]^2-28/9*Log[1-x]^2*(1-x)^-1-8/9*Log[1-x]^3+16/9*Log[1-x]^3*(1-x)^-1-4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]-8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+56/27*Log[x]+112/27*Log[x]*(1-x)^-2-16/27*Log[x]*(1-x)^-1-4/3*Log[x]*Pi^2*(1-x)^-2+16/9*Log[x]*Pi^2*(1-x)^-1-8/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*(1-x)^-2+40/3*Log[x]*Log[1-x]*(1-x)^-1+8/3*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*(1-x)^-2-16/3*Log[x]*Log[1-x]^2*(1-x)^-1+40/9*Log[x]*Log[s^-1*mu2]+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+16/9*Log[x]^2-26/9*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1+4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*(1-x)^-2-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^-1*(-80/3*z3*(1-x)^-2+128/3*z3*(1-x)^-1-46/3*z3-67/3*Pi^2*(1-x)^-1+80/3*Pi^2+12*Pi^2*x-238/45*Pi^4*(1-x)^-2+322/45*Pi^4*(1-x)^-1-379/90*Pi^4-20/9*Log[1-x]+40/9*Log[1-x]*(1-x)^-1-40*Log[1-x]*z3*(1-x)^-2+104*Log[1-x]*z3*(1-x)^-1-64*Log[1-x]*z3-40/9*Log[1-x]*Pi^2*(1-x)^-1+26/9*Log[1-x]*Pi^2+79/9*Log[1-x]^2-2*Log[1-x]^2*x^-1+22/9*Log[1-x]^2*(1-x)^-1+12*Log[1-x]^2*x+40/3*Log[1-x]^2*Pi^2*(1-x)^-2+8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ-8*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-4/9*Log[1-x]^3+8/9*Log[1-x]^3*(1-x)^-1+17/6*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-2-11/3*Log[1-x]^4*(1-x)^-1+50*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-52*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[1-x]*PolyLog[1,2,x]-80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]+40*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+10/3*Log[s^-1*mu2]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-16/3*Log[s^-1*mu2]*Log[1-x]^2+32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-404/27*Log[x]-808/27*Log[x]*(1-x)^-2+748/27*Log[x]*(1-x)^-1+4*Log[x]*z3*(1-x)^-2-20*Log[x]*z3*(1-x)^-1+10*Log[x]*z3+28/3*Log[x]*Pi^2*(1-x)^-2-100/9*Log[x]*Pi^2*(1-x)^-1+44/9*Log[x]*Pi^2-40*Log[x]*Log[1-x]+32/9*Log[x]*Log[1-x]*(1-x)^-2+98/3*Log[x]*Log[1-x]*(1-x)^-1-24*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+Log[x]*Log[1-x]*Pi^2+10/3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*(1-x)^-2-41/3*Log[x]*Log[1-x]^2*(1-x)^-1+38/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*(1-x)^-2-4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-40/3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+Log[x]*Log[s^-1*mu2]^2+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+170/9*Log[x]^2-211/9*Log[x]^2*(1-x)^-1+12*Log[x]^2*x-8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-10/3*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+5/3*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ+9*Log[x]^2*Log[1-x]-5*Log[x]^2*Log[1-x]*(1-x)^-1-19/2*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*(1-x)^-2+13*Log[x]^2*Log[1-x]^2*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]-14/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+10*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+10/9*Log[x]^3+22/9*Log[x]^3*(1-x)^-2-26/9*Log[x]^3*(1-x)^-1+13/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*(1-x)^-2+4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ-26/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-3*Log[x]^3*Log[s^-1*mu2]+6*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^4+4/3*Log[x]^4*(1-x)^-2-3*Log[x]^4*(1-x)^-1+18*Log[x]^2*PolyLog[2,x]+24*Log[x]^2*PolyLog[2,x]*(1-x)^-2-36*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]+40*Log[x]*PolyLog[1,2,x]*(1-x)^-2-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1+94/3*Log[x]*PolyLog[2,x]+80/3*Log[x]*PolyLog[2,x]*(1-x)^-2-164/3*Log[x]*PolyLog[2,x]*(1-x)^-1-48*Log[x]*PolyLog[3,x]-64*Log[x]*PolyLog[3,x]*(1-x)^-2+96*Log[x]*PolyLog[3,x]*(1-x)^-1+104/3*PolyLog[1,2,x]+160/3*PolyLog[1,2,x]*(1-x)^-2-100/3*PolyLog[1,2,x]*(1-x)^-1+24*PolyLog[2,x]*Pi^2*(1-x)^-2-28/3*PolyLog[2,x]*Pi^2*(1-x)^-1+2/3*PolyLog[2,x]*Pi^2-94/3*PolyLog[3,x]-80/3*PolyLog[3,x]*(1-x)^-2+164/3*PolyLog[3,x]*(1-x)^-1+80*PolyLog[4,1-x]+32*PolyLog[4,1-x]*(1-x)^-2-112*PolyLog[4,1-x]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+80*PolyLog[4,x]+32*PolyLog[4,x]*(1-x)^-2-112*PolyLog[4,x]*(1-x)^-1)+Nf*(-8/3*z3*(1-x)^-2+8/3*z3*(1-x)^-1-4/3*z3+2*Pi^2*(1-x)^-1-4/3*Pi^2-32/9*Log[1-x]+64/9*Log[1-x]*(1-x)^-1-16/9*Log[1-x]*Pi^2*(1-x)^-1+8/9*Log[1-x]*Pi^2-14/9*Log[1-x]^2+28/9*Log[1-x]^2*(1-x)^-1+8/9*Log[1-x]^3-16/9*Log[1-x]^3*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-56/27*Log[x]-112/27*Log[x]*(1-x)^-2+16/27*Log[x]*(1-x)^-1+4/3*Log[x]*Pi^2*(1-x)^-2-16/9*Log[x]*Pi^2*(1-x)^-1+8/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*(1-x)^-2-40/3*Log[x]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*(1-x)^-2+16/3*Log[x]*Log[1-x]^2*(1-x)^-1-40/9*Log[x]*Log[s^-1*mu2]-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16/9*Log[x]^2+26/9*Log[x]^2*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]^3+4/9*Log[x]^3*(1-x)^-2-8/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+8/3*PolyLog[3,x]*(1-x)^-1)+Nc*(80/3*z3*(1-x)^-2-122/3*z3*(1-x)^-1+76/3*z3-7/3*Pi^2*(1-x)^-1-14/3*Pi^2-8*Pi^2*x+29/15*Pi^4*(1-x)^-2-176/45*Pi^4*(1-x)^-1+233/90*Pi^4+128/9*Log[1-x]-256/9*Log[1-x]*(1-x)^-1-24*Log[1-x]*z3*(1-x)^-1+24*Log[1-x]*z3+64/9*Log[1-x]*Pi^2*(1-x)^-1-71/9*Log[1-x]*Pi^2+20/9*Log[1-x]^2+6*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-8*Log[1-x]^2*x-26/3*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ+9*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+1/2*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLZ-20/9*Log[1-x]^3+40/9*Log[1-x]^3*(1-x)^-1-17/12*Log[1-x]^4+Log[1-x]^4*(1-x)^-2+5/6*Log[1-x]^4*(1-x)^-1-22*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-24*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]-16*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Pi^2+13/3*Log[s^-1*mu2]*Log[1-x]-26/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+19/3*Log[s^-1*mu2]*Log[1-x]^2-38/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+404/27*Log[x]+808/27*Log[x]*(1-x)^-2-424/27*Log[x]*(1-x)^-1-4*Log[x]*z3*(1-x)^-2-4*Log[x]*z3*(1-x)^-1+2*Log[x]*z3-28/3*Log[x]*Pi^2*(1-x)^-2+287/18*Log[x]*Pi^2*(1-x)^-1-74/9*Log[x]*Pi^2-12*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*(1-x)^-2+121/3*Log[x]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[1-x]*x-22/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-7/2*Log[x]*Log[1-x]*Pi^2+29/3*Log[x]*Log[1-x]^2+10*Log[x]*Log[1-x]^2*(1-x)^-2-28/3*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*(1-x)^-2+4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+2*Log[x]*Log[1-x]^3*hLZ-6*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+160/9*Log[x]*Log[s^-1*mu2]+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-281/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+2/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+5*Log[x]*Log[s^-1*mu2]^2+10*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-44/9*Log[x]^2+13/9*Log[x]^2*(1-x)^-1-8*Log[x]^2*x+22/3*Log[x]^2*Pi^2*(1-x)^-2+8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-15/2*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+15/4*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*hLZ-21/2*Log[x]^2*Log[1-x]+10*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*(1-x)^-2+13/6*Log[x]^2*Log[s^-1*mu2]-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-16/9*Log[x]^3-22/9*Log[x]^3*(1-x)^-2+35/9*Log[x]^3*(1-x)^-1-10/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*(1-x)^-2-4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ+20/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ+Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-5/12*Log[x]^4-1/3*Log[x]^4*(1-x)^-2+5/6*Log[x]^4*(1-x)^-1-9*Log[x]^2*PolyLog[2,x]-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1-12*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*(1-x)^-2+48*Log[x]*PolyLog[1,2,x]*(1-x)^-1-118/3*Log[x]*PolyLog[2,x]-80/3*Log[x]*PolyLog[2,x]*(1-x)^-2+194/3*Log[x]*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]+40*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-122/3*PolyLog[1,2,x]-160/3*PolyLog[1,2,x]*(1-x)^-2+148/3*PolyLog[1,2,x]*(1-x)^-1-20/3*PolyLog[2,x]*Pi^2*(1-x)^-2+22/3*PolyLog[2,x]*Pi^2*(1-x)^-1+1/3*PolyLog[2,x]*Pi^2+118/3*PolyLog[3,x]+80/3*PolyLog[3,x]*(1-x)^-2-194/3*PolyLog[3,x]*(1-x)^-1-42*PolyLog[4,1-x]+8*PolyLog[4,1-x]*(1-x)^-2+36*PolyLog[4,1-x]*(1-x)^-1-2*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-44*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]-32*PolyLog[4,x]*(1-x)^-2+48*PolyLog[4,x]*(1-x)^-1)+I*Nc^-3*(12*Pi*(1-x)^-1-12*Pi+40*Pi*z3*(1-x)^-2-56*Pi*z3*(1-x)^-1+28*Pi*z3+13/6*Pi^3*(1-x)^-1-3/2*Pi^3-8*Log[1-x]*Pi*x^-1+32*Log[1-x]*Pi*(1-x)^-2-55*Log[1-x]*Pi*(1-x)^-1+27*Log[1-x]*Pi-2/3*Log[1-x]*Pi^3*(1-x)^-2+9*Log[1-x]*Pi^3*(1-x)^-1-9/2*Log[1-x]*Pi^3-12*Log[1-x]^2*Pi*(1-x)^-2+9*Log[1-x]^2*Pi*(1-x)^-1-6*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi+12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-6*Log[1-x]*PolyLog[2,x]*Pi-32*Log[s^-1*mu2]*Pi*(1-x)^-2+35*Log[s^-1*mu2]*Pi*(1-x)^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/3*Log[s^-1*mu2]*Pi^3+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-28*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+15*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+13*Log[s^-1*mu2]^2*Pi*(1-x)^-1-7*Log[s^-1*mu2]^2*Pi+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-2*Log[s^-1*mu2]^3*Pi+8*Log[x]*Pi-32/3*Log[x]*Pi^3*(1-x)^-2+40/3*Log[x]*Pi^3*(1-x)^-1-20/3*Log[x]*Pi^3-4*Log[x]*Log[1-x]*Pi+16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-16*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[s^-1*mu2]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi+4*Log[x]^2*Pi*(1-x)^-1-2*Log[x]^2*Pi+12*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-6*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi+32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-16*Log[x]*PolyLog[2,x]*Pi-40*PolyLog[1,2,x]*Pi*(1-x)^-2+64*PolyLog[1,2,x]*Pi*(1-x)^-1-32*PolyLog[1,2,x]*Pi+6*PolyLog[2,x]*Pi*(1-x)^-1+2*PolyLog[2,x]*Pi-48*PolyLog[3,x]*Pi*(1-x)^-1+24*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(112/27*Pi*(1-x)^-2-208/27*Pi*(1-x)^-1+152/27*Pi-4/9*Pi^3*(1-x)^-2+4/9*Pi^3*(1-x)^-1-2/9*Pi^3-80/9*Log[1-x]*Pi*(1-x)^-2+40/9*Log[1-x]*Pi*(1-x)^-1-32/9*Log[1-x]*Pi+4*Log[1-x]^2*Pi*(1-x)^-2-8/3*Log[1-x]^2*Pi*(1-x)^-1+4/3*Log[1-x]^2*Pi+80/9*Log[s^-1*mu2]*Pi*(1-x)^-2-92/9*Log[s^-1*mu2]*Pi*(1-x)^-1+52/9*Log[s^-1*mu2]*Pi-8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Pi+8/3*PolyLog[2,x]*Pi*(1-x)^-2-8/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(-808/27*Pi*(1-x)^-2+868/27*Pi*(1-x)^-1-464/27*Pi-36*Pi*z3*(1-x)^-2+84*Pi*z3*(1-x)^-1-54*Pi*z3-32/9*Pi^3*(1-x)^-2+74/9*Pi^3*(1-x)^-1-34/9*Pi^3-4*Log[1-x]*Pi*x^-1+32/9*Log[1-x]*Pi*(1-x)^-2+362/9*Log[1-x]*Pi*(1-x)^-1-214/9*Log[1-x]*Pi+28/3*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-2*hLZ-18*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+9*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ+2*Log[1-x]^2*Pi*(1-x)^-2-1/3*Log[1-x]^2*Pi*(1-x)^-1-10/3*Log[1-x]^2*Pi-8*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-2*hLZ-8/3*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+10/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2-40*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+32*Log[1-x]*PolyLog[2,x]*Pi-32/9*Log[s^-1*mu2]*Pi*(1-x)^-2+44/9*Log[s^-1*mu2]*Pi*(1-x)^-1-28/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]*Pi^3*(1-x)^-2+10*Log[s^-1*mu2]*Pi^3*(1-x)^-1-5*Log[s^-1*mu2]*Pi^3-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+62/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+2*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Pi-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*(1-x)^-2-8*Log[s^-1*mu2]^3*Pi*(1-x)^-1+4*Log[s^-1*mu2]^3*Pi-12*Log[x]*Pi*(1-x)^-1-4*Log[x]*Pi+12*Log[x]*Pi^3*(1-x)^-2-4*Log[x]*Pi^3*(1-x)^-2*hLZ-52/3*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ+26/3*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ-30*Log[x]*Log[1-x]*Pi*(1-x)^-1+20*Log[x]*Log[1-x]*Pi-28*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+24*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-12*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLZ-2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+22*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]^2*Pi*(1-x)^-2+9*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ-20*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+10*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ+10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-5*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+16/3*Log[x]^3*Pi*(1-x)^-2+4*Log[x]^3*Pi*(1-x)^-2*hLZ-20/3*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+10/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ+16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2-56*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+28*Log[x]*PolyLog[2,x]*Pi+40*PolyLog[1,2,x]*Pi*(1-x)^-2-112*PolyLog[1,2,x]*Pi*(1-x)^-1+68*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*(1-x)^-2-64/3*PolyLog[2,x]*Pi*(1-x)^-1-10/3*PolyLog[2,x]*Pi-24*PolyLog[3,x]*Pi*(1-x)^-2+104*PolyLog[3,x]*Pi*(1-x)^-1-64*PolyLog[3,x]*Pi)+I*Nf*(-112/27*Pi*(1-x)^-2+208/27*Pi*(1-x)^-1-152/27*Pi+4/9*Pi^3*(1-x)^-2-4/9*Pi^3*(1-x)^-1+2/9*Pi^3+80/9*Log[1-x]*Pi*(1-x)^-2-40/9*Log[1-x]*Pi*(1-x)^-1+32/9*Log[1-x]*Pi-4*Log[1-x]^2*Pi*(1-x)^-2+8/3*Log[1-x]^2*Pi*(1-x)^-1-4/3*Log[1-x]^2*Pi-80/9*Log[s^-1*mu2]*Pi*(1-x)^-2+92/9*Log[s^-1*mu2]*Pi*(1-x)^-1-52/9*Log[s^-1*mu2]*Pi+8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi-8/3*PolyLog[2,x]*Pi*(1-x)^-2+8/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi)+I*Nc*(808/27*Pi*(1-x)^-2-1192/27*Pi*(1-x)^-1+788/27*Pi-4*Pi*z3*(1-x)^-2-28*Pi*z3*(1-x)^-1+26*Pi*z3+32/9*Pi^3*(1-x)^-2-187/18*Pi^3*(1-x)^-1+95/18*Pi^3+12*Log[1-x]*Pi*x^-1-320/9*Log[1-x]*Pi*(1-x)^-2+133/9*Log[1-x]*Pi*(1-x)^-1-29/9*Log[1-x]*Pi-26/3*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-2*hLZ+9*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-9/2*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ+10*Log[1-x]^2*Pi*(1-x)^-2-26/3*Log[1-x]^2*Pi*(1-x)^-1+28/3*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-2*hLZ+2/3*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-7/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2+28*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-26*Log[1-x]*PolyLog[2,x]*Pi+320/9*Log[s^-1*mu2]*Pi*(1-x)^-2-359/9*Log[s^-1*mu2]*Pi*(1-x)^-1+199/9*Log[s^-1*mu2]*Pi+10/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+8/3*Log[s^-1*mu2]*Pi^3-20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-11/3*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+10*Log[s^-1*mu2]^2*Pi*(1-x)^-2-9*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-2*Log[s^-1*mu2]^3*Pi+12*Log[x]*Pi*(1-x)^-1-4*Log[x]*Pi-4/3*Log[x]*Pi^3*(1-x)^-2+4*Log[x]*Pi^3*(1-x)^-2*hLZ+4*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ-2*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ+30*Log[x]*Log[1-x]*Pi*(1-x)^-1-16*Log[x]*Log[1-x]*Pi+12*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+4*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLZ+2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]^2*Pi*(1-x)^-2-13*Log[x]^2*Pi*(1-x)^-1+6*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-4*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+3*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-16/3*Log[x]^3*Pi*(1-x)^-2-4*Log[x]^3*Pi*(1-x)^-2*hLZ+20/3*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-10/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ-16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2+24*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-12*Log[x]*PolyLog[2,x]*Pi+48*PolyLog[1,2,x]*Pi*(1-x)^-1-36*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*(1-x)^-2+46/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi+24*PolyLog[3,x]*Pi*(1-x)^-2-56*PolyLog[3,x]*Pi*(1-x)^-1+40*PolyLog[3,x]*Pi);qQQq2LXTL21=+Nc^-3*(-2*z3*(1-x)^-1-10*z3+74/3*Pi^2*(1-x)^-1-22*Pi^2-4*Pi^2*x+151/45*Pi^4*(1-x)^-2-146/45*Pi^4*(1-x)^-1+73/45*Pi^4-12*Log[1-x]+24*Log[1-x]*(1-x)^-1+40*Log[1-x]*z3*(1-x)^-2-80*Log[1-x]*z3*(1-x)^-1+40*Log[1-x]*z3-8/3*Log[1-x]*Pi^2*(1-x)^-1+5*Log[1-x]*Pi^2-11*Log[1-x]^2-4*Log[1-x]^2*x^-1+6*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x-14/3*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+1/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-16/3*Log[1-x]^3*(1-x)^-1-17/12*Log[1-x]^4+Log[1-x]^4*(1-x)^-2+17/6*Log[1-x]^4*(1-x)^-1-28*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+56*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-40*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-2-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+7*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-9/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-12*Log[x]*(1-x)^-1+24*Log[x]*z3*(1-x)^-1-12*Log[x]*z3-29/6*Log[x]*Pi^2*(1-x)^-1+10/3*Log[x]*Pi^2+52*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-73*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-5*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+23*Log[x]*Log[1-x]^2*(1-x)^-1-20/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*(1-x)^-2+40/3*Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-14*Log[x]^2+22*Log[x]^2*(1-x)^-1-4*Log[x]^2*x-22/3*Log[x]^2*Pi^2*(1-x)^-2+65/6*Log[x]^2*Pi^2*(1-x)^-1-65/12*Log[x]^2*Pi^2+3/2*Log[x]^2*Log[1-x]-5*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-13*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]+7*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]^3-Log[x]^3*(1-x)^-1-Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-13/12*Log[x]^4-Log[x]^4*(1-x)^-2+13/6*Log[x]^4*(1-x)^-1-9*Log[x]^2*PolyLog[2,x]-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1+8*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*(1-x)^-2-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]-10*Log[x]*PolyLog[2,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*(1-x)^-2-32*Log[x]*PolyLog[3,x]*(1-x)^-1+6*PolyLog[1,2,x]-16*PolyLog[1,2,x]*(1-x)^-1-52/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2-8*PolyLog[3,x]+10*PolyLog[3,x]*(1-x)^-1-38*PolyLog[4,1-x]-40*PolyLog[4,1-x]*(1-x)^-2+76*PolyLog[4,1-x]*(1-x)^-1-18*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,x]+64*PolyLog[4,x]*(1-x)^-1)+Nc^-2*Nf*(8/3*z3*(1-x)^-2-8/3*z3*(1-x)^-1+4/3*z3-2*Pi^2*(1-x)^-1+4/3*Pi^2+32/9*Log[1-x]-64/9*Log[1-x]*(1-x)^-1+16/9*Log[1-x]*Pi^2*(1-x)^-1-8/9*Log[1-x]*Pi^2+14/9*Log[1-x]^2-28/9*Log[1-x]^2*(1-x)^-1-8/9*Log[1-x]^3+16/9*Log[1-x]^3*(1-x)^-1-4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]-8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+56/27*Log[x]+112/27*Log[x]*(1-x)^-2-16/27*Log[x]*(1-x)^-1-4/3*Log[x]*Pi^2*(1-x)^-2+16/9*Log[x]*Pi^2*(1-x)^-1-8/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*(1-x)^-2+40/3*Log[x]*Log[1-x]*(1-x)^-1+8/3*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*(1-x)^-2-16/3*Log[x]*Log[1-x]^2*(1-x)^-1+40/9*Log[x]*Log[s^-1*mu2]+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+16/9*Log[x]^2-26/9*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1+4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*(1-x)^-2-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^-1*(-80/3*z3*(1-x)^-2+128/3*z3*(1-x)^-1-46/3*z3-67/3*Pi^2*(1-x)^-1+80/3*Pi^2+12*Pi^2*x-238/45*Pi^4*(1-x)^-2+322/45*Pi^4*(1-x)^-1-379/90*Pi^4-20/9*Log[1-x]+40/9*Log[1-x]*(1-x)^-1-40*Log[1-x]*z3*(1-x)^-2+104*Log[1-x]*z3*(1-x)^-1-64*Log[1-x]*z3-40/9*Log[1-x]*Pi^2*(1-x)^-1+26/9*Log[1-x]*Pi^2+79/9*Log[1-x]^2-2*Log[1-x]^2*x^-1+22/9*Log[1-x]^2*(1-x)^-1+12*Log[1-x]^2*x+40/3*Log[1-x]^2*Pi^2*(1-x)^-2+8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ-8*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-4/9*Log[1-x]^3+8/9*Log[1-x]^3*(1-x)^-1+17/6*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-2-11/3*Log[1-x]^4*(1-x)^-1+50*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-52*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[1-x]*PolyLog[1,2,x]-80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]+40*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+10/3*Log[s^-1*mu2]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-16/3*Log[s^-1*mu2]*Log[1-x]^2+32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-404/27*Log[x]-808/27*Log[x]*(1-x)^-2+748/27*Log[x]*(1-x)^-1+4*Log[x]*z3*(1-x)^-2-20*Log[x]*z3*(1-x)^-1+10*Log[x]*z3+28/3*Log[x]*Pi^2*(1-x)^-2-100/9*Log[x]*Pi^2*(1-x)^-1+44/9*Log[x]*Pi^2-40*Log[x]*Log[1-x]+32/9*Log[x]*Log[1-x]*(1-x)^-2+98/3*Log[x]*Log[1-x]*(1-x)^-1-24*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+Log[x]*Log[1-x]*Pi^2+10/3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*(1-x)^-2-41/3*Log[x]*Log[1-x]^2*(1-x)^-1+38/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*(1-x)^-2-4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-40/3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+Log[x]*Log[s^-1*mu2]^2+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^3+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+170/9*Log[x]^2-211/9*Log[x]^2*(1-x)^-1+12*Log[x]^2*x-8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-10/3*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+5/3*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ+9*Log[x]^2*Log[1-x]-5*Log[x]^2*Log[1-x]*(1-x)^-1-19/2*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*(1-x)^-2+13*Log[x]^2*Log[1-x]^2*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]-14/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+10*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+10/9*Log[x]^3+22/9*Log[x]^3*(1-x)^-2-26/9*Log[x]^3*(1-x)^-1+13/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*(1-x)^-2+4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ-26/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-3*Log[x]^3*Log[s^-1*mu2]+6*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^4+4/3*Log[x]^4*(1-x)^-2-3*Log[x]^4*(1-x)^-1+18*Log[x]^2*PolyLog[2,x]+24*Log[x]^2*PolyLog[2,x]*(1-x)^-2-36*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]+40*Log[x]*PolyLog[1,2,x]*(1-x)^-2-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1+94/3*Log[x]*PolyLog[2,x]+80/3*Log[x]*PolyLog[2,x]*(1-x)^-2-164/3*Log[x]*PolyLog[2,x]*(1-x)^-1-48*Log[x]*PolyLog[3,x]-64*Log[x]*PolyLog[3,x]*(1-x)^-2+96*Log[x]*PolyLog[3,x]*(1-x)^-1+104/3*PolyLog[1,2,x]+160/3*PolyLog[1,2,x]*(1-x)^-2-100/3*PolyLog[1,2,x]*(1-x)^-1+24*PolyLog[2,x]*Pi^2*(1-x)^-2-28/3*PolyLog[2,x]*Pi^2*(1-x)^-1+2/3*PolyLog[2,x]*Pi^2-94/3*PolyLog[3,x]-80/3*PolyLog[3,x]*(1-x)^-2+164/3*PolyLog[3,x]*(1-x)^-1+80*PolyLog[4,1-x]+32*PolyLog[4,1-x]*(1-x)^-2-112*PolyLog[4,1-x]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+80*PolyLog[4,x]+32*PolyLog[4,x]*(1-x)^-2-112*PolyLog[4,x]*(1-x)^-1)+Nf*(-8/3*z3*(1-x)^-2+8/3*z3*(1-x)^-1-4/3*z3+2*Pi^2*(1-x)^-1-4/3*Pi^2-32/9*Log[1-x]+64/9*Log[1-x]*(1-x)^-1-16/9*Log[1-x]*Pi^2*(1-x)^-1+8/9*Log[1-x]*Pi^2-14/9*Log[1-x]^2+28/9*Log[1-x]^2*(1-x)^-1+8/9*Log[1-x]^3-16/9*Log[1-x]^3*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-56/27*Log[x]-112/27*Log[x]*(1-x)^-2+16/27*Log[x]*(1-x)^-1+4/3*Log[x]*Pi^2*(1-x)^-2-16/9*Log[x]*Pi^2*(1-x)^-1+8/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*(1-x)^-2-40/3*Log[x]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*(1-x)^-2+16/3*Log[x]*Log[1-x]^2*(1-x)^-1-40/9*Log[x]*Log[s^-1*mu2]-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16/9*Log[x]^2+26/9*Log[x]^2*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]^3+4/9*Log[x]^3*(1-x)^-2-8/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+8/3*PolyLog[3,x]*(1-x)^-1)+Nc*(80/3*z3*(1-x)^-2-122/3*z3*(1-x)^-1+76/3*z3-7/3*Pi^2*(1-x)^-1-14/3*Pi^2-8*Pi^2*x+29/15*Pi^4*(1-x)^-2-176/45*Pi^4*(1-x)^-1+233/90*Pi^4+128/9*Log[1-x]-256/9*Log[1-x]*(1-x)^-1-24*Log[1-x]*z3*(1-x)^-1+24*Log[1-x]*z3+64/9*Log[1-x]*Pi^2*(1-x)^-1-71/9*Log[1-x]*Pi^2+20/9*Log[1-x]^2+6*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-8*Log[1-x]^2*x-26/3*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ+9*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+1/2*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLZ-20/9*Log[1-x]^3+40/9*Log[1-x]^3*(1-x)^-1-17/12*Log[1-x]^4+Log[1-x]^4*(1-x)^-2+5/6*Log[1-x]^4*(1-x)^-1-22*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-24*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]-16*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Pi^2+13/3*Log[s^-1*mu2]*Log[1-x]-26/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+19/3*Log[s^-1*mu2]*Log[1-x]^2-38/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+404/27*Log[x]+808/27*Log[x]*(1-x)^-2-424/27*Log[x]*(1-x)^-1-4*Log[x]*z3*(1-x)^-2-4*Log[x]*z3*(1-x)^-1+2*Log[x]*z3-28/3*Log[x]*Pi^2*(1-x)^-2+287/18*Log[x]*Pi^2*(1-x)^-1-74/9*Log[x]*Pi^2-12*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*(1-x)^-2+121/3*Log[x]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[1-x]*x-22/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-7/2*Log[x]*Log[1-x]*Pi^2+29/3*Log[x]*Log[1-x]^2+10*Log[x]*Log[1-x]^2*(1-x)^-2-28/3*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*(1-x)^-2+4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+2*Log[x]*Log[1-x]^3*hLZ-6*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+160/9*Log[x]*Log[s^-1*mu2]+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-281/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+2/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+5*Log[x]*Log[s^-1*mu2]^2+10*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-44/9*Log[x]^2+13/9*Log[x]^2*(1-x)^-1-8*Log[x]^2*x+22/3*Log[x]^2*Pi^2*(1-x)^-2+8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-15/2*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+15/4*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*hLZ-21/2*Log[x]^2*Log[1-x]+10*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*(1-x)^-2+13/6*Log[x]^2*Log[s^-1*mu2]-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-16/9*Log[x]^3-22/9*Log[x]^3*(1-x)^-2+35/9*Log[x]^3*(1-x)^-1-10/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*(1-x)^-2-4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ+20/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ+Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-5/12*Log[x]^4-1/3*Log[x]^4*(1-x)^-2+5/6*Log[x]^4*(1-x)^-1-9*Log[x]^2*PolyLog[2,x]-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1-12*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*(1-x)^-2+48*Log[x]*PolyLog[1,2,x]*(1-x)^-1-118/3*Log[x]*PolyLog[2,x]-80/3*Log[x]*PolyLog[2,x]*(1-x)^-2+194/3*Log[x]*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]+40*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-122/3*PolyLog[1,2,x]-160/3*PolyLog[1,2,x]*(1-x)^-2+148/3*PolyLog[1,2,x]*(1-x)^-1-20/3*PolyLog[2,x]*Pi^2*(1-x)^-2+22/3*PolyLog[2,x]*Pi^2*(1-x)^-1+1/3*PolyLog[2,x]*Pi^2+118/3*PolyLog[3,x]+80/3*PolyLog[3,x]*(1-x)^-2-194/3*PolyLog[3,x]*(1-x)^-1-42*PolyLog[4,1-x]+8*PolyLog[4,1-x]*(1-x)^-2+36*PolyLog[4,1-x]*(1-x)^-1-2*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-44*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]-32*PolyLog[4,x]*(1-x)^-2+48*PolyLog[4,x]*(1-x)^-1)+I*Nc^-3*(-12*Pi*(1-x)^-1+12*Pi-40*Pi*z3*(1-x)^-2+56*Pi*z3*(1-x)^-1-28*Pi*z3-13/6*Pi^3*(1-x)^-1+3/2*Pi^3+8*Log[1-x]*Pi*x^-1-32*Log[1-x]*Pi*(1-x)^-2+55*Log[1-x]*Pi*(1-x)^-1-27*Log[1-x]*Pi+2/3*Log[1-x]*Pi^3*(1-x)^-2-9*Log[1-x]*Pi^3*(1-x)^-1+9/2*Log[1-x]*Pi^3+12*Log[1-x]^2*Pi*(1-x)^-2-9*Log[1-x]^2*Pi*(1-x)^-1+6*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi-12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+6*Log[1-x]*PolyLog[2,x]*Pi+32*Log[s^-1*mu2]*Pi*(1-x)^-2-35*Log[s^-1*mu2]*Pi*(1-x)^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/3*Log[s^-1*mu2]*Pi^3-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+28*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-15*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-13*Log[s^-1*mu2]^2*Pi*(1-x)^-1+7*Log[s^-1*mu2]^2*Pi-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+2*Log[s^-1*mu2]^3*Pi-8*Log[x]*Pi+32/3*Log[x]*Pi^3*(1-x)^-2-40/3*Log[x]*Pi^3*(1-x)^-1+20/3*Log[x]*Pi^3+4*Log[x]*Log[1-x]*Pi-16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+16*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[s^-1*mu2]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi-4*Log[x]^2*Pi*(1-x)^-1+2*Log[x]^2*Pi-12*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+6*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi-32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+16*Log[x]*PolyLog[2,x]*Pi+40*PolyLog[1,2,x]*Pi*(1-x)^-2-64*PolyLog[1,2,x]*Pi*(1-x)^-1+32*PolyLog[1,2,x]*Pi-6*PolyLog[2,x]*Pi*(1-x)^-1-2*PolyLog[2,x]*Pi+48*PolyLog[3,x]*Pi*(1-x)^-1-24*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(-112/27*Pi*(1-x)^-2+208/27*Pi*(1-x)^-1-152/27*Pi+4/9*Pi^3*(1-x)^-2-4/9*Pi^3*(1-x)^-1+2/9*Pi^3+80/9*Log[1-x]*Pi*(1-x)^-2-40/9*Log[1-x]*Pi*(1-x)^-1+32/9*Log[1-x]*Pi-4*Log[1-x]^2*Pi*(1-x)^-2+8/3*Log[1-x]^2*Pi*(1-x)^-1-4/3*Log[1-x]^2*Pi-80/9*Log[s^-1*mu2]*Pi*(1-x)^-2+92/9*Log[s^-1*mu2]*Pi*(1-x)^-1-52/9*Log[s^-1*mu2]*Pi+8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi-8/3*PolyLog[2,x]*Pi*(1-x)^-2+8/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(808/27*Pi*(1-x)^-2-868/27*Pi*(1-x)^-1+464/27*Pi+36*Pi*z3*(1-x)^-2-84*Pi*z3*(1-x)^-1+54*Pi*z3+32/9*Pi^3*(1-x)^-2-74/9*Pi^3*(1-x)^-1+34/9*Pi^3+4*Log[1-x]*Pi*x^-1-32/9*Log[1-x]*Pi*(1-x)^-2-362/9*Log[1-x]*Pi*(1-x)^-1+214/9*Log[1-x]*Pi-28/3*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-2*hLZ+18*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-9*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ-2*Log[1-x]^2*Pi*(1-x)^-2+1/3*Log[1-x]^2*Pi*(1-x)^-1+10/3*Log[1-x]^2*Pi+8*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-2*hLZ+8/3*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-10/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2+40*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-32*Log[1-x]*PolyLog[2,x]*Pi+32/9*Log[s^-1*mu2]*Pi*(1-x)^-2-44/9*Log[s^-1*mu2]*Pi*(1-x)^-1+28/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]*Pi^3*(1-x)^-2-10*Log[s^-1*mu2]*Pi^3*(1-x)^-1+5*Log[s^-1*mu2]*Pi^3+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-62/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+34/3*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-2*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Pi+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*(1-x)^-2+8*Log[s^-1*mu2]^3*Pi*(1-x)^-1-4*Log[s^-1*mu2]^3*Pi+12*Log[x]*Pi*(1-x)^-1+4*Log[x]*Pi-12*Log[x]*Pi^3*(1-x)^-2+4*Log[x]*Pi^3*(1-x)^-2*hLZ+52/3*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ-26/3*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ+30*Log[x]*Log[1-x]*Pi*(1-x)^-1-20*Log[x]*Log[1-x]*Pi+28*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-24*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+12*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLZ+2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-22*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]^2*Pi*(1-x)^-2-9*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ+20*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-10*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ-10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+5*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-16/3*Log[x]^3*Pi*(1-x)^-2-4*Log[x]^3*Pi*(1-x)^-2*hLZ+20/3*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-10/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ-16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2+56*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-28*Log[x]*PolyLog[2,x]*Pi-40*PolyLog[1,2,x]*Pi*(1-x)^-2+112*PolyLog[1,2,x]*Pi*(1-x)^-1-68*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*(1-x)^-2+64/3*PolyLog[2,x]*Pi*(1-x)^-1+10/3*PolyLog[2,x]*Pi+24*PolyLog[3,x]*Pi*(1-x)^-2-104*PolyLog[3,x]*Pi*(1-x)^-1+64*PolyLog[3,x]*Pi)+I*Nf*(112/27*Pi*(1-x)^-2-208/27*Pi*(1-x)^-1+152/27*Pi-4/9*Pi^3*(1-x)^-2+4/9*Pi^3*(1-x)^-1-2/9*Pi^3-80/9*Log[1-x]*Pi*(1-x)^-2+40/9*Log[1-x]*Pi*(1-x)^-1-32/9*Log[1-x]*Pi+4*Log[1-x]^2*Pi*(1-x)^-2-8/3*Log[1-x]^2*Pi*(1-x)^-1+4/3*Log[1-x]^2*Pi+80/9*Log[s^-1*mu2]*Pi*(1-x)^-2-92/9*Log[s^-1*mu2]*Pi*(1-x)^-1+52/9*Log[s^-1*mu2]*Pi-8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Pi+8/3*PolyLog[2,x]*Pi*(1-x)^-2-8/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi)+I*Nc*(-808/27*Pi*(1-x)^-2+1192/27*Pi*(1-x)^-1-788/27*Pi+4*Pi*z3*(1-x)^-2+28*Pi*z3*(1-x)^-1-26*Pi*z3-32/9*Pi^3*(1-x)^-2+187/18*Pi^3*(1-x)^-1-95/18*Pi^3-12*Log[1-x]*Pi*x^-1+320/9*Log[1-x]*Pi*(1-x)^-2-133/9*Log[1-x]*Pi*(1-x)^-1+29/9*Log[1-x]*Pi+26/3*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-2*hLZ-9*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+9/2*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ-10*Log[1-x]^2*Pi*(1-x)^-2+26/3*Log[1-x]^2*Pi*(1-x)^-1-28/3*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-2*hLZ-2/3*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+7/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2-28*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+26*Log[1-x]*PolyLog[2,x]*Pi-320/9*Log[s^-1*mu2]*Pi*(1-x)^-2+359/9*Log[s^-1*mu2]*Pi*(1-x)^-1-199/9*Log[s^-1*mu2]*Pi-10/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-8/3*Log[s^-1*mu2]*Pi^3+20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-10*Log[s^-1*mu2]^2*Pi*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+2*Log[s^-1*mu2]^3*Pi-12*Log[x]*Pi*(1-x)^-1+4*Log[x]*Pi+4/3*Log[x]*Pi^3*(1-x)^-2-4*Log[x]*Pi^3*(1-x)^-2*hLZ-4*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ+2*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ-30*Log[x]*Log[1-x]*Pi*(1-x)^-1+16*Log[x]*Log[1-x]*Pi-12*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-4*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLZ-2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]^2*Pi*(1-x)^-2+13*Log[x]^2*Pi*(1-x)^-1-6*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+4*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-3*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+16/3*Log[x]^3*Pi*(1-x)^-2+4*Log[x]^3*Pi*(1-x)^-2*hLZ-20/3*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+10/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ+16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2-24*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+12*Log[x]*PolyLog[2,x]*Pi-48*PolyLog[1,2,x]*Pi*(1-x)^-1+36*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*(1-x)^-2-46/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi-24*PolyLog[3,x]*Pi*(1-x)^-2+56*PolyLog[3,x]*Pi*(1-x)^-1-40*PolyLog[3,x]*Pi);qQQq2LXTL22=+Nc^-2*(511/4+511/2*(1-x)^-2-511/2*(1-x)^-1-120*z3*(1-x)^-2+88*z3*(1-x)^-1-108*z3+26/3*Pi^2*(1-x)^-2+470/3*Pi^2*(1-x)^-1-427/3*Pi^2-24*Pi^2*x+97/5*Pi^4*(1-x)^-2-271/15*Pi^4*(1-x)^-1+271/30*Pi^4-189*Log[1-x]-186*Log[1-x]*(1-x)^-2+378*Log[1-x]*(1-x)^-1+352*Log[1-x]*z3*(1-x)^-2-608*Log[1-x]*z3*(1-x)^-1+304*Log[1-x]*z3-4*Log[1-x]*Pi^2*(1-x)^-2-52/3*Log[1-x]*Pi^2*(1-x)^-1+98/3*Log[1-x]*Pi^2-22*Log[1-x]^2-24*Log[1-x]^2*x^-1+100*Log[1-x]^2*(1-x)^-2-52*Log[1-x]^2*(1-x)^-1-24*Log[1-x]^2*x-28*Log[1-x]^2*Pi^2*(1-x)^-2-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+2/3*Log[1-x]^2*Pi^2+28/3*Log[1-x]^3-24*Log[1-x]^3*(1-x)^-2-56/3*Log[1-x]^3*(1-x)^-1-26/3*Log[1-x]^4+28/3*Log[1-x]^4*(1-x)^-2+52/3*Log[1-x]^4*(1-x)^-1-176*Log[1-x]^2*PolyLog[2,x]-64*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+352*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-256*Log[1-x]*PolyLog[1,2,x]-128*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+512*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+64*Log[1-x]*PolyLog[3,x]-128*Log[1-x]*PolyLog[3,x]*(1-x)^-2-128*Log[1-x]*PolyLog[3,x]*(1-x)^-1+93*Log[s^-1*mu2]+186*Log[s^-1*mu2]*(1-x)^-2-186*Log[s^-1*mu2]*(1-x)^-1-96*Log[s^-1*mu2]*z3*(1-x)^-2+96*Log[s^-1*mu2]*z3*(1-x)^-1-48*Log[s^-1*mu2]*z3+4*Log[s^-1*mu2]*Pi^2*(1-x)^-2+44*Log[s^-1*mu2]*Pi^2*(1-x)^-1-34*Log[s^-1*mu2]*Pi^2-124*Log[s^-1*mu2]*Log[1-x]-200*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+248*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+296/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-200/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+100/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+28*Log[s^-1*mu2]*Log[1-x]^2+72*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-56*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*(1-x)^-2-100*Log[s^-1*mu2]^2*(1-x)^-1-148/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+172/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-86/3*Log[s^-1*mu2]^2*Pi^2-44*Log[s^-1*mu2]^2*Log[1-x]-72*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+88*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*(1-x)^-2-24*Log[s^-1*mu2]^3*(1-x)^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1-96*Log[x]*(1-x)^-1+160*Log[x]*z3*(1-x)^-1-80*Log[x]*z3-88/3*Log[x]*Pi^2*(1-x)^-1+56/3*Log[x]*Pi^2+368*Log[x]*Log[1-x]+256*Log[x]*Log[1-x]*(1-x)^-2-520*Log[x]*Log[1-x]*(1-x)^-1+48*Log[x]*Log[1-x]*x-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-88/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+44/3*Log[x]*Log[1-x]*Pi^2-100*Log[x]*Log[1-x]^2-96*Log[x]*Log[1-x]^2*(1-x)^-2+176*Log[x]*Log[1-x]^2*(1-x)^-1-104/3*Log[x]*Log[1-x]^3-32/3*Log[x]*Log[1-x]^3*(1-x)^-2+208/3*Log[x]*Log[1-x]^3*(1-x)^-1+64*Log[x]*Log[1-x]*PolyLog[2,x]-128*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-128*Log[x]*Log[s^-1*mu2]-256*Log[x]*Log[s^-1*mu2]*(1-x)^-2+232*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+44/3*Log[x]*Log[s^-1*mu2]*Pi^2+144*Log[x]*Log[s^-1*mu2]*Log[1-x]+192*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-272*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-96*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+80*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-48*Log[x]*Log[s^-1*mu2]^2-96*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+88*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-112*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^3-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-96*Log[x]^2+144*Log[x]^2*(1-x)^-1-24*Log[x]^2*x-128/3*Log[x]^2*Pi^2*(1-x)^-2+64*Log[x]^2*Pi^2*(1-x)^-1-32*Log[x]^2*Pi^2+16*Log[x]^2*Log[1-x]-40*Log[x]^2*Log[1-x]*(1-x)^-1+40*Log[x]^2*Log[1-x]^2+48*Log[x]^2*Log[1-x]^2*(1-x)^-2-80*Log[x]^2*Log[1-x]^2*(1-x)^-1-12*Log[x]^2*Log[s^-1*mu2]+48*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-96*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+20*Log[x]^2*Log[s^-1*mu2]^2+48*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-40*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+8/3*Log[x]^3-16/3*Log[x]^3*(1-x)^-1-20/3*Log[x]^3*Log[1-x]+40/3*Log[x]^3*Log[1-x]*(1-x)^-1+12*Log[x]^3*Log[s^-1*mu2]-24*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^4-16/3*Log[x]^4*(1-x)^-2+12*Log[x]^4*(1-x)^-1-48*Log[x]^2*PolyLog[2,x]-64*Log[x]^2*PolyLog[2,x]*(1-x)^-2+96*Log[x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[x]*PolyLog[1,2,x]-128*Log[x]*PolyLog[1,2,x]*(1-x)^-2-128*Log[x]*PolyLog[1,2,x]*(1-x)^-1+48*Log[x]*PolyLog[2,x]-64*Log[x]*PolyLog[2,x]*(1-x)^-1+80*Log[x]*PolyLog[3,x]+128*Log[x]*PolyLog[3,x]*(1-x)^-2-160*Log[x]*PolyLog[3,x]*(1-x)^-1+32*PolyLog[1,2,x]-96*PolyLog[1,2,x]*(1-x)^-1-320/3*PolyLog[2,x]*Pi^2*(1-x)^-2+32/3*PolyLog[2,x]*Pi^2*(1-x)^-1-16/3*PolyLog[2,x]*Pi^2-48*PolyLog[3,x]+64*PolyLog[3,x]*(1-x)^-1-224*PolyLog[4,1-x]-256*PolyLog[4,1-x]*(1-x)^-2+448*PolyLog[4,1-x]*(1-x)^-1-128*PolyLog[4,-x*(1-x)^-1]+128*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+256*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-192*PolyLog[4,x]+384*PolyLog[4,x]*(1-x)^-1)+Nc^-1*Nf*(-5480/81-10960/81*(1-x)^-2+10960/81*(1-x)^-1-112/9*z3*(1-x)^-2+112/9*z3*(1-x)^-1-56/9*z3-52/27*Pi^2*(1-x)^-2-380/27*Pi^2*(1-x)^-1+262/27*Pi^2+2432/27*Log[1-x]+3328/27*Log[1-x]*(1-x)^-2-4864/27*Log[1-x]*(1-x)^-1+8/9*Log[1-x]*Pi^2*(1-x)^-2+40/3*Log[1-x]*Pi^2*(1-x)^-1-20/3*Log[1-x]*Pi^2-76/9*Log[1-x]^2-376/9*Log[1-x]^2*(1-x)^-2+152/9*Log[1-x]^2*(1-x)^-1-32/9*Log[1-x]^3+64/9*Log[1-x]^3*(1-x)^-2+64/9*Log[1-x]^3*(1-x)^-1-1664/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*(1-x)^-2+3328/27*Log[s^-1*mu2]*(1-x)^-1-8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+44/9*Log[s^-1*mu2]*Pi^2+472/9*Log[s^-1*mu2]*Log[1-x]+752/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-944/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-64/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-188/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*(1-x)^-2+376/9*Log[s^-1*mu2]^2*(1-x)^-1+32/3*Log[s^-1*mu2]^2*Log[1-x]+64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*(1-x)^-2+64/9*Log[s^-1*mu2]^3*(1-x)^-1+448/27*Log[x]+896/27*Log[x]*(1-x)^-2-128/27*Log[x]*(1-x)^-1-32/3*Log[x]*Pi^2*(1-x)^-2+128/9*Log[x]*Pi^2*(1-x)^-1-64/9*Log[x]*Pi^2-64*Log[x]*Log[1-x]-640/9*Log[x]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[1-x]*(1-x)^-1+64/3*Log[x]*Log[1-x]^2+32*Log[x]*Log[1-x]^2*(1-x)^-2-128/3*Log[x]*Log[1-x]^2*(1-x)^-1+320/9*Log[x]*Log[s^-1*mu2]+640/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-544/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+256/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]^2+32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+128/9*Log[x]^2-208/9*Log[x]^2*(1-x)^-1+16/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-32/9*Log[x]^3-32/9*Log[x]^3*(1-x)^-2+64/9*Log[x]^3*(1-x)^-1-32/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*(1-x)^-2+64/3*Log[x]*PolyLog[2,x]*(1-x)^-1-64/3*PolyLog[1,2,x]-128/3*PolyLog[1,2,x]*(1-x)^-2+128/3*PolyLog[1,2,x]*(1-x)^-1+32/3*PolyLog[3,x]+64/3*PolyLog[3,x]*(1-x)^-2-64/3*PolyLog[3,x]*(1-x)^-1)+Nf^2*(400/81+800/81*(1-x)^-2-800/81*(1-x)^-1-160/27*Log[1-x]-320/27*Log[1-x]*(1-x)^-2+320/27*Log[1-x]*(1-x)^-1+16/9*Log[1-x]^2+32/9*Log[1-x]^2*(1-x)^-2-32/9*Log[1-x]^2*(1-x)^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*(1-x)^-2-320/27*Log[s^-1*mu2]*(1-x)^-1-32/9*Log[s^-1*mu2]*Log[1-x]-64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*(1-x)^-2-32/9*Log[s^-1*mu2]^2*(1-x)^-1)+Nc*Nf*(-1820/27-3640/27*(1-x)^-2+3640/27*(1-x)^-1-368/9*z3*(1-x)^-2+368/9*z3*(1-x)^-1-184/9*z3-428/27*Pi^2*(1-x)^-2+692/27*Pi^2*(1-x)^-1-406/27*Pi^2+1160/27*Log[1-x]+2320/27*Log[1-x]*(1-x)^-2-1936/27*Log[1-x]*(1-x)^-1+88/9*Log[1-x]*Pi^2*(1-x)^-2-40/3*Log[1-x]*Pi^2*(1-x)^-1+20/3*Log[1-x]*Pi^2-212/9*Log[1-x]^2-296/9*Log[1-x]^2*(1-x)^-2+352/9*Log[1-x]^2*(1-x)^-1+56/9*Log[1-x]^3+80/9*Log[1-x]^3*(1-x)^-2-112/9*Log[1-x]^3*(1-x)^-1-104/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*(1-x)^-2+208/3*Log[s^-1*mu2]*(1-x)^-1-88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+136/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-68/9*Log[s^-1*mu2]*Pi^2+136/9*Log[s^-1*mu2]*Log[1-x]+272/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-224/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^2-32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+16*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*(1-x)^-2-8/3*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]-16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*(1-x)^-2-64/9*Log[s^-1*mu2]^3*(1-x)^-1-224/27*Log[x]-448/27*Log[x]*(1-x)^-2+64/27*Log[x]*(1-x)^-1+16/3*Log[x]*Pi^2*(1-x)^-2-64/9*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*(1-x)^-2-160/3*Log[x]*Log[1-x]*(1-x)^-1-32/3*Log[x]*Log[1-x]^2-16*Log[x]*Log[1-x]^2*(1-x)^-2+64/3*Log[x]*Log[1-x]^2*(1-x)^-1-160/9*Log[x]*Log[s^-1*mu2]-320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+272/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2-16*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-64/9*Log[x]^2+104/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3+16/9*Log[x]^3*(1-x)^-2-32/9*Log[x]^3*(1-x)^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*(1-x)^-2-32/3*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*(1-x)^-2-32/3*PolyLog[1,2,x]*(1-x)^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*(1-x)^-2+32/3*PolyLog[3,x]*(1-x)^-1)+Nc^2*(23213/324+23213/162*(1-x)^-2-23213/162*(1-x)^-1+656/9*z3*(1-x)^-2-944/9*z3*(1-x)^-1+760/9*z3+1748/27*Pi^2*(1-x)^-2-2336/27*Pi^2*(1-x)^-1+1210/27*Pi^2-24*Pi^2*x+173/45*Pi^4*(1-x)^-2-49/9*Pi^4*(1-x)^-1+269/90*Pi^4-1513/27*Log[1-x]-3026/27*Log[1-x]*(1-x)^-2+1490/27*Log[1-x]*(1-x)^-1-96*Log[1-x]*z3*(1-x)^-2+128*Log[1-x]*z3*(1-x)^-1-64*Log[1-x]*z3-304/9*Log[1-x]*Pi^2*(1-x)^-2+182/3*Log[1-x]*Pi^2*(1-x)^-1-118/3*Log[1-x]*Pi^2+412/9*Log[1-x]^2+248/3*Log[1-x]^2*(1-x)^-2-752/9*Log[1-x]^2*(1-x)^-1-24*Log[1-x]^2*x+20/3*Log[1-x]^2*Pi^2*(1-x)^-2+14/3*Log[1-x]^2*Pi^2*(1-x)^-1+11/3*Log[1-x]^2*Pi^2-242/9*Log[1-x]^3-224/9*Log[1-x]^3*(1-x)^-2+376/9*Log[1-x]^3*(1-x)^-1+13/3*Log[1-x]^4+16/3*Log[1-x]^4*(1-x)^-2-26/3*Log[1-x]^4*(1-x)^-1+20*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-88*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+32*Log[1-x]*PolyLog[1,2,x]+32*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2-112*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-32*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*(1-x)^-2+64*Log[1-x]*PolyLog[3,x]*(1-x)^-1-103/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*(1-x)^-2+206/27*Log[s^-1*mu2]*(1-x)^-1+112*Log[s^-1*mu2]*z3*(1-x)^-2-112*Log[s^-1*mu2]*z3*(1-x)^-1+56*Log[s^-1*mu2]*z3+304/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-460/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+230/9*Log[s^-1*mu2]*Pi^2-104/9*Log[s^-1*mu2]*Log[1-x]-208/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+52/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+26*Log[s^-1*mu2]*Log[1-x]^2+104/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-52*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-268/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*(1-x)^-2+536/9*Log[s^-1*mu2]^2*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+32/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-68/9*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*(1-x)^-2+136/9*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1+1616/27*Log[x]+3232/27*Log[x]*(1-x)^-2-1696/27*Log[x]*(1-x)^-1-16*Log[x]*z3*(1-x)^-2-16*Log[x]*z3*(1-x)^-1+8*Log[x]*z3-88/3*Log[x]*Pi^2*(1-x)^-2+430/9*Log[x]*Pi^2*(1-x)^-1-224/9*Log[x]*Pi^2-80*Log[x]*Log[1-x]-1280/9*Log[x]*Log[1-x]*(1-x)^-2+484/3*Log[x]*Log[1-x]*(1-x)^-1+48*Log[x]*Log[1-x]*x-40/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+92/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-34/3*Log[x]*Log[1-x]*Pi^2+164/3*Log[x]*Log[1-x]^2+40*Log[x]*Log[1-x]^2*(1-x)^-2-220/3*Log[x]*Log[1-x]^2*(1-x)^-1-32/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*(1-x)^-2+16/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]+64*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+640/9*Log[x]*Log[s^-1*mu2]+1280/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-1124/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-64/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+32/3*Log[x]*Log[s^-1*mu2]*Pi^2-172/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-80*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+20*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+40/9*Log[x]^2-164/9*Log[x]^2*(1-x)^-1-24*Log[x]^2*x-8/3*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2-26*Log[x]^2*Log[1-x]+20*Log[x]^2*Log[1-x]*(1-x)^-1+10*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+26/3*Log[x]^2*Log[s^-1*mu2]-28/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-64/9*Log[x]^3-88/9*Log[x]^3*(1-x)^-2+140/9*Log[x]^3*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-5/3*Log[x]^4-4/3*Log[x]^4*(1-x)^-2+10/3*Log[x]^4*(1-x)^-1-12*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*(1-x)^-2+24*Log[x]^2*PolyLog[2,x]*(1-x)^-1-32*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*(1-x)^-2+112*Log[x]*PolyLog[1,2,x]*(1-x)^-1-232/3*Log[x]*PolyLog[2,x]-176/3*Log[x]*PolyLog[2,x]*(1-x)^-2+344/3*Log[x]*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-232/3*PolyLog[1,2,x]-176/3*PolyLog[1,2,x]*(1-x)^-2+344/3*PolyLog[1,2,x]*(1-x)^-1-16/3*PolyLog[2,x]*Pi^2*(1-x)^-2+64/3*PolyLog[2,x]*Pi^2*(1-x)^-1-20/3*PolyLog[2,x]*Pi^2+232/3*PolyLog[3,x]+176/3*PolyLog[3,x]*(1-x)^-2-344/3*PolyLog[3,x]*(1-x)^-1-48*PolyLog[4,1-x]*(1-x)^-1+40*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-128*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]*(1-x)^-1)+30659/81+61318/81*(1-x)^-2-61318/81*(1-x)^-1-2696/9*z3*(1-x)^-2+2840/9*z3*(1-x)^-1-1492/9*z3+1666/27*Pi^2*(1-x)^-2-1954/27*Pi^2*(1-x)^-1+1841/27*Pi^2+56*Pi^2*x-286/45*Pi^4*(1-x)^-2+214/15*Pi^4*(1-x)^-1-29/3*Pi^4-9368/27*Log[1-x]-12592/27*Log[1-x]*(1-x)^-2+17440/27*Log[1-x]*(1-x)^-1+16*Log[1-x]*z3*(1-x)^-2+112*Log[1-x]*z3*(1-x)^-1-104*Log[1-x]*z3-188/9*Log[1-x]*Pi^2*(1-x)^-2-94/3*Log[1-x]*Pi^2*(1-x)^-1+124/3*Log[1-x]*Pi^2+1222/9*Log[1-x]^2-40*Log[1-x]^2*x^-1+1756/9*Log[1-x]^2*(1-x)^-2-1832/9*Log[1-x]^2*(1-x)^-1+56*Log[1-x]^2*x-32/3*Log[1-x]^2*Pi^2*(1-x)^-2+62/3*Log[1-x]^2*Pi^2*(1-x)^-1-91/3*Log[1-x]^2*Pi^2+50/9*Log[1-x]^3-352/9*Log[1-x]^3*(1-x)^-2-160/9*Log[1-x]^3*(1-x)^-1+29/3*Log[1-x]^4+4*Log[1-x]^4*(1-x)^-2-34/3*Log[1-x]^4*(1-x)^-1+132*Log[1-x]^2*PolyLog[2,x]-48*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-72*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+128*Log[1-x]*PolyLog[1,2,x]-96*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2-64*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-64*Log[1-x]*PolyLog[3,x]+96*Log[1-x]*PolyLog[3,x]*(1-x)^-2+32*Log[1-x]*PolyLog[3,x]*(1-x)^-1+6296/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*(1-x)^-2-12592/27*Log[s^-1*mu2]*(1-x)^-1-16*Log[s^-1*mu2]*z3*(1-x)^-2+16*Log[s^-1*mu2]*z3*(1-x)^-1-8*Log[s^-1*mu2]*z3+188/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-80/9*Log[s^-1*mu2]*Pi^2-1492/9*Log[s^-1*mu2]*Log[1-x]-2360/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2876/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]^2+208/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+24*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+302/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*(1-x)^-2-604/9*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]^2*Pi^2-8/3*Log[s^-1*mu2]^2*Log[1-x]-64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2-20*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-40/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*(1-x)^-2+80/9*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*(1-x)^-2+8*Log[s^-1*mu2]^4*(1-x)^-1-3232/27*Log[x]-6464/27*Log[x]*(1-x)^-2+4688/27*Log[x]*(1-x)^-1+32*Log[x]*z3*(1-x)^-2-32*Log[x]*z3*(1-x)^-1+16*Log[x]*z3+176/3*Log[x]*Pi^2*(1-x)^-2-770/9*Log[x]*Pi^2*(1-x)^-1+400/9*Log[x]*Pi^2+1408/9*Log[x]*Log[1-x]*(1-x)^-2-284/3*Log[x]*Log[1-x]*(1-x)^-1-112*Log[x]*Log[1-x]*x+88/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-52*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+18*Log[x]*Log[1-x]*Pi^2-184/3*Log[x]*Log[1-x]^2-32*Log[x]*Log[1-x]^2*(1-x)^-2+188/3*Log[x]*Log[1-x]^2*(1-x)^-1+148/3*Log[x]*Log[1-x]^3+16*Log[x]*Log[1-x]^3*(1-x)^-2-152/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]-80*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-704/9*Log[x]*Log[s^-1*mu2]-1408/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+1204/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+160/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-80/3*Log[x]*Log[s^-1*mu2]*Pi^2+140/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+64*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-256/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]^2-32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+44*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-80*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+104*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3+48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+280/9*Log[x]^2-176/9*Log[x]^2*(1-x)^-1+56*Log[x]^2*x+56/3*Log[x]^2*Pi^2*(1-x)^-2-74/3*Log[x]^2*Pi^2*(1-x)^-1+37/3*Log[x]^2*Pi^2+42*Log[x]^2*Log[1-x]-20*Log[x]^2*Log[1-x]*(1-x)^-1-34*Log[x]^2*Log[1-x]^2-48*Log[x]^2*Log[1-x]^2*(1-x)^-2+44*Log[x]^2*Log[1-x]^2*(1-x)^-1-34/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+68*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+96*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-136*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-18*Log[x]^2*Log[s^-1*mu2]^2-48*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+36*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+128/9*Log[x]^3+176/9*Log[x]^3*(1-x)^-2-268/9*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*(1-x)^-1-12*Log[x]^3*Log[s^-1*mu2]+24*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+5*Log[x]^4+4*Log[x]^4*(1-x)^-2-10*Log[x]^4*(1-x)^-1+36*Log[x]^2*PolyLog[2,x]+48*Log[x]^2*PolyLog[2,x]*(1-x)^-2-72*Log[x]^2*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[1,2,x]+96*Log[x]*PolyLog[1,2,x]*(1-x)^-2-160*Log[x]*PolyLog[1,2,x]*(1-x)^-1+416/3*Log[x]*PolyLog[2,x]+352/3*Log[x]*PolyLog[2,x]*(1-x)^-2-616/3*Log[x]*PolyLog[2,x]*(1-x)^-1-80*Log[x]*PolyLog[3,x]-96*Log[x]*PolyLog[3,x]*(1-x)^-2+160*Log[x]*PolyLog[3,x]*(1-x)^-1+544/3*PolyLog[1,2,x]+704/3*PolyLog[1,2,x]*(1-x)^-2-584/3*PolyLog[1,2,x]*(1-x)^-1+16*PolyLog[2,x]*Pi^2*(1-x)^-2+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1-52/3*PolyLog[2,x]*Pi^2-416/3*PolyLog[3,x]-352/3*PolyLog[3,x]*(1-x)^-2+616/3*PolyLog[3,x]*(1-x)^-1+192*PolyLog[4,1-x]-192*PolyLog[4,1-x]*(1-x)^-1+72*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+160*PolyLog[4,x]-128*PolyLog[4,x]*(1-x)^-1;

==> math_package/HFqQbqQbt.m <==
qQbqQbTL11=1/2+x^-2*Nc^-4-2*x^-2*Nc^-2+x^-2-x^-1*Nc^-4+2*x^-1*Nc^-2-x^-1+1/2*Nc^-4-Nc^-2;qQbqQbTL12=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQbqQbTL21=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQbqQbTL22=4*x^-2*Nc^-2-4*x^-1*Nc^-2+2*Nc^-2;qQbqQb1L11=+Nc^-5*(8+16*x^-2-16*x^-1-1/3*Pi^2*x^-2-2/3*Pi^2*x^-1+1/3*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+3*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-2-6*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-2-2*Log[s^-1*mu2]^2*x^-1-2*Log[x]-6*Log[x]*x^-2+4*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2+2*Log[x]^2*x^-2-4*Log[x]^2*x^-1)+Nc^-4*(-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf+4/3*Log[x]*x^-2*Nf-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf)+Nc^-3*(-131/9-262/9*x^-2+262/9*x^-1+3*Pi^2*x^-2-Pi^2*x^-1+1/2*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]-32/3*Log[s^-1*mu2]*x^-2+32/3*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2-6*Log[s^-1*mu2]^2*x^-2+6*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+32/3*Log[x]*x^-2-17/3*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]^2-2*Log[x]^2*x^-2+7*Log[x]^2*x^-1)+Nc^-2*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+Nc^-1*(46/9+92/9*x^-2-92/9*x^-1-5*Pi^2*x^-2+4*Pi^2*x^-1-2*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+5/3*Log[s^-1*mu2]+10/3*Log[s^-1*mu2]*x^-2-10/3*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-2-6*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]-10/3*Log[x]*x^-2-2/3*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]^2-2*Log[x]^2*x^-2-2*Log[x]^2*x^-1)+Nc*(13/9+26/9*x^-2-26/9*x^-1+7/3*Pi^2*x^-2-7/3*Pi^2*x^-1+7/6*Pi^2+2/3*Log[s^-1*mu2]+4/3*Log[s^-1*mu2]*x^-2-4/3*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-2+2*Log[s^-1*mu2]^2*x^-1-5/3*Log[x]-4/3*Log[x]*x^-2+7/3*Log[x]*x^-1+1/2*Log[x]^2+2*Log[x]^2*x^-2-Log[x]^2*x^-1)-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf+4/3*Log[x]*x^-2*Nf-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf;qQbqQb1L12=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2-4/3*Pi^2*x^-1+2/3*Pi^2+2*Log[1-x]*x^-1+Log[1-x]^2-2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-4*Log[x]-12*Log[x]*x^-2+8*Log[x]*x^-1-6*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2+4*Log[x]^2*x^-2-8*Log[x]^2*x^-1)+Nc^-3*(-40/9*x^-2*Nf+40/9*x^-1*Nf-20/9*Nf-8/3*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+8/3*Log[x]*x^-2*Nf-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-13/3*Pi^2*x^-1+13/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+5/3*Log[x]+28/3*Log[x]*x^-2-16/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]^2+4*Log[x]^2*x^-1)+Nc^-1*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+I*Nc^-2*(Pi*x^-1-Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)+I*(-Pi*x^-1+Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1;qQbqQb1L21=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2-4/3*Pi^2*x^-1+2/3*Pi^2+2*Log[1-x]*x^-1+Log[1-x]^2-2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-4*Log[x]-12*Log[x]*x^-2+8*Log[x]*x^-1-6*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2+4*Log[x]^2*x^-2-8*Log[x]^2*x^-1)+Nc^-3*(-40/9*x^-2*Nf+40/9*x^-1*Nf-20/9*Nf-8/3*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+8/3*Log[x]*x^-2*Nf-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-13/3*Pi^2*x^-1+13/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+5/3*Log[x]+28/3*Log[x]*x^-2-16/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]^2+4*Log[x]^2*x^-1)+Nc^-1*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+I*Nc^-2*(-Pi*x^-1+Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)+I*(Pi*x^-1-Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1;qQbqQb1L22=+Nc^-3*(32+64*x^-2-64*x^-1-4/3*Pi^2*x^-2-8/3*Pi^2*x^-1+4/3*Pi^2+4*Log[1-x]*x^-1+2*Log[1-x]^2-4*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]+24*Log[s^-1*mu2]*x^-2-24*Log[s^-1*mu2]*x^-1+8*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x^-2-8*Log[s^-1*mu2]^2*x^-1-8*Log[x]-24*Log[x]*x^-2+16*Log[x]*x^-1-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-2+24*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x^-2+16*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]^2+8*Log[x]^2*x^-2-16*Log[x]^2*x^-1)+Nc^-2*(-80/9*x^-2*Nf+80/9*x^-1*Nf-40/9*Nf-16/3*Log[s^-1*mu2]*x^-2*Nf+16/3*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[s^-1*mu2]*Nf+16/3*Log[x]*x^-2*Nf-16/3*Log[x]*x^-1*Nf+8/3*Log[x]*Nf)+Nc^-1*(52/9+104/9*x^-2-104/9*x^-1+28/3*Pi^2*x^-2-40/3*Pi^2*x^-1+20/3*Pi^2+4*Log[1-x]*x^-1+2*Log[1-x]^2-4*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*x^-2-16/3*Log[s^-1*mu2]*x^-1+8*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]-16/3*Log[x]*x^-2+4/3*Log[x]*x^-1-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-2+24*Log[x]*Log[1-x]*x^-1+6*Log[x]^2+8*Log[x]^2*x^-2-12*Log[x]^2*x^-1);qQbqQb1LX1L11=+Nc^-6*(32+64*x^-2-64*x^-1-8/3*Pi^2*x^-2-16/3*Pi^2*x^-1+19/6*Pi^2+1/36*Pi^4*x^-2+5/36*Pi^4*x^-1+31/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+8*Log[1-x]*x^-1-1/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+9/2*Log[1-x]^2-8*Log[1-x]^2*x^-1+1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+24*Log[s^-1*mu2]+48*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+3*Log[s^-1*mu2]*Pi^2+16*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-29*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+11/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+7/3*Log[s^-1*mu2]^2*Pi^2+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-16*Log[x]-48*Log[x]*x^-2+32*Log[x]*x^-1+Log[x]*Pi^2*x^-2+13/3*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-25*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+45*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]*Pi^2*x^-2+Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+3/2*Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-22*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+44*Log[x]*Log[s^-1*mu2]*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi^2-13*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+16*Log[x]*Log[s^-1*mu2]^2*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+37/2*Log[x]^2+25*Log[x]^2*x^-2-35*Log[x]^2*x^-1+11/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+5/3*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+4*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-13*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+15/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-9*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+10*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7/2*Log[x]^3-6*Log[x]^3*x^-2+10*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-1/2*Log[x]^3*x-7*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+10*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1+17/8*Log[x]^4+Log[x]^4*x^-2-3*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-5*(-160/9*x^-2*Nf+160/9*x^-1*Nf-80/9*Nf+10/27*Pi^2*x^-2*Nf+20/27*Pi^2*x^-1*Nf-10/27*Pi^2*Nf-10/9*Log[1-x]*x^-1*Nf+10/9*Log[1-x]^2*x^-1*Nf-5/9*Log[1-x]^2*Nf-52/3*Log[s^-1*mu2]*x^-2*Nf+52/3*Log[s^-1*mu2]*x^-1*Nf-26/3*Log[s^-1*mu2]*Nf+2/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-2/9*Log[s^-1*mu2]*Pi^2*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-56/9*Log[s^-1*mu2]^2*x^-2*Nf+56/9*Log[s^-1*mu2]^2*x^-1*Nf-28/9*Log[s^-1*mu2]^2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-4/3*Log[s^-1*mu2]^3*x^-2*Nf+4/3*Log[s^-1*mu2]^3*x^-1*Nf-2/3*Log[s^-1*mu2]^3*Nf+52/3*Log[x]*x^-2*Nf-136/9*Log[x]*x^-1*Nf+68/9*Log[x]*Nf-2/9*Log[x]*Pi^2*x^-2*Nf-4/9*Log[x]*Pi^2*x^-1*Nf+2/9*Log[x]*Pi^2*Nf+40/9*Log[x]*Log[1-x]*x^-2*Nf-6*Log[x]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-2/3*Log[x]*Log[1-x]^2*x^-1*Nf+1/3*Log[x]*Log[1-x]^2*Nf+112/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-100/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+50/9*Log[x]*Log[s^-1*mu2]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+4*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]^2*Nf-56/9*Log[x]^2*x^-2*Nf+64/9*Log[x]^2*x^-1*Nf-32/9*Log[x]^2*Nf-8/3*Log[x]^2*Log[1-x]*x^-2*Nf+4*Log[x]^2*Log[1-x]*x^-1*Nf-2*Log[x]^2*Log[1-x]*Nf-4*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*Nf+4/3*Log[x]^3*x^-2*Nf-8/3*Log[x]^3*x^-1*Nf+4/3*Log[x]^3*Nf)+Nc^-4*(-472/9-944/9*x^-2+100/81*x^-2*Nf^2+944/9*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+635/27*Pi^2*x^-2-242/27*Pi^2*x^-1+67/27*Pi^2-4/9*Pi^4*x^-2-19/18*Pi^4*x^-1-17/36*Pi^4+Pi^4*x-1/4*Pi^4*x^2-131/9*Log[1-x]*x^-1+3/2*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-149/18*Log[1-x]^2+131/9*Log[1-x]^2*x^-1-3/2*Log[1-x]^2*Pi^2*x^-1-5/4*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-Log[1-x]^3*x-Log[1-x]^4+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-115/3*Log[s^-1*mu2]-230/3*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2+230/3*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+79/9*Log[s^-1*mu2]*Pi^2*x^-2+41/9*Log[s^-1*mu2]*Pi^2*x^-1-113/18*Log[s^-1*mu2]*Pi^2-262/9*Log[s^-1*mu2]*Log[1-x]-524/9*Log[s^-1*mu2]*Log[1-x]*x^-2+476/9*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-8/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-266/9*Log[s^-1*mu2]^2-532/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+532/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2-38/3*Log[s^-1*mu2]^2*Pi^2*x^-2+47/3*Log[s^-1*mu2]^2*Pi^2*x^-1-47/6*Log[s^-1*mu2]^2*Pi^2-32/3*Log[s^-1*mu2]^2*Log[1-x]-64/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+55/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-25/3*Log[s^-1*mu2]^3-50/3*Log[s^-1*mu2]^3*x^-2+50/3*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+142/9*Log[x]+230/3*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2-356/9*Log[x]*x^-1+40/27*Log[x]*x^-1*Nf^2-20/27*Log[x]*Nf^2-79/9*Log[x]*Pi^2*x^-2-139/18*Log[x]*Pi^2*x^-1-4*Log[x]*Pi^2*(1-x)^-1+35/18*Log[x]*Pi^2+Log[x]*Pi^2*x+137/3*Log[x]*Log[1-x]+524/9*Log[x]*Log[1-x]*x^-2-82*Log[x]*Log[1-x]*x^-1-6*Log[x]*Log[1-x]*Pi^2*x^-2+5*Log[x]*Log[1-x]*Pi^2*x^-1+3/2*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-10/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+313/9*Log[x]*Log[s^-1*mu2]+776/9*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-653/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-4/9*Log[x]*Log[s^-1*mu2]*Nf^2+26*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-14*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+7*Log[x]*Log[s^-1*mu2]*Pi^2+62/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-118/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15*Log[x]*Log[s^-1*mu2]^2+38*Log[x]*Log[s^-1*mu2]^2*x^-2-31*Log[x]*Log[s^-1*mu2]^2*x^-1+17*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-34*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1-241/9*Log[x]^2-244/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2+455/9*Log[x]^2*x^-1-4/9*Log[x]^2*x^-1*Nf^2+2/9*Log[x]^2*Nf^2-40/3*Log[x]^2*Pi^2*x^-2-29/6*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1-19/12*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]-64/3*Log[x]^2*Log[1-x]*x^-2+21*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x-29/2*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+17*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-83/6*Log[x]^2*Log[s^-1*mu2]-26*Log[x]^2*Log[s^-1*mu2]*x^-2+89/3*Log[x]^2*Log[s^-1*mu2]*x^-1-19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+38*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-19/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+19*Log[x]^2*Log[s^-1*mu2]^2*x^-1+19/6*Log[x]^3+14/3*Log[x]^3*x^-2-46/3*Log[x]^3*x^-1-2*Log[x]^3*(1-x)^-1+Log[x]^3*x+12*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+7*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-14*Log[x]^3*Log[s^-1*mu2]*x^-1-3*Log[x]^4+3*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc^-3*(2620/81*x^-2*Nf-2620/81*x^-1*Nf+1310/81*Nf-10/3*Pi^2*x^-2*Nf+10/9*Pi^2*x^-1*Nf-5/9*Pi^2*Nf+20/9*Log[1-x]*x^-1*Nf-20/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf+844/27*Log[s^-1*mu2]*x^-2*Nf-844/27*Log[s^-1*mu2]*x^-1*Nf+422/27*Log[s^-1*mu2]*Nf-2*Log[s^-1*mu2]*Pi^2*x^-2*Nf+2/3*Log[s^-1*mu2]*Pi^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Pi^2*Nf+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+124/9*Log[s^-1*mu2]^2*x^-2*Nf-124/9*Log[s^-1*mu2]^2*x^-1*Nf+62/9*Log[s^-1*mu2]^2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+4*Log[s^-1*mu2]^3*x^-2*Nf-4*Log[s^-1*mu2]^3*x^-1*Nf+2*Log[s^-1*mu2]^3*Nf-844/27*Log[x]*x^-2*Nf+694/27*Log[x]*x^-1*Nf-332/27*Log[x]*Nf+2*Log[x]*Pi^2*x^-2*Nf-2/3*Log[x]*Pi^2*x^-1*Nf+1/3*Log[x]*Pi^2*Nf-80/9*Log[x]*Log[1-x]*x^-2*Nf+12*Log[x]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[1-x]*Nf+4/3*Log[x]*Log[1-x]^2*x^-1*Nf-2/3*Log[x]*Log[1-x]^2*Nf-208/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+178/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-86/9*Log[x]*Log[s^-1*mu2]*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-28/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+28/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-14/3*Log[x]*Log[s^-1*mu2]^2*Nf+28/3*Log[x]^2*x^-2*Nf-104/9*Log[x]^2*x^-1*Nf+49/9*Log[x]^2*Nf+16/3*Log[x]^2*Log[1-x]*x^-2*Nf-8*Log[x]^2*Log[1-x]*x^-1*Nf+4*Log[x]^2*Log[1-x]*Nf+20/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-10*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+5*Log[x]^2*Log[s^-1*mu2]*Nf-4/3*Log[x]^3*x^-2*Nf+14/3*Log[x]^3*x^-1*Nf-7/3*Log[x]^3*Nf)+Nc^-2*(1609/162+1609/81*x^-2-200/81*x^-2*Nf^2-1609/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-107/3*Pi^2*x^-2+275/9*Pi^2*x^-1-221/18*Pi^2+13/6*Pi^4*x^-2+1/3*Pi^4*x^-1+1/3*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+46/9*Log[1-x]*x^-1-5/2*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+55/18*Log[1-x]^2-46/9*Log[1-x]^2*x^-1+5/2*Log[1-x]^2*Pi^2*x^-1-1/4*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+152/27*Log[s^-1*mu2]+304/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2-304/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-13*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+19/3*Log[s^-1*mu2]*Pi^2+92/9*Log[s^-1*mu2]*Log[1-x]+184/9*Log[s^-1*mu2]*Log[1-x]*x^-2-169/9*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2+5/6*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+367/18*Log[s^-1*mu2]^2+367/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-367/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2+16*Log[s^-1*mu2]^2*Pi^2*x^-2-19*Log[s^-1*mu2]^2*Pi^2*x^-1+19/2*Log[s^-1*mu2]^2*Pi^2+10/3*Log[s^-1*mu2]^2*Log[1-x]+20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-7*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+7*Log[s^-1*mu2]^3+14*Log[s^-1*mu2]^3*x^-2-14*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+379/27*Log[x]-304/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-365/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+13*Log[x]*Pi^2*x^-2+43/6*Log[x]*Pi^2*x^-1+6*Log[x]*Pi^2*(1-x)^-1-10/3*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-49/3*Log[x]*Log[1-x]-184/9*Log[x]*Log[1-x]*x^-2+29*Log[x]*Log[1-x]*x^-1+10*Log[x]*Log[1-x]*Pi^2*x^-2-13*Log[x]*Log[1-x]*Pi^2*x^-1+9/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+13/6*Log[x]*Log[1-x]^2-1/3*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-14/3*Log[x]*Log[s^-1*mu2]-70/3*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+44/3*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-38*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2-7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-13/3*Log[x]*Log[s^-1*mu2]^2-62/3*Log[x]*Log[s^-1*mu2]^2*x^-2+35/3*Log[x]*Log[s^-1*mu2]^2*x^-1-13*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1+1/6*Log[x]^2-157/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+4/3*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2+22*Log[x]^2*Pi^2*x^-2+19/2*Log[x]^2*Pi^2*x^-1+3*Log[x]^2*Pi^2*(1-x)^-2+6*Log[x]^2*Pi^2*(1-x)^-1-3/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]+20/3*Log[x]^2*Log[1-x]*x^-2-3*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+13/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-7*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2-2*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-13*Log[x]^2*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]^3+22/3*Log[x]^3*x^-2+7/3*Log[x]^3*x^-1+3*Log[x]^3*(1-x)^-1-1/2*Log[x]^3*x-3*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/4*Log[x]^4-2*Log[x]^4*x^-2+3*Log[x]^4*x^-1+3/4*Log[x]^4*(1-x)^-2+3/2*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-1*(-920/81*x^-2*Nf+920/81*x^-1*Nf-460/81*Nf+50/9*Pi^2*x^-2*Nf-40/9*Pi^2*x^-1*Nf+20/9*Pi^2*Nf-10/9*Log[1-x]*x^-1*Nf+10/9*Log[1-x]^2*x^-1*Nf-5/9*Log[1-x]^2*Nf-284/27*Log[s^-1*mu2]*x^-2*Nf+284/27*Log[s^-1*mu2]*x^-1*Nf-142/27*Log[s^-1*mu2]*Nf+10/3*Log[s^-1*mu2]*Pi^2*x^-2*Nf-8/3*Log[s^-1*mu2]*Pi^2*x^-1*Nf+4/3*Log[s^-1*mu2]*Pi^2*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-80/9*Log[s^-1*mu2]^2*x^-2*Nf+80/9*Log[s^-1*mu2]^2*x^-1*Nf-40/9*Log[s^-1*mu2]^2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-4*Log[s^-1*mu2]^3*x^-2*Nf+4*Log[s^-1*mu2]^3*x^-1*Nf-2*Log[s^-1*mu2]^3*Nf+284/27*Log[x]*x^-2*Nf-164/27*Log[x]*x^-1*Nf+52/27*Log[x]*Nf-10/3*Log[x]*Pi^2*x^-2*Nf+8/3*Log[x]*Pi^2*x^-1*Nf-4/3*Log[x]*Pi^2*Nf+40/9*Log[x]*Log[1-x]*x^-2*Nf-6*Log[x]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-2/3*Log[x]*Log[1-x]^2*x^-1*Nf+1/3*Log[x]*Log[1-x]^2*Nf+80/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-56/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+22/9*Log[x]*Log[s^-1*mu2]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+20/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]^2*Nf+16/9*Log[x]^2*x^-1*Nf-2/9*Log[x]^2*Nf-8/3*Log[x]^2*Log[1-x]*x^-2*Nf+4*Log[x]^2*Log[1-x]*x^-1*Nf-2*Log[x]^2*Log[1-x]*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+4*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-2*Log[x]^2*Log[s^-1*mu2]*Nf-4/3*Log[x]^3*x^-2*Nf-4/3*Log[x]^3*x^-1*Nf+2/3*Log[x]^3*Nf)+Nc*(-260/81*x^-2*Nf+260/81*x^-1*Nf-130/81*Nf-70/27*Pi^2*x^-2*Nf+70/27*Pi^2*x^-1*Nf-35/27*Pi^2*Nf-92/27*Log[s^-1*mu2]*x^-2*Nf+92/27*Log[s^-1*mu2]*x^-1*Nf-46/27*Log[s^-1*mu2]*Nf-14/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+14/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-7/9*Log[s^-1*mu2]*Pi^2*Nf+4/3*Log[s^-1*mu2]^2*x^-2*Nf-4/3*Log[s^-1*mu2]^2*x^-1*Nf+2/3*Log[s^-1*mu2]^2*Nf+4/3*Log[s^-1*mu2]^3*x^-2*Nf-4/3*Log[s^-1*mu2]^3*x^-1*Nf+2/3*Log[s^-1*mu2]^3*Nf+92/27*Log[x]*x^-2*Nf-122/27*Log[x]*x^-1*Nf+76/27*Log[x]*Nf+14/9*Log[x]*Pi^2*x^-2*Nf-14/9*Log[x]*Pi^2*x^-1*Nf+7/9*Log[x]*Pi^2*Nf+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-22/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+14/9*Log[x]*Log[s^-1*mu2]*Nf-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-2/3*Log[x]*Log[s^-1*mu2]^2*Nf-28/9*Log[x]^2*x^-2*Nf+8/3*Log[x]^2*x^-1*Nf-5/3*Log[x]^2*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-1/3*Log[x]^2*Log[s^-1*mu2]*Nf+4/3*Log[x]^3*x^-2*Nf-2/3*Log[x]^3*x^-1*Nf+1/3*Log[x]^3*Nf)+Nc^2*(169/162+169/81*x^-2-169/81*x^-1+91/27*Pi^2*x^-2-91/27*Pi^2*x^-1+59/27*Pi^2+49/36*Pi^4*x^-2-49/36*Pi^4*x^-1+49/72*Pi^4+26/27*Log[s^-1*mu2]+52/27*Log[s^-1*mu2]*x^-2-52/27*Log[s^-1*mu2]*x^-1+14/9*Log[s^-1*mu2]*Pi^2*x^-2-32/9*Log[s^-1*mu2]*Pi^2*x^-1+25/9*Log[s^-1*mu2]*Pi^2-11/9*Log[s^-1*mu2]^2-22/9*Log[s^-1*mu2]^2*x^-2+22/9*Log[s^-1*mu2]^2*x^-1+5/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1+5/6*Log[s^-1*mu2]^2*Pi^2-2/3*Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-2+4/3*Log[s^-1*mu2]^3*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-65/27*Log[x]-52/27*Log[x]*x^-2+91/27*Log[x]*x^-1-14/9*Log[x]*Pi^2*x^-2+85/18*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1-53/18*Log[x]*Pi^2-10/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+14/9*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-7/3*Log[x]*Log[s^-1*mu2]^2*x^-1+19/9*Log[x]^2+10/3*Log[x]^2*x^-2-23/9*Log[x]^2*x^-1+19/3*Log[x]^2*Pi^2*x^-2-7/6*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+1/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/6*Log[x]^3-4/3*Log[x]^3*x^-2+5/3*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1+1/8*Log[x]^4+Log[x]^4*x^-2+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+767/81+1534/81*x^-2+100/81*x^-2*Nf^2-1534/81*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+103/9*Pi^2*x^-2-116/9*Pi^2*x^-1+40/9*Pi^2-28/9*Pi^4*x^-2+35/18*Pi^4*x^-1-35/36*Pi^4+13/9*Log[1-x]*x^-1+7/6*Log[1-x]*Pi^2*x^-1+13/18*Log[1-x]^2-13/9*Log[1-x]^2*x^-1-7/6*Log[1-x]^2*Pi^2*x^-1+7/12*Log[1-x]^2*Pi^2+209/27*Log[s^-1*mu2]+418/27*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2-418/27*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+11/3*Log[s^-1*mu2]*Pi^2*x^-2+11/3*Log[s^-1*mu2]*Pi^2*x^-1-35/6*Log[s^-1*mu2]*Pi^2+26/9*Log[s^-1*mu2]*Log[1-x]+52/9*Log[s^-1*mu2]*Log[1-x]*x^-2-46/9*Log[s^-1*mu2]*Log[1-x]*x^-1+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-19/9*Log[s^-1*mu2]^2-38/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+38/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+29/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/6*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^3-2*Log[s^-1*mu2]^3*x^-2+2*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-308/27*Log[x]-418/27*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2+478/27*Log[x]*x^-1+40/27*Log[x]*x^-1*Nf^2-20/27*Log[x]*Nf^2-11/3*Log[x]*Pi^2*x^-2-17/2*Log[x]*Pi^2*x^-1-4*Log[x]*Pi^2*(1-x)^-1+11/2*Log[x]*Pi^2-13/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*x^-2+8*Log[x]*Log[1-x]*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*x^-2+7*Log[x]*Log[1-x]*Pi^2*x^-1-7/2*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1-7*Log[x]*Log[s^-1*mu2]-12*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+37/3*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-4/9*Log[x]*Log[s^-1*mu2]*Nf^2+82/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-34/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+17/3*Log[x]*Log[s^-1*mu2]*Pi^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-13/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-2+17/3*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]^2+146/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2-43/3*Log[x]^2*x^-1-4/9*Log[x]^2*x^-1*Nf^2+2/9*Log[x]^2*Nf^2-56/3*Log[x]^2*Pi^2*x^-2-19/6*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1-5/12*Log[x]^2*Pi^2+4*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-5*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1+11/2*Log[x]^2*Log[s^-1*mu2]+22/3*Log[x]^2*Log[s^-1*mu2]*x^-2-9*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-13/6*Log[x]^3-14/3*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1-2*Log[x]^3*(1-x)^-1-2*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^4-3*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1;qQbqQb1LX1L12=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2-32/3*Pi^2*x^-1+19/3*Pi^2+1/18*Pi^4*x^-2+5/18*Pi^4*x^-1+31/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2+16*Log[1-x]*x^-1-1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+9*Log[1-x]^2-16*Log[1-x]^2*x^-1+1/3*Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-28/3*Log[s^-1*mu2]^2*Pi^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-32*Log[x]-96*Log[x]*x^-2+64*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+26/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-7/3*Log[x]*Pi^2-Log[x]*Pi^2*x-50*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+90*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+2*Log[x]*Log[1-x]*Pi^2*x^-1-5*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+37*Log[x]^2+50*Log[x]^2*x^-2-70*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2-2/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-26*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7*Log[x]^3-12*Log[x]^3*x^-2+20*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-14*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+20*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+17/4*Log[x]^4+2*Log[x]^4*x^-2-6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-320/9*x^-2*Nf+320/9*x^-1*Nf-160/9*Nf+20/27*Pi^2*x^-2*Nf+40/27*Pi^2*x^-1*Nf-20/27*Pi^2*Nf-20/9*Log[1-x]*x^-1*Nf+20/9*Log[1-x]^2*x^-1*Nf-10/9*Log[1-x]^2*Nf-104/3*Log[s^-1*mu2]*x^-2*Nf+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-4/9*Log[s^-1*mu2]*Pi^2*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-112/9*Log[s^-1*mu2]^2*x^-2*Nf+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+104/3*Log[x]*x^-2*Nf-272/9*Log[x]*x^-1*Nf+136/9*Log[x]*Nf-4/9*Log[x]*Pi^2*x^-2*Nf-8/9*Log[x]*Pi^2*x^-1*Nf+4/9*Log[x]*Pi^2*Nf+80/9*Log[x]*Log[1-x]*x^-2*Nf-12*Log[x]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[1-x]*Nf-4/3*Log[x]*Log[1-x]^2*x^-1*Nf+2/3*Log[x]*Log[1-x]^2*Nf+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-200/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+100/9*Log[x]*Log[s^-1*mu2]*Nf+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+128/9*Log[x]^2*x^-1*Nf-64/9*Log[x]^2*Nf-16/3*Log[x]^2*Log[1-x]*x^-2*Nf+8*Log[x]^2*Log[1-x]*x^-1*Nf-4*Log[x]^2*Log[1-x]*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-2*Nf-16/3*Log[x]^3*x^-1*Nf+8/3*Log[x]^3*Nf)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-200/81*x^-1*Nf^2+100/81*Nf^2+1126/27*Pi^2*x^-2-988/27*Pi^2*x^-1+440/27*Pi^2-5/6*Pi^4*x^-2-5/3*Pi^4*x^-1+5/6*Pi^4-46/9*Log[1-x]*x^-1+5/2*Log[1-x]*Pi^2*x^-1-23/9*Log[1-x]^2+46/9*Log[1-x]^2*x^-1-5/2*Log[1-x]^2*Pi^2*x^-1+5/4*Log[1-x]^2*Pi^2-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x^-1*Nf^2+40/27*Log[s^-1*mu2]*Nf^2+140/9*Log[s^-1*mu2]*Pi^2*x^-2-53/9*Log[s^-1*mu2]*Pi^2*x^-1-19/18*Log[s^-1*mu2]*Pi^2-92/9*Log[s^-1*mu2]*Log[1-x]-184/9*Log[s^-1*mu2]*Log[1-x]*x^-2+169/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/6*Log[s^-1*mu2]*Log[1-x]^2+5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+4/9*Log[s^-1*mu2]^2*Nf^2-10*Log[s^-1*mu2]^2*Pi^2*x^-2+13*Log[s^-1*mu2]^2*Pi^2*x^-1-13/2*Log[s^-1*mu2]^2*Pi^2-10/3*Log[s^-1*mu2]^2*Log[1-x]-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+68/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-280/9*Log[x]*x^-1+80/27*Log[x]*x^-1*Nf^2-40/27*Log[x]*Nf^2-140/9*Log[x]*Pi^2*x^-2+5/9*Log[x]*Pi^2*x^-1-4*Log[x]*Pi^2*(1-x)^-1-1/9*Log[x]*Pi^2+46/3*Log[x]*Log[1-x]+184/9*Log[x]*Log[1-x]*x^-2-29*Log[x]*Log[1-x]*x^-1-10*Log[x]*Log[1-x]*Pi^2*x^-2+15*Log[x]*Log[1-x]*Pi^2*x^-1-15/2*Log[x]*Log[1-x]*Pi^2+5/6*Log[x]*Log[1-x]^2-5/3*Log[x]*Log[1-x]^2*x^-1+257/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-568/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi^2+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-32*Log[x]*Log[s^-1*mu2]^2*x^-1+13*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-86/9*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2+190/9*Log[x]^2*x^-1-8/9*Log[x]^2*x^-1*Nf^2+4/9*Log[x]^2*Nf^2-34/3*Log[x]^2*Pi^2*x^-2-11*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+7/2*Log[x]^2*Pi^2-Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+7*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-20/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+52/3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]^3-8/3*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1-2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-1+1/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+Nc^-2*(2360/81*x^-2*Nf-2360/81*x^-1*Nf+1180/81*Nf-160/27*Pi^2*x^-2*Nf+130/27*Pi^2*x^-1*Nf-65/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+752/27*Log[s^-1*mu2]*x^-2*Nf-752/27*Log[s^-1*mu2]*x^-1*Nf+376/27*Log[s^-1*mu2]*Nf-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+26/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-13/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+136/9*Log[s^-1*mu2]^2*x^-2*Nf-136/9*Log[s^-1*mu2]^2*x^-1*Nf+68/9*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-752/27*Log[x]*x^-2*Nf+632/27*Log[x]*x^-1*Nf-286/27*Log[x]*Nf+32/9*Log[x]*Pi^2*x^-2*Nf-26/9*Log[x]*Pi^2*x^-1*Nf+13/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+56/3*Log[x]*Log[s^-1*mu2]*x^-1*Nf-26/3*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-8*Log[x]^2*x^-1*Nf+10/3*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-800/27*Pi^2*x^-2+1055/27*Pi^2*x^-1-1001/54*Pi^2+7/2*Pi^4*x^-2-5/2*Pi^4*x^-1+1/4*Pi^4+Pi^4*x-1/4*Pi^4*x^2-85/9*Log[1-x]*x^-1-Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-103/18*Log[1-x]^2+85/9*Log[1-x]^2*x^-1+Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-Log[1-x]^3*x-Log[1-x]^4+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-94/9*Log[s^-1*mu2]*Pi^2*x^-2+91/9*Log[s^-1*mu2]*Pi^2*x^-1-55/18*Log[s^-1*mu2]*Pi^2-170/9*Log[s^-1*mu2]*Log[1-x]-340/9*Log[s^-1*mu2]*Log[1-x]*x^-2+307/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2-11/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2-2*Log[s^-1*mu2]^2*Pi^2*x^-2+2*Log[s^-1*mu2]^2*Pi^2*x^-1-Log[s^-1*mu2]^2*Pi^2-22/3*Log[s^-1*mu2]^2*Log[1-x]-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+569/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-784/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+94/9*Log[x]*Pi^2*x^-2-49/9*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-11/18*Log[x]*Pi^2+Log[x]*Pi^2*x+91/3*Log[x]*Log[1-x]+340/9*Log[x]*Log[1-x]*x^-2-53*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+9*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-25/6*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+125/9*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-208/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[x]*Log[s^-1*mu2]*Pi^2+49/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+13*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-211/9*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+380/9*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2+26/3*Log[x]^2*Pi^2*x^-2+6*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-3*Log[x]^2*Log[1-x]-44/3*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x-15*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+18*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-12*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20*Log[x]^2*Log[s^-1*mu2]*x^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+26*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+13/3*Log[x]^3+12*Log[x]^3*x^-2-32/3*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1+Log[x]^3*x+13*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-18*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-15/4*Log[x]^4-2*Log[x]^4*x^-2+6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-221/54*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4-13/9*Log[1-x]*x^-1-7/6*Log[1-x]*Pi^2*x^-1-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+7/6*Log[1-x]^2*Pi^2*x^-1-7/12*Log[1-x]^2*Pi^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-26/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+55/18*Log[x]*Pi^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+14/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-17/6*Log[x]^2*Pi^2-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1)+I*Nc^-3*(8*Pi*x^-1-8*Pi-1/6*Pi^3*x^-1+1/6*Pi^3-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2-2/3*Log[s^-1*mu2]*Pi^3*x^-1+1/3*Log[s^-1*mu2]*Pi^3-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1-7*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2-19*Log[x]*Pi*x^-1+11*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2+1/3*Log[x]*Pi^3*x^-1-1/6*Log[x]*Pi^3+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-20*Log[x]*Log[s^-1*mu2]*Pi*x^-1+11*Log[x]*Log[s^-1*mu2]*Pi+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+7*Log[x]^2*Pi*x^-1-4*Log[x]^2*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^-2*(-10/9*Pi*x^-1*Nf+10/9*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*x^-2*Nf-46/9*Log[s^-1*mu2]*Pi*x^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf-40/9*Log[x]*Pi*x^-2*Nf+26/9*Log[x]*Pi*x^-1*Nf-16/9*Log[x]*Pi*Nf-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf-2*Log[x]*Log[s^-1*mu2]*Pi*Nf+8/3*Log[x]^2*Pi*x^-2*Nf-4/3*Log[x]^2*Pi*x^-1*Nf+2/3*Log[x]^2*Pi*Nf)+I*Nc^-1*(-59/9*Pi*x^-1+59/9*Pi+4/3*Pi^3*x^-1-4/3*Pi^3+236/9*Log[s^-1*mu2]*Pi*x^-2-257/9*Log[s^-1*mu2]*Pi*x^-1+139/9*Log[s^-1*mu2]*Pi-16/3*Log[s^-1*mu2]*Pi^3*x^-2+22/3*Log[s^-1*mu2]*Pi^3*x^-1-11/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+28/3*Log[s^-1*mu2]^2*Pi*x^-2-34/3*Log[s^-1*mu2]^2*Pi*x^-1+20/3*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi-236/9*Log[x]*Pi*x^-2+139/9*Log[x]*Pi*x^-1-80/9*Log[x]*Pi+16/3*Log[x]*Pi^3*x^-2-14/3*Log[x]*Pi^3*x^-1+7/3*Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi-56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+18*Log[x]*Log[s^-1*mu2]*Pi*x^-1-9*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Pi+28/3*Log[x]^2*Pi*x^-2-20/3*Log[x]^2*Pi*x^-1+7/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*(10/9*Pi*x^-1*Nf-10/9*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*x^-2*Nf+46/9*Log[s^-1*mu2]*Pi*x^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf+40/9*Log[x]*Pi*x^-2*Nf-26/9*Log[x]*Pi*x^-1*Nf+16/9*Log[x]*Pi*Nf+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]*Pi*Nf-8/3*Log[x]^2*Pi*x^-2*Nf+4/3*Log[x]^2*Pi*x^-1*Nf-2/3*Log[x]^2*Pi*Nf)+I*Nc*(-13/9*Pi*x^-1+13/9*Pi-7/6*Pi^3*x^-1+7/6*Pi^3+52/9*Log[s^-1*mu2]*Pi*x^-2-58/9*Log[s^-1*mu2]*Pi*x^-1+32/9*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi^3*x^-2-20/3*Log[s^-1*mu2]*Pi^3*x^-1+10/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi+8/3*Log[s^-1*mu2]^2*Pi*x^-2-5/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi-52/9*Log[x]*Pi*x^-2+32/9*Log[x]*Pi*x^-1-19/9*Log[x]*Pi-14/3*Log[x]*Pi^3*x^-2+13/3*Log[x]*Pi^3*x^-1-13/6*Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi+8/3*Log[x]^2*Pi*x^-2-1/3*Log[x]^2*Pi*x^-1+5/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-1-2*Log[x]^3*Pi)+520/81*x^-2*Nf-520/81*x^-1*Nf+260/81*Nf+140/27*Pi^2*x^-2*Nf-170/27*Pi^2*x^-1*Nf+85/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+184/27*Log[s^-1*mu2]*x^-2*Nf-184/27*Log[s^-1*mu2]*x^-1*Nf+92/27*Log[s^-1*mu2]*Nf+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+17/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-8/3*Log[s^-1*mu2]^2*x^-2*Nf+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf-184/27*Log[x]*x^-2*Nf+184/27*Log[x]*x^-1*Nf-122/27*Log[x]*Nf-28/9*Log[x]*Pi^2*x^-2*Nf+34/9*Log[x]*Pi^2*x^-1*Nf-17/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-22/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-56/9*Log[x]^2*x^-1*Nf+34/9*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-2*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf;qQbqQb1LX1L21=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2-32/3*Pi^2*x^-1+19/3*Pi^2+1/18*Pi^4*x^-2+5/18*Pi^4*x^-1+31/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2+16*Log[1-x]*x^-1-1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+9*Log[1-x]^2-16*Log[1-x]^2*x^-1+1/3*Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-28/3*Log[s^-1*mu2]^2*Pi^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-32*Log[x]-96*Log[x]*x^-2+64*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+26/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-7/3*Log[x]*Pi^2-Log[x]*Pi^2*x-50*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+90*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+2*Log[x]*Log[1-x]*Pi^2*x^-1-5*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+37*Log[x]^2+50*Log[x]^2*x^-2-70*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2-2/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-26*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7*Log[x]^3-12*Log[x]^3*x^-2+20*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-14*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+20*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+17/4*Log[x]^4+2*Log[x]^4*x^-2-6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-320/9*x^-2*Nf+320/9*x^-1*Nf-160/9*Nf+20/27*Pi^2*x^-2*Nf+40/27*Pi^2*x^-1*Nf-20/27*Pi^2*Nf-20/9*Log[1-x]*x^-1*Nf+20/9*Log[1-x]^2*x^-1*Nf-10/9*Log[1-x]^2*Nf-104/3*Log[s^-1*mu2]*x^-2*Nf+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-4/9*Log[s^-1*mu2]*Pi^2*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-112/9*Log[s^-1*mu2]^2*x^-2*Nf+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+104/3*Log[x]*x^-2*Nf-272/9*Log[x]*x^-1*Nf+136/9*Log[x]*Nf-4/9*Log[x]*Pi^2*x^-2*Nf-8/9*Log[x]*Pi^2*x^-1*Nf+4/9*Log[x]*Pi^2*Nf+80/9*Log[x]*Log[1-x]*x^-2*Nf-12*Log[x]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[1-x]*Nf-4/3*Log[x]*Log[1-x]^2*x^-1*Nf+2/3*Log[x]*Log[1-x]^2*Nf+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-200/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+100/9*Log[x]*Log[s^-1*mu2]*Nf+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+128/9*Log[x]^2*x^-1*Nf-64/9*Log[x]^2*Nf-16/3*Log[x]^2*Log[1-x]*x^-2*Nf+8*Log[x]^2*Log[1-x]*x^-1*Nf-4*Log[x]^2*Log[1-x]*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-2*Nf-16/3*Log[x]^3*x^-1*Nf+8/3*Log[x]^3*Nf)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-200/81*x^-1*Nf^2+100/81*Nf^2+1126/27*Pi^2*x^-2-988/27*Pi^2*x^-1+440/27*Pi^2-5/6*Pi^4*x^-2-5/3*Pi^4*x^-1+5/6*Pi^4-46/9*Log[1-x]*x^-1+5/2*Log[1-x]*Pi^2*x^-1-23/9*Log[1-x]^2+46/9*Log[1-x]^2*x^-1-5/2*Log[1-x]^2*Pi^2*x^-1+5/4*Log[1-x]^2*Pi^2-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x^-1*Nf^2+40/27*Log[s^-1*mu2]*Nf^2+140/9*Log[s^-1*mu2]*Pi^2*x^-2-53/9*Log[s^-1*mu2]*Pi^2*x^-1-19/18*Log[s^-1*mu2]*Pi^2-92/9*Log[s^-1*mu2]*Log[1-x]-184/9*Log[s^-1*mu2]*Log[1-x]*x^-2+169/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/6*Log[s^-1*mu2]*Log[1-x]^2+5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+4/9*Log[s^-1*mu2]^2*Nf^2-10*Log[s^-1*mu2]^2*Pi^2*x^-2+13*Log[s^-1*mu2]^2*Pi^2*x^-1-13/2*Log[s^-1*mu2]^2*Pi^2-10/3*Log[s^-1*mu2]^2*Log[1-x]-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+68/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-280/9*Log[x]*x^-1+80/27*Log[x]*x^-1*Nf^2-40/27*Log[x]*Nf^2-140/9*Log[x]*Pi^2*x^-2+5/9*Log[x]*Pi^2*x^-1-4*Log[x]*Pi^2*(1-x)^-1-1/9*Log[x]*Pi^2+46/3*Log[x]*Log[1-x]+184/9*Log[x]*Log[1-x]*x^-2-29*Log[x]*Log[1-x]*x^-1-10*Log[x]*Log[1-x]*Pi^2*x^-2+15*Log[x]*Log[1-x]*Pi^2*x^-1-15/2*Log[x]*Log[1-x]*Pi^2+5/6*Log[x]*Log[1-x]^2-5/3*Log[x]*Log[1-x]^2*x^-1+257/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-568/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi^2+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-32*Log[x]*Log[s^-1*mu2]^2*x^-1+13*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-86/9*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2+190/9*Log[x]^2*x^-1-8/9*Log[x]^2*x^-1*Nf^2+4/9*Log[x]^2*Nf^2-34/3*Log[x]^2*Pi^2*x^-2-11*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+7/2*Log[x]^2*Pi^2-Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+7*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-20/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+52/3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]^3-8/3*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1-2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-1+1/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+Nc^-2*(2360/81*x^-2*Nf-2360/81*x^-1*Nf+1180/81*Nf-160/27*Pi^2*x^-2*Nf+130/27*Pi^2*x^-1*Nf-65/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+752/27*Log[s^-1*mu2]*x^-2*Nf-752/27*Log[s^-1*mu2]*x^-1*Nf+376/27*Log[s^-1*mu2]*Nf-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+26/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-13/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+136/9*Log[s^-1*mu2]^2*x^-2*Nf-136/9*Log[s^-1*mu2]^2*x^-1*Nf+68/9*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-752/27*Log[x]*x^-2*Nf+632/27*Log[x]*x^-1*Nf-286/27*Log[x]*Nf+32/9*Log[x]*Pi^2*x^-2*Nf-26/9*Log[x]*Pi^2*x^-1*Nf+13/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+56/3*Log[x]*Log[s^-1*mu2]*x^-1*Nf-26/3*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-8*Log[x]^2*x^-1*Nf+10/3*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-800/27*Pi^2*x^-2+1055/27*Pi^2*x^-1-1001/54*Pi^2+7/2*Pi^4*x^-2-5/2*Pi^4*x^-1+1/4*Pi^4+Pi^4*x-1/4*Pi^4*x^2-85/9*Log[1-x]*x^-1-Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-103/18*Log[1-x]^2+85/9*Log[1-x]^2*x^-1+Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-Log[1-x]^3*x-Log[1-x]^4+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-94/9*Log[s^-1*mu2]*Pi^2*x^-2+91/9*Log[s^-1*mu2]*Pi^2*x^-1-55/18*Log[s^-1*mu2]*Pi^2-170/9*Log[s^-1*mu2]*Log[1-x]-340/9*Log[s^-1*mu2]*Log[1-x]*x^-2+307/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2-11/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2-2*Log[s^-1*mu2]^2*Pi^2*x^-2+2*Log[s^-1*mu2]^2*Pi^2*x^-1-Log[s^-1*mu2]^2*Pi^2-22/3*Log[s^-1*mu2]^2*Log[1-x]-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+569/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-784/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+94/9*Log[x]*Pi^2*x^-2-49/9*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-11/18*Log[x]*Pi^2+Log[x]*Pi^2*x+91/3*Log[x]*Log[1-x]+340/9*Log[x]*Log[1-x]*x^-2-53*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+9*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-25/6*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+125/9*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-208/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[x]*Log[s^-1*mu2]*Pi^2+49/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+13*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-211/9*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+380/9*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2+26/3*Log[x]^2*Pi^2*x^-2+6*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-3*Log[x]^2*Log[1-x]-44/3*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x-15*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+18*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-12*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20*Log[x]^2*Log[s^-1*mu2]*x^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+26*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+13/3*Log[x]^3+12*Log[x]^3*x^-2-32/3*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1+Log[x]^3*x+13*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-18*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-15/4*Log[x]^4-2*Log[x]^4*x^-2+6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-221/54*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4-13/9*Log[1-x]*x^-1-7/6*Log[1-x]*Pi^2*x^-1-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+7/6*Log[1-x]^2*Pi^2*x^-1-7/12*Log[1-x]^2*Pi^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-26/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+55/18*Log[x]*Pi^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+14/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-17/6*Log[x]^2*Pi^2-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1)+I*Nc^-3*(-8*Pi*x^-1+8*Pi+1/6*Pi^3*x^-1-1/6*Pi^3+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2+2/3*Log[s^-1*mu2]*Pi^3*x^-1-1/3*Log[s^-1*mu2]*Pi^3+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1+7*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2+19*Log[x]*Pi*x^-1-11*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2-1/3*Log[x]*Pi^3*x^-1+1/6*Log[x]*Pi^3-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+20*Log[x]*Log[s^-1*mu2]*Pi*x^-1-11*Log[x]*Log[s^-1*mu2]*Pi-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-7*Log[x]^2*Pi*x^-1+4*Log[x]^2*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^-2*(10/9*Pi*x^-1*Nf-10/9*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*x^-2*Nf+46/9*Log[s^-1*mu2]*Pi*x^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf+40/9*Log[x]*Pi*x^-2*Nf-26/9*Log[x]*Pi*x^-1*Nf+16/9*Log[x]*Pi*Nf+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]*Pi*Nf-8/3*Log[x]^2*Pi*x^-2*Nf+4/3*Log[x]^2*Pi*x^-1*Nf-2/3*Log[x]^2*Pi*Nf)+I*Nc^-1*(59/9*Pi*x^-1-59/9*Pi-4/3*Pi^3*x^-1+4/3*Pi^3-236/9*Log[s^-1*mu2]*Pi*x^-2+257/9*Log[s^-1*mu2]*Pi*x^-1-139/9*Log[s^-1*mu2]*Pi+16/3*Log[s^-1*mu2]*Pi^3*x^-2-22/3*Log[s^-1*mu2]*Pi^3*x^-1+11/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-28/3*Log[s^-1*mu2]^2*Pi*x^-2+34/3*Log[s^-1*mu2]^2*Pi*x^-1-20/3*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi+236/9*Log[x]*Pi*x^-2-139/9*Log[x]*Pi*x^-1+80/9*Log[x]*Pi-16/3*Log[x]*Pi^3*x^-2+14/3*Log[x]*Pi^3*x^-1-7/3*Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi+56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-18*Log[x]*Log[s^-1*mu2]*Pi*x^-1+9*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Pi-28/3*Log[x]^2*Pi*x^-2+20/3*Log[x]^2*Pi*x^-1-7/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*(-10/9*Pi*x^-1*Nf+10/9*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*x^-2*Nf-46/9*Log[s^-1*mu2]*Pi*x^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf-40/9*Log[x]*Pi*x^-2*Nf+26/9*Log[x]*Pi*x^-1*Nf-16/9*Log[x]*Pi*Nf-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf-2*Log[x]*Log[s^-1*mu2]*Pi*Nf+8/3*Log[x]^2*Pi*x^-2*Nf-4/3*Log[x]^2*Pi*x^-1*Nf+2/3*Log[x]^2*Pi*Nf)+I*Nc*(13/9*Pi*x^-1-13/9*Pi+7/6*Pi^3*x^-1-7/6*Pi^3-52/9*Log[s^-1*mu2]*Pi*x^-2+58/9*Log[s^-1*mu2]*Pi*x^-1-32/9*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi^3*x^-2+20/3*Log[s^-1*mu2]*Pi^3*x^-1-10/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi-8/3*Log[s^-1*mu2]^2*Pi*x^-2+5/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi+52/9*Log[x]*Pi*x^-2-32/9*Log[x]*Pi*x^-1+19/9*Log[x]*Pi+14/3*Log[x]*Pi^3*x^-2-13/3*Log[x]*Pi^3*x^-1+13/6*Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi-8/3*Log[x]^2*Pi*x^-2+1/3*Log[x]^2*Pi*x^-1-5/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-1+2*Log[x]^3*Pi)+520/81*x^-2*Nf-520/81*x^-1*Nf+260/81*Nf+140/27*Pi^2*x^-2*Nf-170/27*Pi^2*x^-1*Nf+85/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+184/27*Log[s^-1*mu2]*x^-2*Nf-184/27*Log[s^-1*mu2]*x^-1*Nf+92/27*Log[s^-1*mu2]*Nf+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+17/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-8/3*Log[s^-1*mu2]^2*x^-2*Nf+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf-184/27*Log[x]*x^-2*Nf+184/27*Log[x]*x^-1*Nf-122/27*Log[x]*Nf-28/9*Log[x]*Pi^2*x^-2*Nf+34/9*Log[x]*Pi^2*x^-1*Nf-17/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-22/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-56/9*Log[x]^2*x^-1*Nf+34/9*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-2*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf;qQbqQb1LX1L22=+Nc^-4*(128+256*x^-2-256*x^-1-32/3*Pi^2*x^-2-64/3*Pi^2*x^-1+38/3*Pi^2+1/9*Pi^4*x^-2+5/9*Pi^4*x^-1+31/18*Pi^4-2*Pi^4*x+1/2*Pi^4*x^2+32*Log[1-x]*x^-1-2/3*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+18*Log[1-x]^2-32*Log[1-x]^2*x^-1+2/3*Log[1-x]^2*Pi^2*x^-1+11/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+96*Log[s^-1*mu2]+192*Log[s^-1*mu2]*x^-2-192*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[s^-1*mu2]*Pi^2+64*Log[s^-1*mu2]*Log[1-x]+128*Log[s^-1*mu2]*Log[1-x]*x^-2-116*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1+44/3*Log[s^-1*mu2]^2*Pi^2*x^-2-56/3*Log[s^-1*mu2]^2*Pi^2*x^-1+28/3*Log[s^-1*mu2]^2*Pi^2+24*Log[s^-1*mu2]^2*Log[1-x]+48*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-64*Log[x]-192*Log[x]*x^-2+128*Log[x]*x^-1+4*Log[x]*Pi^2*x^-2+52/3*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1-14/3*Log[x]*Pi^2-2*Log[x]*Pi^2*x-100*Log[x]*Log[1-x]-128*Log[x]*Log[1-x]*x^-2+180*Log[x]*Log[1-x]*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*x^-2+4*Log[x]*Log[1-x]*Pi^2*x^-1-10*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+6*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-88*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+176*Log[x]*Log[s^-1*mu2]*x^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Pi^2-52*Log[x]*Log[s^-1*mu2]*Log[1-x]-96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+64*Log[x]*Log[s^-1*mu2]^2*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+74*Log[x]^2+100*Log[x]^2*x^-2-140*Log[x]^2*x^-1+44/3*Log[x]^2*Pi^2*x^-2-4/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+20/3*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+16*Log[x]^2*Log[1-x]+48*Log[x]^2*Log[1-x]*x^-2-52*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+30*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-36*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+40*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*x^-1+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-32*Log[x]^2*Log[s^-1*mu2]^2*x^-1-14*Log[x]^3-24*Log[x]^3*x^-2+40*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-28*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2+40*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+32*Log[x]^3*Log[s^-1*mu2]*x^-1+17/2*Log[x]^4+4*Log[x]^4*x^-2-12*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-3*(-640/9*x^-2*Nf+640/9*x^-1*Nf-320/9*Nf+40/27*Pi^2*x^-2*Nf+80/27*Pi^2*x^-1*Nf-40/27*Pi^2*Nf-40/9*Log[1-x]*x^-1*Nf+40/9*Log[1-x]^2*x^-1*Nf-20/9*Log[1-x]^2*Nf-208/3*Log[s^-1*mu2]*x^-2*Nf+208/3*Log[s^-1*mu2]*x^-1*Nf-104/3*Log[s^-1*mu2]*Nf+8/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+16/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-8/9*Log[s^-1*mu2]*Pi^2*Nf-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-224/9*Log[s^-1*mu2]^2*x^-2*Nf+224/9*Log[s^-1*mu2]^2*x^-1*Nf-112/9*Log[s^-1*mu2]^2*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-16/3*Log[s^-1*mu2]^3*x^-2*Nf+16/3*Log[s^-1*mu2]^3*x^-1*Nf-8/3*Log[s^-1*mu2]^3*Nf+208/3*Log[x]*x^-2*Nf-544/9*Log[x]*x^-1*Nf+272/9*Log[x]*Nf-8/9*Log[x]*Pi^2*x^-2*Nf-16/9*Log[x]*Pi^2*x^-1*Nf+8/9*Log[x]*Pi^2*Nf+160/9*Log[x]*Log[1-x]*x^-2*Nf-24*Log[x]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[1-x]*Nf-8/3*Log[x]*Log[1-x]^2*x^-1*Nf+4/3*Log[x]*Log[1-x]^2*Nf+448/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-400/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+200/9*Log[x]*Log[s^-1*mu2]*Nf+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-16*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+8*Log[x]*Log[s^-1*mu2]^2*Nf-224/9*Log[x]^2*x^-2*Nf+256/9*Log[x]^2*x^-1*Nf-128/9*Log[x]^2*Nf-32/3*Log[x]^2*Log[1-x]*x^-2*Nf+16*Log[x]^2*Log[1-x]*x^-1*Nf-8*Log[x]^2*Log[1-x]*Nf-16*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-32/3*Log[x]^2*Log[s^-1*mu2]*Nf+16/3*Log[x]^3*x^-2*Nf-32/3*Log[x]^3*x^-1*Nf+16/3*Log[x]^3*Nf)+Nc^-2*(416/9+832/9*x^-2+400/81*x^-2*Nf^2-832/9*x^-1-400/81*x^-1*Nf^2+200/81*Nf^2+1964/27*Pi^2*x^-2-2984/27*Pi^2*x^-1+1492/27*Pi^2-14/9*Pi^4*x^-2-22/9*Pi^4*x^-1+47/9*Pi^4-4*Pi^4*x+Pi^4*x^2+340/9*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-1-8*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+206/9*Log[1-x]^2-340/9*Log[1-x]^2*x^-1-4*Log[1-x]^2*Pi^2*x^-1+10*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^3+4*Log[1-x]^3*x+4*Log[1-x]^4-4*Log[1-x]^4*x+Log[1-x]^4*x^2+116/3*Log[s^-1*mu2]+232/3*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-2*Nf^2-232/3*Log[s^-1*mu2]*x^-1-160/27*Log[s^-1*mu2]*x^-1*Nf^2+80/27*Log[s^-1*mu2]*Nf^2+244/9*Log[s^-1*mu2]*Pi^2*x^-2-376/9*Log[s^-1*mu2]*Pi^2*x^-1+188/9*Log[s^-1*mu2]*Pi^2+680/9*Log[s^-1*mu2]*Log[1-x]+1360/9*Log[s^-1*mu2]*Log[1-x]*x^-2-1228/9*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2+22/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*x^-1-164/9*Log[s^-1*mu2]^2-328/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-2*Nf^2+328/9*Log[s^-1*mu2]^2*x^-1-16/9*Log[s^-1*mu2]^2*x^-1*Nf^2+8/9*Log[s^-1*mu2]^2*Nf^2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2+88/3*Log[s^-1*mu2]^2*Log[1-x]+176/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-176/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-28/3*Log[s^-1*mu2]^3-56/3*Log[s^-1*mu2]^3*x^-2+56/3*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-296/9*Log[x]-232/3*Log[x]*x^-2-160/27*Log[x]*x^-2*Nf^2+304/9*Log[x]*x^-1+160/27*Log[x]*x^-1*Nf^2-80/27*Log[x]*Nf^2-244/9*Log[x]*Pi^2*x^-2+298/9*Log[x]*Pi^2*x^-1-74/9*Log[x]*Pi^2-4*Log[x]*Pi^2*x-364/3*Log[x]*Log[1-x]-1360/9*Log[x]*Log[1-x]*x^-2+212*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*Pi^2*x^-2+40*Log[x]*Log[1-x]*Pi^2*x^-1-36*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2+50/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*x-24*Log[x]*Log[1-x]^3+16*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2-224/9*Log[x]*Log[s^-1*mu2]-496/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+340/9*Log[x]*Log[s^-1*mu2]*x^-1+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-16/9*Log[x]*Log[s^-1*mu2]*Nf^2-56/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-40/3*Log[x]*Log[s^-1*mu2]*Pi^2-196/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-352/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+344/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+104*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]^2*x^-2-4*Log[x]*Log[s^-1*mu2]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+620/9*Log[x]^2+824/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-2*Nf^2-1060/9*Log[x]^2*x^-1-16/9*Log[x]^2*x^-1*Nf^2+8/9*Log[x]^2*Nf^2+8*Log[x]^2*Pi^2*x^-2-74/3*Log[x]^2*Pi^2*x^-1+61/3*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2+12*Log[x]^2*Log[1-x]+176/3*Log[x]^2*Log[1-x]*x^-2-56*Log[x]^2*Log[1-x]*x^-1+12*Log[x]^2*Log[1-x]*x+60*Log[x]^2*Log[1-x]^2+32*Log[x]^2*Log[1-x]^2*x^-2-72*Log[x]^2*Log[1-x]^2*x^-1-24*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2+86/3*Log[x]^2*Log[s^-1*mu2]+40*Log[x]^2*Log[s^-1*mu2]*x^-2-148/3*Log[x]^2*Log[s^-1*mu2]*x^-1+52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-104*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]^3-88/3*Log[x]^3*x^-2+104/3*Log[x]^3*x^-1-4*Log[x]^3*x-52*Log[x]^3*Log[1-x]-32*Log[x]^3*Log[1-x]*x^-2+72*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2-12*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+24*Log[x]^3*Log[s^-1*mu2]*x^-1+14*Log[x]^4+8*Log[x]^4*x^-2-20*Log[x]^4*x^-1-4*Log[x]^4*x+Log[x]^4*x^2)+Nc^-1*(-1040/81*x^-2*Nf+1040/81*x^-1*Nf-520/81*Nf-280/27*Pi^2*x^-2*Nf+400/27*Pi^2*x^-1*Nf-200/27*Pi^2*Nf-40/9*Log[1-x]*x^-1*Nf+40/9*Log[1-x]^2*x^-1*Nf-20/9*Log[1-x]^2*Nf-368/27*Log[s^-1*mu2]*x^-2*Nf+368/27*Log[s^-1*mu2]*x^-1*Nf-184/27*Log[s^-1*mu2]*Nf-56/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+80/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-40/9*Log[s^-1*mu2]*Pi^2*Nf-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+16/3*Log[s^-1*mu2]^2*x^-2*Nf-16/3*Log[s^-1*mu2]^2*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf+368/27*Log[x]*x^-2*Nf-248/27*Log[x]*x^-1*Nf+184/27*Log[x]*Nf+56/9*Log[x]*Pi^2*x^-2*Nf-80/9*Log[x]*Pi^2*x^-1*Nf+40/9*Log[x]*Pi^2*Nf+160/9*Log[x]*Log[1-x]*x^-2*Nf-24*Log[x]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[1-x]*Nf-8/3*Log[x]*Log[1-x]^2*x^-1*Nf+4/3*Log[x]*Log[1-x]^2*Nf+64/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-40/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+32/9*Log[x]*Log[s^-1*mu2]*Nf+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+128/9*Log[x]^2*x^-1*Nf-76/9*Log[x]^2*Nf-32/3*Log[x]^2*Log[1-x]*x^-2*Nf+16*Log[x]^2*Log[1-x]*x^-1*Nf-8*Log[x]^2*Log[1-x]*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-4*Log[x]^2*Log[s^-1*mu2]*Nf+16/3*Log[x]^3*x^-2*Nf-8*Log[x]^3*x^-1*Nf+4*Log[x]^3*Nf)+338/81+676/81*x^-2-676/81*x^-1+364/27*Pi^2*x^-2-520/27*Pi^2*x^-1+260/27*Pi^2+49/9*Pi^4*x^-2-91/9*Pi^4*x^-1+127/18*Pi^4-2*Pi^4*x+1/2*Pi^4*x^2+52/9*Log[1-x]*x^-1+14/3*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+44/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-14/3*Log[1-x]^2*Pi^2*x^-1+19/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+104/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*x^-2-208/27*Log[s^-1*mu2]*x^-1+56/9*Log[s^-1*mu2]*Pi^2*x^-2-80/9*Log[s^-1*mu2]*Pi^2*x^-1+40/9*Log[s^-1*mu2]*Pi^2+104/9*Log[s^-1*mu2]*Log[1-x]+208/9*Log[s^-1*mu2]*Log[1-x]*x^-2-184/9*Log[s^-1*mu2]*Log[1-x]*x^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+40/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-44/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*x^-2+88/9*Log[s^-1*mu2]^2*x^-1-28/3*Log[s^-1*mu2]^2*Pi^2*x^-2+40/3*Log[s^-1*mu2]^2*Pi^2*x^-1-20/3*Log[s^-1*mu2]^2*Pi^2+16/3*Log[s^-1*mu2]^2*Log[1-x]+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-104/27*Log[x]-208/27*Log[x]*x^-2+52/27*Log[x]*x^-1-56/9*Log[x]*Pi^2*x^-2+38/9*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2-2*Log[x]*Pi^2*x-64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*x^-2+32*Log[x]*Log[1-x]*x^-1-56/3*Log[x]*Log[1-x]*Pi^2*x^-2+36*Log[x]*Log[1-x]*Pi^2*x^-1-26*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+32/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+8/9*Log[x]*Log[s^-1*mu2]*x^-1-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+104/9*Log[x]^2+40/3*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+28/3*Log[x]^2*Pi^2*x^-2-18*Log[x]^2*Pi^2*x^-1+13*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]+32/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+30*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-36*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+4*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*x^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1-16/3*Log[x]^3*x^-2+4*Log[x]^3*x^-1-2*Log[x]^3*x-24*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2+32*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+6*Log[x]^4+4*Log[x]^4*x^-2-8*Log[x]^4*x^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2;qQbqQb2LXTL11=+Nc^-6*(511/16+511/8*x^-2-511/8*x^-1-30*z3*x^-2+38*z3*x^-1-27*z3+13/6*Pi^2*x^-2-17/6*Pi^2*x^-1-11/12*Pi^2+2*Pi^2*x-13/60*Pi^4*x^-2-223/180*Pi^4*x^-1+223/360*Pi^4+12*Log[1-x]*x^-1-24*Log[1-x]*z3*x^-1+12*Log[1-x]*z3-13/6*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2+2*Log[1-x]^2*x^-1+2*Log[1-x]^2*x-14/3*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1-7/4*Log[1-x]^2*Pi^2+4/3*Log[1-x]^3-Log[1-x]^3*x^-1-7/6*Log[1-x]^4-2*Log[1-x]^4*x^-2+7/3*Log[1-x]^4*x^-1-11*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-2+22*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[3,x]+24*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1+93/4*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-2-93/2*Log[s^-1*mu2]*x^-1-24*Log[s^-1*mu2]*z3*x^-2+24*Log[s^-1*mu2]*z3*x^-1-12*Log[s^-1*mu2]*z3+Log[s^-1*mu2]*Pi^2*x^-2-2*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-29*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1-13/3*Log[s^-1*mu2]^2*Pi^2*x^-2+10/3*Log[s^-1*mu2]^2*Pi^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-45/4*Log[x]-93/2*Log[x]*x^-2+45/2*Log[x]*x^-1+24*Log[x]*z3*x^-2-8*Log[x]*z3*x^-1+4*Log[x]*z3-Log[x]*Pi^2*x^-2+11/3*Log[x]*Pi^2*x^-1-3/2*Log[x]*Pi^2-12*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+25*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x+22/3*Log[x]*Log[1-x]*Pi^2*x^-2-5*Log[x]*Log[1-x]*Pi^2*x^-1+5/2*Log[x]*Log[1-x]*Pi^2-13/2*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3*x^-2-2*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-22*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+44*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2-13*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+16*Log[x]*Log[s^-1*mu2]^2*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+19/2*Log[x]^2+25*Log[x]^2*x^-2-31*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-13/3*Log[x]^2*Pi^2*x^-2+Log[x]^2*Pi^2*x^-1-1/2*Log[x]^2*Pi^2+13*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-21*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-2+2*Log[x]^2*Log[1-x]^2*x^-1+10*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-17/3*Log[x]^3-6*Log[x]^3*x^-2+34/3*Log[x]^3*x^-1-7/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+14/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1+7/6*Log[x]^4+Log[x]^4*x^-2-7/3*Log[x]^4*x^-1+8*Log[x]^2*PolyLog[2,x]*x^-2+8*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1+6*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1+4*PolyLog[1,2,x]-2*PolyLog[1,2,x]*x^-1+20/3*PolyLog[2,x]*Pi^2*x^-2-2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+8*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1-6*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-2+12*PolyLog[4,-x*(1-x)^-1]*x^-1-22*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+44*PolyLog[4,x]*x^-1)+Nc^-5*Nf*(-1370/81-2740/81*x^-2+2740/81*x^-1-76/9*z3*x^-2+76/9*z3*x^-1-38/9*z3-13/27*Pi^2*x^-2+67/27*Pi^2*x^-1-85/54*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1-416/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-2+832/27*Log[s^-1*mu2]*x^-1-2/9*Log[s^-1*mu2]*Pi^2*x^-2+14/9*Log[s^-1*mu2]*Pi^2*x^-1-7/9*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-47/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-2+94/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-2+16/9*Log[s^-1*mu2]^3*x^-1+320/27*Log[x]+832/27*Log[x]*x^-2-640/27*Log[x]*x^-1+2/9*Log[x]*Pi^2*x^-2-2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1+82/9*Log[x]*Log[s^-1*mu2]+188/9*Log[x]*Log[s^-1*mu2]*x^-2-164/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-61/9*Log[x]^2-94/9*Log[x]^2*x^-2+122/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2+8/3*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*x^-1+16/9*Log[x]^3+16/9*Log[x]^3*x^-2-32/9*Log[x]^3*x^-1+8/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2-16/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2+16/3*PolyLog[3,x]*x^-1)+Nc^-4*(19927/648+19927/324*x^-2-19927/324*x^-1+130/9*z3*x^-2-94/9*z3*x^-1+245/9*z3+599/54*Pi^2*x^-2-1013/54*Pi^2*x^-1+1391/108*Pi^2-17/45*Pi^4*x^-2+119/30*Pi^4*x^-1-119/60*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-1072/27*Log[1-x]*x^-1-28*Log[1-x]*z3*x^-2+84*Log[1-x]*z3*x^-1-42*Log[1-x]*z3-16/3*Log[1-x]*Pi^2*x^-2+221/18*Log[1-x]*Pi^2*x^-1-86/9*Log[1-x]*Pi^2+28/9*Log[1-x]^2-131/9*Log[1-x]^2*x^-1+14*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-21/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+21/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-40/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+53/9*Log[1-x]^3*x^-1+2*Log[1-x]^4+4*Log[1-x]^4*x^-2-4*Log[1-x]^4*x^-1+35*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-70*Log[1-x]^2*PolyLog[2,x]*x^-1+56*Log[1-x]*PolyLog[1,2,x]+72*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]-48*Log[1-x]*PolyLog[3,x]*x^-2+24*Log[1-x]*PolyLog[3,x]*x^-1+637/54*Log[s^-1*mu2]+637/27*Log[s^-1*mu2]*x^-2-637/27*Log[s^-1*mu2]*x^-1+44*Log[s^-1*mu2]*z3*x^-2-44*Log[s^-1*mu2]*z3*x^-1+22*Log[s^-1*mu2]*z3+29/9*Log[s^-1*mu2]*Pi^2*x^-2-86/9*Log[s^-1*mu2]*Pi^2*x^-1+79/9*Log[s^-1*mu2]*Pi^2-128/9*Log[s^-1*mu2]*Log[1-x]-256/9*Log[s^-1*mu2]*Log[1-x]*x^-2+241/9*Log[s^-1*mu2]*Log[1-x]*x^-1+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-299/18*Log[s^-1*mu2]^2-299/9*Log[s^-1*mu2]^2*x^-2+299/9*Log[s^-1*mu2]^2*x^-1+56/3*Log[s^-1*mu2]^2*Pi^2*x^-2-47/3*Log[s^-1*mu2]^2*Pi^2*x^-1+47/6*Log[s^-1*mu2]^2*Pi^2-7*Log[s^-1*mu2]^2*Log[1-x]-14*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-64/9*Log[s^-1*mu2]^3-128/9*Log[s^-1*mu2]^3*x^-2+128/9*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-1813/54*Log[x]-637/27*Log[x]*x^-2+1489/27*Log[x]*x^-1-44*Log[x]*z3*x^-2+4*Log[x]*z3*x^-1-2*Log[x]*z3-29/9*Log[x]*Pi^2*x^-2+53/6*Log[x]*Pi^2*x^-1-8*Log[x]*Pi^2+4*Log[x]*Log[1-x]+256/9*Log[x]*Log[1-x]*x^-2-29/3*Log[x]*Log[1-x]*x^-1-86/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+77/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-77/6*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ+61/6*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-25/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-2*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+113/9*Log[x]*Log[s^-1*mu2]+310/9*Log[x]*Log[s^-1*mu2]*x^-2-253/9*Log[x]*Log[s^-1*mu2]*x^-1-122/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+68/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-34/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+35/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+28*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-70/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+34/3*Log[x]*Log[s^-1*mu2]^2+92/3*Log[x]*Log[s^-1*mu2]^2*x^-2-71/3*Log[x]*Log[s^-1*mu2]^2*x^-1+15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-30*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1+47/18*Log[x]^2-11/9*Log[x]^2*x^-2+214/9*Log[x]^2*x^-1+10*Log[x]^2*(1-x)^-1+18*Log[x]^2*Pi^2*x^-2-65/6*Log[x]^2*Pi^2*x^-1+65/12*Log[x]^2*Pi^2-41/3*Log[x]^2*Log[1-x]-50/3*Log[x]^2*Log[1-x]*x^-2+61/3*Log[x]^2*Log[1-x]*x^-1+9/2*Log[x]^2*Log[1-x]^2+10*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ-9*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ-17/2*Log[x]^2*Log[s^-1*mu2]-56/3*Log[x]^2*Log[s^-1*mu2]*x^-2+19*Log[x]^2*Log[s^-1*mu2]*x^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-19/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+19*Log[x]^2*Log[s^-1*mu2]^2*x^-1+13/18*Log[x]^3+20/9*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+5/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-10/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ+5*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-10*Log[x]^3*Log[s^-1*mu2]*x^-1-2/3*Log[x]^4+4/3*Log[x]^4*x^-1+9*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2-18*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]-48*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1-68/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+82/3*Log[x]*PolyLog[2,x]*x^-1-32*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-2+64*Log[x]*PolyLog[3,x]*x^-1-22/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2-10/3*PolyLog[1,2,x]*x^-1-20*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+68/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-82/3*PolyLog[3,x]*x^-1+56*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2-112*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]+56*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1+60*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-120*PolyLog[4,x]*x^-1)+Nc^-4*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-3*Nf*(1375/81+2750/81*x^-2-2750/81*x^-1+20/3*z3*x^-2-20/3*z3*x^-1+10/3*z3-3*Pi^2*x^-2-5/9*Pi^2*x^-1+13/18*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1+598/27*Log[s^-1*mu2]+1196/27*Log[s^-1*mu2]*x^-2-1196/27*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+97/9*Log[s^-1*mu2]^2+194/9*Log[s^-1*mu2]^2*x^-2-194/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-254/27*Log[x]-1084/27*Log[x]*x^-2+604/27*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+22/9*Log[x]*Pi^2*x^-1-11/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1-118/9*Log[x]*Log[s^-1*mu2]-308/9*Log[x]*Log[s^-1*mu2]*x^-2+248/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*x^-2+12*Log[x]*Log[s^-1*mu2]^2*x^-1+83/9*Log[x]^2+38/3*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+2*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+22/3*Log[x]^2*Log[s^-1*mu2]+8*Log[x]^2*Log[s^-1*mu2]*x^-2-44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-26/9*Log[x]^3-4/3*Log[x]^3*x^-2+52/9*Log[x]^3*x^-1-20/3*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+40/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+20/3*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-40/3*PolyLog[3,x]*x^-1)+Nc^-2*(-45167/324-45167/162*x^-2+45167/162*x^-1+238/3*z3*x^-2-310/3*z3*x^-1+119/3*z3-25/2*Pi^2*x^-2+553/18*Pi^2*x^-1-497/36*Pi^2-6*Pi^2*x+179/90*Pi^4*x^-2-18/5*Pi^4*x^-1+19/15*Pi^4-808/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1172/27*Log[1-x]*x^-1+56*Log[1-x]*z3*x^-2-96*Log[1-x]*z3*x^-1+48*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-325/18*Log[1-x]*Pi^2*x^-1+100/9*Log[1-x]*Pi^2-56/9*Log[1-x]^2+208/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x-14*Log[1-x]^2*Pi^2*x^-2-16*Log[1-x]^2*Pi^2*x^-2*hLZ+23/2*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ-25/4*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ+44/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-79/9*Log[1-x]^3*x^-1-Log[1-x]^4-2*Log[1-x]^4*x^-2+3/2*Log[1-x]^4*x^-1-37*Log[1-x]^2*PolyLog[2,x]-52*Log[1-x]^2*PolyLog[2,x]*x^-2+74*Log[1-x]^2*PolyLog[2,x]*x^-1-52*Log[1-x]*PolyLog[1,2,x]-72*Log[1-x]*PolyLog[1,2,x]*x^-2+104*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[3,x]*x^-2-2546/27*Log[s^-1*mu2]-5092/27*Log[s^-1*mu2]*x^-2+5092/27*Log[s^-1*mu2]*x^-1+12*Log[s^-1*mu2]*z3*x^-2-12*Log[s^-1*mu2]*z3*x^-1+6*Log[s^-1*mu2]*z3-Log[s^-1*mu2]*Pi^2*x^-2+56/3*Log[s^-1*mu2]*Pi^2*x^-1-46/3*Log[s^-1*mu2]*Pi^2-176/9*Log[s^-1*mu2]*Log[1-x]-352/9*Log[s^-1*mu2]*Log[1-x]*x^-2+301/9*Log[s^-1*mu2]*Log[1-x]*x^-1-46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-17/6*Log[s^-1*mu2]*Log[1-x]^2+11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-211/18*Log[s^-1*mu2]^2-211/9*Log[s^-1*mu2]^2*x^-2+211/9*Log[s^-1*mu2]^2*x^-1-30*Log[s^-1*mu2]^2*Pi^2*x^-2+27*Log[s^-1*mu2]^2*Pi^2*x^-1-27/2*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+218/3*Log[x]+476/3*Log[x]*x^-2-1220/9*Log[x]*x^-1-8*Log[x]*z3*x^-2+44*Log[x]*z3*x^-1-28*Log[x]*z3+Log[x]*Pi^2*x^-2-395/18*Log[x]*Pi^2*x^-1+170/9*Log[x]*Pi^2+28*Log[x]*Log[1-x]+352/9*Log[x]*Log[1-x]*x^-2-167/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x+38*Log[x]*Log[1-x]*Pi^2*x^-2+16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-41*Log[x]*Log[1-x]*Pi^2*x^-1-16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+43/2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ-5/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-2*hLZ+14*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ+22*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+101/3*Log[x]*Log[s^-1*mu2]+226/3*Log[x]*Log[s^-1*mu2]*x^-2-197/3*Log[x]*Log[s^-1*mu2]*x^-1+190/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-124/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+62/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+47/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-76/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+3*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-2-3*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-45/2*Log[x]^2-467/9*Log[x]^2*x^-2+25*Log[x]^2*x^-1-20*Log[x]^2*(1-x)^-1-6*Log[x]^2*x-76/3*Log[x]^2*Pi^2*x^-2+127/6*Log[x]^2*Pi^2*x^-1-133/12*Log[x]^2*Pi^2-9*Log[x]^2*Log[1-x]+14/3*Log[x]^2*Log[1-x]*x^-2+22*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]^2-14*Log[x]^2*Log[1-x]^2*x^-2-16*Log[x]^2*Log[1-x]^2*x^-2*hLZ+9*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ-65/6*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2+53/3*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-13*Log[x]^2*Log[s^-1*mu2]^2*x^-1+235/18*Log[x]^3+22/3*Log[x]^3*x^-2-232/9*Log[x]^3*x^-1+Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-4*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1-4/3*Log[x]^4-2*Log[x]^4*x^-2+19/6*Log[x]^4*x^-1-19*Log[x]^2*PolyLog[2,x]-20*Log[x]^2*PolyLog[2,x]*x^-2+38*Log[x]^2*PolyLog[2,x]*x^-1+20*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-2-28*Log[x]*PolyLog[1,2,x]*x^-1+98/3*Log[x]*PolyLog[2,x]+76/3*Log[x]*PolyLog[2,x]*x^-2-94/3*Log[x]*PolyLog[2,x]*x^-1+28*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-68*Log[x]*PolyLog[3,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+38/3*PolyLog[1,2,x]*x^-1+68/3*PolyLog[2,x]*Pi^2*x^-2-40/3*PolyLog[2,x]*Pi^2*x^-1+23/3*PolyLog[2,x]*Pi^2-98/3*PolyLog[3,x]-76/3*PolyLog[3,x]*x^-2+94/3*PolyLog[3,x]*x^-1-52*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+116*PolyLog[4,1-x]*x^-1-22*PolyLog[4,-x*(1-x)^-1]-40*PolyLog[4,-x*(1-x)^-1]*x^-2+32*PolyLog[4,-x*(1-x)^-1]*x^-1-40*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+92*PolyLog[4,x]*x^-1)+Nc^-2*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nc^-1*Nf*(1360/81+2720/81*x^-2-2720/81*x^-1+12*z3*x^-2-12*z3*x^-1+6*z3+67/9*Pi^2*x^-2-19/3*Pi^2*x^-1+59/18*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1+52/27*Log[s^-1*mu2]+104/27*Log[s^-1*mu2]*x^-2-104/27*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-53/9*Log[s^-1*mu2]^2-106/9*Log[s^-1*mu2]^2*x^-2+106/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-452/27*Log[x]-328/27*Log[x]*x^-2+712/27*Log[x]*x^-1-14/3*Log[x]*Pi^2*x^-2+10/9*Log[x]*Pi^2*x^-1-5/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1-10/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-2-4/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1+17/9*Log[x]^2+6*Log[x]^2*x^-2+2/9*Log[x]^2*x^-1+4/3*Log[x]^2*Log[1-x]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/9*Log[x]^3-8/3*Log[x]^3*x^-2-8/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc*Nf*(-455/27-910/27*x^-2+910/27*x^-1-92/9*z3*x^-2+92/9*z3*x^-1-46/9*z3-107/27*Pi^2*x^-2+119/27*Pi^2*x^-1-131/54*Pi^2-26/3*Log[s^-1*mu2]-52/3*Log[s^-1*mu2]*x^-2+52/3*Log[s^-1*mu2]*x^-1-22/9*Log[s^-1*mu2]*Pi^2*x^-2+22/9*Log[s^-1*mu2]*Pi^2*x^-1-11/9*Log[s^-1*mu2]*Pi^2+1/3*Log[s^-1*mu2]^2+2/3*Log[s^-1*mu2]^2*x^-2-2/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^3+16/9*Log[s^-1*mu2]^3*x^-2-16/9*Log[s^-1*mu2]^3*x^-1+386/27*Log[x]+580/27*Log[x]*x^-2-676/27*Log[x]*x^-1+22/9*Log[x]*Pi^2*x^-2-14/9*Log[x]*Pi^2*x^-1+7/9*Log[x]*Pi^2+46/9*Log[x]*Log[s^-1*mu2]+68/9*Log[x]*Log[s^-1*mu2]*x^-2-80/9*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-13/3*Log[x]^2-74/9*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2+4/3*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^3+20/9*Log[x]^3*x^-2-4/3*Log[x]^3*x^-1-4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-2+8/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-2-8/3*PolyLog[3,x]*x^-1)+Nc^2*(23213/1296+23213/648*x^-2-23213/648*x^-1+164/9*z3*x^-2-92/9*z3*x^-1+118/9*z3+437/27*Pi^2*x^-2-413/27*Pi^2*x^-1+497/54*Pi^2+7/12*Pi^4*x^-2+37/60*Pi^4*x^-1-101/120*Pi^4+Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2-1/2*Log[1-x]^4+1/2*Log[1-x]^4*x^-1-103/108*Log[s^-1*mu2]-103/54*Log[s^-1*mu2]*x^-2+103/54*Log[s^-1*mu2]*x^-1+28*Log[s^-1*mu2]*z3*x^-2-28*Log[s^-1*mu2]*z3*x^-1+14*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-58/9*Log[s^-1*mu2]*Pi^2*x^-1+20/9*Log[s^-1*mu2]*Pi^2-67/9*Log[s^-1*mu2]^2-134/9*Log[s^-1*mu2]^2*x^-2+134/9*Log[s^-1*mu2]^2*x^-1-17/3*Log[s^-1*mu2]^2*Pi^2*x^-2+17/3*Log[s^-1*mu2]^2*Pi^2*x^-1-17/6*Log[s^-1*mu2]^2*Pi^2-17/9*Log[s^-1*mu2]^3-34/9*Log[s^-1*mu2]^3*x^-2+34/9*Log[s^-1*mu2]^3*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-3049/108*Log[x]-1513/54*Log[x]*x^-2+2281/54*Log[x]*x^-1-24*Log[x]*z3*x^-2+28*Log[x]*z3*x^-1-20*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+121/18*Log[x]*Pi^2*x^-1-29/18*Log[x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x^-2-14/3*Log[x]*Log[1-x]*Pi^2*x^-1+10/3*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-65/9*Log[x]*Log[s^-1*mu2]-52/9*Log[x]*Log[s^-1*mu2]*x^-2+91/9*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-7/3*Log[x]*Log[s^-1*mu2]^2*x^-1+101/9*Log[x]^2+62/3*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-1-7/3*Log[x]^2*Pi^2*x^-2+5/2*Log[x]^2*Pi^2*x^-1-7/4*Log[x]^2*Pi^2+8/3*Log[x]^2*Log[1-x]+22/3*Log[x]^2*Log[1-x]*x^-2-1/3*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]+26/3*Log[x]^2*Log[s^-1*mu2]*x^-2-13/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/2*Log[x]^3-56/9*Log[x]^3*x^-2+2*Log[x]^3*x^-1-8/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+10/3*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^4+Log[x]^4*x^-2-7/6*Log[x]^4*x^-1-Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+2*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1+16/3*Log[x]*PolyLog[2,x]+44/3*Log[x]*PolyLog[2,x]*x^-2-2/3*Log[x]*PolyLog[2,x]*x^-1-12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2+12*Log[x]*PolyLog[3,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-2-14/3*PolyLog[2,x]*Pi^2*x^-1+10/3*PolyLog[2,x]*Pi^2-16/3*PolyLog[3,x]-44/3*PolyLog[3,x]*x^-2+2/3*PolyLog[3,x]*x^-1+12*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-16*PolyLog[4,x]*x^-1)+38105/648+38105/324*x^-2-38105/324*x^-1-82*z3*x^-2+86*z3*x^-1-53*z3-305/18*Pi^2*x^-2+37/6*Pi^2*x^-1-265/36*Pi^2+4*Pi^2*x-89/45*Pi^4*x^-2+23/90*Pi^4*x^-1+169/180*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-424/27*Log[1-x]*x^-1-28*Log[1-x]*z3*x^-2+36*Log[1-x]*z3*x^-1-18*Log[1-x]*z3-16/3*Log[1-x]*Pi^2*x^-2+143/18*Log[1-x]*Pi^2*x^-1-38/9*Log[1-x]*Pi^2+28/9*Log[1-x]^2-95/9*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+14/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-11/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+15/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-16/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+35/9*Log[1-x]^3*x^-1+2/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1+13*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-2-26*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x^-2-32*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1+3251/54*Log[s^-1*mu2]+3251/27*Log[s^-1*mu2]*x^-2-3251/27*Log[s^-1*mu2]*x^-1-60*Log[s^-1*mu2]*z3*x^-2+60*Log[s^-1*mu2]*z3*x^-1-30*Log[s^-1*mu2]*z3-35/3*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+13/3*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+13/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+419/18*Log[s^-1*mu2]^2+419/9*Log[s^-1*mu2]^2*x^-2-419/9*Log[s^-1*mu2]^2*x^-1+64/3*Log[s^-1*mu2]^2*Pi^2*x^-2-61/3*Log[s^-1*mu2]^2*Pi^2*x^-1+61/6*Log[s^-1*mu2]^2*Pi^2+5*Log[s^-1*mu2]^2*Log[1-x]+10*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+7/18*Log[x]-545/9*Log[x]*x^-2+47/3*Log[x]*x^-1+52*Log[x]*z3*x^-2-68*Log[x]*z3*x^-1+46*Log[x]*z3+35/3*Log[x]*Pi^2*x^-2+49/18*Log[x]*Pi^2*x^-1-70/9*Log[x]*Pi^2-20*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+121/3*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x-58/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+25*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-29/2*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ-17/6*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2+11/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ-4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-30*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-17*Log[x]*Log[s^-1*mu2]-54*Log[x]*Log[s^-1*mu2]*x^-2+119/3*Log[x]*Log[s^-1*mu2]*x^-1-118/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-8*Log[x]*Log[s^-1*mu2]^2-8*Log[x]*Log[s^-1*mu2]^2*x^-2+13*Log[x]*Log[s^-1*mu2]^2*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1-5/6*Log[x]^2+67/9*Log[x]^2*x^-2+8/3*Log[x]^2*x^-1+18*Log[x]^2*(1-x)^-1+4*Log[x]^2*x+14*Log[x]^2*Pi^2*x^-2-83/6*Log[x]^2*Pi^2*x^-1+95/12*Log[x]^2*Pi^2+7*Log[x]^2*Log[1-x]-22/3*Log[x]^2*Log[1-x]*x^-2-21*Log[x]^2*Log[1-x]*x^-1-7/2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ+43/6*Log[x]^2*Log[s^-1*mu2]-37/3*Log[x]^2*Log[s^-1*mu2]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-1/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-101/18*Log[x]^3+8/3*Log[x]^3*x^-2+140/9*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ-3*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4*x^-1+11*Log[x]^2*PolyLog[2,x]+20*Log[x]^2*PolyLog[2,x]*x^-2-22*Log[x]^2*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-64/3*Log[x]*PolyLog[2,x]-104/3*Log[x]*PolyLog[2,x]*x^-2+38/3*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-2+8*Log[x]*PolyLog[3,x]*x^-1+2/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2-22/3*PolyLog[1,2,x]*x^-1-12*PolyLog[2,x]*Pi^2*x^-2+38/3*PolyLog[2,x]*Pi^2*x^-1-25/3*PolyLog[2,x]*Pi^2+64/3*PolyLog[3,x]+104/3*PolyLog[3,x]*x^-2-38/3*PolyLog[3,x]*x^-1+32*PolyLog[4,1-x]*x^-2-24*PolyLog[4,1-x]*x^-1+26*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,x]+16*PolyLog[4,x]*x^-2;qQbqQb2LXTL12=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+76*z3*x^-1-54*z3+13/3*Pi^2*x^-2-17/3*Pi^2*x^-1-11/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-223/90*Pi^4*x^-1+223/180*Pi^4+24*Log[1-x]*x^-1-48*Log[1-x]*z3*x^-1+24*Log[1-x]*z3-13/3*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-28/3*Log[1-x]^2*Pi^2*x^-2+7*Log[1-x]^2*Pi^2*x^-1-7/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-2*Log[1-x]^3*x^-1-7/3*Log[1-x]^4-4*Log[1-x]^4*x^-2+14/3*Log[1-x]^4*x^-1-22*Log[1-x]^2*PolyLog[2,x]-24*Log[1-x]^2*PolyLog[2,x]*x^-2+44*Log[1-x]^2*PolyLog[2,x]*x^-1-40*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-2+80*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-45/2*Log[x]-93*Log[x]*x^-2+45*Log[x]*x^-1+48*Log[x]*z3*x^-2-16*Log[x]*z3*x^-1+8*Log[x]*z3-2*Log[x]*Pi^2*x^-2+22/3*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2-24*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+50*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+19*Log[x]^2+50*Log[x]^2*x^-2-62*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2+26*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-42*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]^3-12*Log[x]^3*x^-2+68/3*Log[x]^3*x^-1-14/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+28/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+7/3*Log[x]^4+2*Log[x]^4*x^-2-14/3*Log[x]^4*x^-1+16*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2-32*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1+40/3*PolyLog[2,x]*Pi^2*x^-2-4*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2-12*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*x^-2+24*PolyLog[4,-x*(1-x)^-1]*x^-1-44*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+88*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2+134/27*Pi^2*x^-1-85/27*Pi^2-112/27*Log[1-x]-224/27*Log[1-x]*x^-2+32/27*Log[1-x]*x^-1+8/3*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2-32/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-2-16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2-80/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+640/27*Log[x]+1664/27*Log[x]*x^-2-1280/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2-4*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+16*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2-80/3*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+8/3*Log[x]*Log[1-x]^2*x^-1+164/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-328/9*Log[x]*Log[s^-1*mu2]*x^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-122/9*Log[x]^2-188/9*Log[x]^2*x^-2+244/9*Log[x]^2*x^-1-8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3+32/9*Log[x]^3*x^-2-64/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2+568/9*z3*x^-1-176/9*z3+716/27*Pi^2*x^-2-968/27*Pi^2*x^-1+340/27*Pi^2+8*Pi^2*x-107/90*Pi^4*x^-2+104/45*Pi^4*x^-1-52/45*Pi^4+808/27*Log[1-x]+1616/27*Log[1-x]*x^-2-1172/27*Log[1-x]*x^-1-56*Log[1-x]*z3*x^-2+80*Log[1-x]*z3*x^-1-40*Log[1-x]*z3-32/3*Log[1-x]*Pi^2*x^-2+283/18*Log[1-x]*Pi^2*x^-1-82/9*Log[1-x]*Pi^2+2/9*Log[1-x]^2-136/9*Log[1-x]^2*x^-1+8*Log[1-x]^2*x+10*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-15/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ+15/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ-38/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-2+73/9*Log[1-x]^3*x^-1+2/3*Log[1-x]^4*x^-2+31*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-62*Log[1-x]^2*PolyLog[2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-80*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*x^-2+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-199/9*Log[s^-1*mu2]*Pi^2*x^-1+271/18*Log[s^-1*mu2]*Pi^2+176/9*Log[s^-1*mu2]*Log[1-x]+352/9*Log[s^-1*mu2]*Log[1-x]*x^-2-301/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+17/6*Log[s^-1*mu2]*Log[1-x]^2-5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1+62/3*Log[s^-1*mu2]^2*Pi^2*x^-2-53/3*Log[s^-1*mu2]^2*Pi^2*x^-1+53/6*Log[s^-1*mu2]^2*Pi^2+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4193/54*Log[x]-3785/27*Log[x]*x^-2+3545/27*Log[x]*x^-1-40*Log[x]*z3*x^-2+8*Log[x]*z3*x^-1-4*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+83/3*Log[x]*Pi^2*x^-1-56/3*Log[x]*Pi^2-12*Log[x]*Log[1-x]-352/9*Log[x]*Log[1-x]*x^-2+119/3*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x-82/3*Log[x]*Log[1-x]*Pi^2*x^-2-16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+97/3*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-97/6*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*hLZ-13/6*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2+10/3*Log[x]*Log[1-x]^2*x^-1+7*Log[x]*Log[1-x]^3+20/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ-14*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ-14*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-143/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+232/9*Log[x]*Log[s^-1*mu2]*x^-1-48*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-17*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-41/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-17*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+23/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+137/9*Log[x]^2+428/9*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+12*Log[x]^2*(1-x)^-1+8*Log[x]^2*x+58/3*Log[x]^2*Pi^2*x^-2-17*Log[x]^2*Pi^2*x^-1+17/2*Log[x]^2*Pi^2+38/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-73/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]^2+14*Log[x]^2*Log[1-x]^2*x^-2+16*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLZ+8*Log[x]^2*Log[1-x]^2*hLZ+4*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*x^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-10*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-113/9*Log[x]^3-68/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1-5*Log[x]^3*Log[1-x]-28/3*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+10*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ+5/3*Log[x]^4+2*Log[x]^4*x^-2-10/3*Log[x]^4*x^-1+14*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-28*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1-70/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+4/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2-50/3*PolyLog[1,2,x]*x^-1-12*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+70/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+48*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-96*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1+34*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-68*PolyLog[4,x]*x^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-16/9*z3-188/27*Pi^2*x^-2+158/27*Pi^2*x^-1-82/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+4/3*Log[x]-56/3*Log[x]*x^-2+40/9*Log[x]*x^-1+40/9*Log[x]*Pi^2*x^-2-8/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-28/3*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]^2+40/9*Log[x]^2*x^-2-32/3*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-32/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^3+8/9*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-1940/9*z3*x^-1+1186/9*z3+41/27*Pi^2*x^-2+16/27*Pi^2*x^-1+233/54*Pi^2-6*Pi^2*x+283/90*Pi^4*x^-2+113/90*Pi^4*x^-1+13/180*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+100/27*Log[1-x]*x^-1+76*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+30*Log[1-x]*z3+4/3*Log[1-x]*Pi^2*x^-2+62/9*Log[1-x]*Pi^2*x^-1-58/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+41/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x-8/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+4*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ-Log[1-x]^2*Pi^2-12*Log[1-x]^2*Pi^2*hLZ-8/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-14/9*Log[1-x]^3*x^-1+3/2*Log[1-x]^4+10/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-26*Log[1-x]^2*PolyLog[2,x]-40*Log[1-x]^2*PolyLog[2,x]*x^-2+52*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2+62/9*Log[s^-1*mu2]*Pi^2*x^-1-58/9*Log[s^-1*mu2]*Pi^2-304/9*Log[s^-1*mu2]*Log[1-x]-608/9*Log[s^-1*mu2]*Log[1-x]*x^-2+542/9*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-11/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1-58/3*Log[s^-1*mu2]^2*Pi^2*x^-2+58/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/3*Log[s^-1*mu2]^2*Pi^2-11*Log[s^-1*mu2]^2*Log[1-x]-22*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+3127/54*Log[x]+4783/27*Log[x]*x^-2-3247/27*Log[x]*x^-1-56*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-36*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2-130/9*Log[x]*Pi^2*x^-1+83/9*Log[x]*Pi^2+24*Log[x]*Log[1-x]+608/9*Log[x]*Log[1-x]*x^-2-100/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2+24*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[x]*Log[1-x]*Pi^2*x^-1-24*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[x]*Log[1-x]*Pi^2+12*Log[x]*Log[1-x]*Pi^2*hLZ+82/3*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*x^-2-119/3*Log[x]*Log[1-x]^2*x^-1-26/3*Log[x]*Log[1-x]^3-56/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ+40/3*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*hLZ+32*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+448/9*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-920/9*Log[x]*Log[s^-1*mu2]*x^-1+128/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-116/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+58/3*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+70/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-68*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+32/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-104/9*Log[x]^2-506/9*Log[x]^2*x^-2+298/9*Log[x]^2*x^-1-12*Log[x]^2*(1-x)^-1-6*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2+22*Log[x]^2*Pi^2*x^-1-9*Log[x]^2*Pi^2-45*Log[x]^2*Log[1-x]-86/3*Log[x]^2*Log[1-x]*x^-2+83*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-2-24*Log[x]^2*Log[1-x]^2*x^-2*hLZ+5*Log[x]^2*Log[1-x]^2*x^-1+24*Log[x]^2*Log[1-x]^2*x^-1*hLZ-12*Log[x]^2*Log[1-x]^2*hLZ-40/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+68/3*Log[x]^2*Log[s^-1*mu2]*x^-1-41*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+82*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+50/3*Log[x]^3+64/9*Log[x]^3*x^-2-36*Log[x]^3*x^-1+28/3*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+12*Log[x]^3*Log[1-x]*x^-2*hLZ-56/3*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*x^-1*hLZ+6*Log[x]^3*Log[1-x]*hLZ+10*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-20*Log[x]^3*Log[s^-1*mu2]*x^-1-11/3*Log[x]^4-2*Log[x]^4*x^-2+25/3*Log[x]^4*x^-1-14*Log[x]^2*PolyLog[2,x]-40*Log[x]^2*PolyLog[2,x]*x^-2+28*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]-40*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-68/3*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+148/3*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+40*Log[x]*PolyLog[3,x]*x^-1-158/3*PolyLog[1,2,x]-64/3*PolyLog[1,2,x]*x^-2+268/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-2-56/3*PolyLog[2,x]*Pi^2*x^-1+22/3*PolyLog[2,x]*Pi^2+68/3*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-148/3*PolyLog[3,x]*x^-1-24*PolyLog[4,1-x]-96*PolyLog[4,1-x]*x^-2+24*PolyLog[4,1-x]*x^-1-28*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+80*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,x]+32*PolyLog[4,x]*x^-2-56*PolyLog[4,x]*x^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+92/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+167/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-676/27*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-22/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-80/9*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+92/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2+688/9*z3*x^-1-524/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-407/27*Pi^2-6*Pi^2*x-137/90*Pi^4*x^-2-49/45*Pi^4*x^-1-7/45*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1-20*Log[1-x]*z3*x^-2+4*Log[1-x]*z3*x^-1-14*Log[1-x]*z3+28/3*Log[1-x]*Pi^2*x^-2-329/18*Log[1-x]*Pi^2*x^-1+92/9*Log[1-x]*Pi^2+62/9*Log[1-x]^2+59/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-7/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+3/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+22/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-41/9*Log[1-x]^3*x^-1+5/6*Log[1-x]^4-8/3*Log[1-x]^4*x^-1+17*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-2-34*Log[1-x]^2*PolyLog[2,x]*x^-1+20*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x^-2-40*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+173/9*Log[s^-1*mu2]*Pi^2*x^-1-155/18*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-25/3*Log[s^-1*mu2]^2*Pi^2*x^-1+25/6*Log[s^-1*mu2]^2*Pi^2-5*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+2281/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+48*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+32*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-185/9*Log[x]*Pi^2*x^-1+112/9*Log[x]*Pi^2+12*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-169/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x-14/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+29/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-29/6*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ-73/6*Log[x]*Log[1-x]^2-40/3*Log[x]*Log[1-x]^2*x^-2+73/3*Log[x]*Log[1-x]^2*x^-1+5/3*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+2/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-14*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+91/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-5*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+49/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-68/3*Log[x]^2-124/3*Log[x]^2*x^-2+148/3*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1-6*Log[x]^2*x+2/3*Log[x]^2*Pi^2*x^-2-7*Log[x]^2*Pi^2*x^-1+3/2*Log[x]^2*Pi^2+19/3*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-2-50/3*Log[x]^2*Log[1-x]*x^-1-3/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+3*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ-32/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+65/9*Log[x]^3+112/9*Log[x]^3*x^-2-76/9*Log[x]^3*x^-1+1/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/3*Log[x]^4-2*Log[x]^4*x^-2-1/3*Log[x]^4*x^-1+8*Log[x]^2*PolyLog[2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1+34*Log[x]*PolyLog[2,x]+24*Log[x]*PolyLog[2,x]*x^-2-56*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+130/3*PolyLog[1,2,x]+80/3*PolyLog[1,2,x]*x^-2-206/3*PolyLog[1,2,x]*x^-1-4*PolyLog[2,x]*Pi^2*x^-2+46/3*PolyLog[2,x]*Pi^2*x^-1-17/3*PolyLog[2,x]*Pi^2-34*PolyLog[3,x]-24*PolyLog[3,x]*x^-2+56*PolyLog[3,x]*x^-1+8*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2+8*PolyLog[4,1-x]*x^-1+26*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-76*PolyLog[4,-x*(1-x)^-1]*x^-1-6*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1)+I*Nc^-3*(12*Pi*x^-1-12*Pi+24*Pi*z3*x^-1-12*Pi*z3-7/2*Pi^3*x^-1+3/2*Pi^3-8*Log[1-x]*Pi+32/3*Log[1-x]*Pi^3*x^-2-32/3*Log[1-x]*Pi^3*x^-1+16/3*Log[1-x]*Pi^3-4*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2+10/3*Log[s^-1*mu2]*Pi^3*x^-1-5/3*Log[s^-1*mu2]*Pi^3-4*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1-7*Log[s^-1*mu2]^2*Pi-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2+9*Log[x]*Pi*x^-1+8*Log[x]*Pi*(1-x)^-1+11*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2-31/3*Log[x]*Pi^3*x^-1+31/6*Log[x]*Pi^3+10*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7*Log[x]*Log[s^-1*mu2]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+Log[x]^2*Pi*x^-1-2*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2+4*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-26/3*Log[x]^3*Pi*x^-1+13/3*Log[x]^3*Pi+24*Log[x]*PolyLog[2,x]*Pi*x^-2-44*Log[x]*PolyLog[2,x]*Pi*x^-1+22*Log[x]*PolyLog[2,x]*Pi-48*PolyLog[1,2,x]*Pi*x^-1+24*PolyLog[1,2,x]*Pi+10*PolyLog[2,x]*Pi*x^-1-2*PolyLog[2,x]*Pi-24*PolyLog[3,x]*Pi*x^-2+64*PolyLog[3,x]*Pi*x^-1-32*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+152/27*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+52/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(-808/27*Pi*x^-2+868/27*Pi*x^-1-464/27*Pi-20*Pi*z3*x^-2-4*Pi*z3*x^-1-10*Pi*z3-8*Pi^3*x^-2+13*Pi^3*x^-1-23/3*Pi^3-12*Log[1-x]*Pi*x^-1+16*Log[1-x]*Pi-8*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ+28/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ-20/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+19*Log[1-x]^2*Pi*x^-1-9*Log[1-x]^2*Pi-8/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+4/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-2/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+16*Log[1-x]*PolyLog[2,x]*Pi-32/9*Log[s^-1*mu2]*Pi*x^-2+44/9*Log[s^-1*mu2]*Pi*x^-1-28/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]*Pi^3*x^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+2*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi+32/9*Log[x]*Pi*x^-2-358/9*Log[x]*Pi*x^-1-24*Log[x]*Pi*(1-x)^-1-34/9*Log[x]*Pi-4*Log[x]*Pi^3*x^-2*hLZ+10*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-3*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-86/3*Log[x]*Log[1-x]*Pi*x^-1+40/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2+2*Log[x]*Log[1-x]^2*Pi*x^-1+5*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]^2*Pi*x^-2+29/3*Log[x]^2*Pi*x^-1-25/3*Log[x]^2*Pi+16*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-22*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+11*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-8*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ+32/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-10/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ-32*Log[x]*PolyLog[2,x]*Pi*x^-2+48*Log[x]*PolyLog[2,x]*Pi*x^-1-24*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2+16*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+4/3*PolyLog[2,x]*Pi*x^-1+10/3*PolyLog[2,x]*Pi+40*PolyLog[3,x]*Pi*x^-2-48*PolyLog[3,x]*Pi*x^-1+12*PolyLog[3,x]*Pi)+I*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-152/27*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-52/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi)+I*Nc*(808/27*Pi*x^-2-1192/27*Pi*x^-1+788/27*Pi+20*Pi*z3*x^-2-20*Pi*z3*x^-1+22*Pi*z3+8*Pi^3*x^-2-19/2*Pi^3*x^-1+37/6*Pi^3+12*Log[1-x]*Pi*x^-1-8*Log[1-x]*Pi-8/3*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ+4/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ+4/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-15*Log[1-x]^2*Pi*x^-1+7*Log[1-x]^2*Pi+8/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-4/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+2/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+24*Log[1-x]*PolyLog[2,x]*Pi*x^-1-24*Log[1-x]*PolyLog[2,x]*Pi+320/9*Log[s^-1*mu2]*Pi*x^-2-359/9*Log[s^-1*mu2]*Pi*x^-1+199/9*Log[s^-1*mu2]*Pi+10/3*Log[s^-1*mu2]*Pi^3*x^-2-10/3*Log[s^-1*mu2]*Pi^3*x^-1+5/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+10*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi-320/9*Log[x]*Pi*x^-2+277/9*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-1-65/9*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ+1/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ-13/6*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+56/3*Log[x]*Log[1-x]*Pi*x^-1-46/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2+2*Log[x]*Log[1-x]^2*Pi*x^-1-7*Log[x]*Log[1-x]^2*Pi-20*Log[x]*Log[s^-1*mu2]*Pi*x^-2+34/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-17/3*Log[x]*Log[s^-1*mu2]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi+10*Log[x]^2*Pi*x^-2-32/3*Log[x]^2*Pi*x^-1+31/3*Log[x]^2*Pi-12*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+4*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+4*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-3*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ-2*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ-Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ+8*Log[x]*PolyLog[2,x]*Pi*x^-2-4*Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2+32*PolyLog[1,2,x]*Pi*x^-1-28*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-34/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi-16*PolyLog[3,x]*Pi*x^-2-16*PolyLog[3,x]*Pi*x^-1+20*PolyLog[3,x]*Pi);qQbqQb2LXTL21=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+76*z3*x^-1-54*z3+13/3*Pi^2*x^-2-17/3*Pi^2*x^-1-11/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-223/90*Pi^4*x^-1+223/180*Pi^4+24*Log[1-x]*x^-1-48*Log[1-x]*z3*x^-1+24*Log[1-x]*z3-13/3*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-28/3*Log[1-x]^2*Pi^2*x^-2+7*Log[1-x]^2*Pi^2*x^-1-7/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-2*Log[1-x]^3*x^-1-7/3*Log[1-x]^4-4*Log[1-x]^4*x^-2+14/3*Log[1-x]^4*x^-1-22*Log[1-x]^2*PolyLog[2,x]-24*Log[1-x]^2*PolyLog[2,x]*x^-2+44*Log[1-x]^2*PolyLog[2,x]*x^-1-40*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-2+80*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-45/2*Log[x]-93*Log[x]*x^-2+45*Log[x]*x^-1+48*Log[x]*z3*x^-2-16*Log[x]*z3*x^-1+8*Log[x]*z3-2*Log[x]*Pi^2*x^-2+22/3*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2-24*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+50*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+19*Log[x]^2+50*Log[x]^2*x^-2-62*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2+26*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-42*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]^3-12*Log[x]^3*x^-2+68/3*Log[x]^3*x^-1-14/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+28/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+7/3*Log[x]^4+2*Log[x]^4*x^-2-14/3*Log[x]^4*x^-1+16*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2-32*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1+40/3*PolyLog[2,x]*Pi^2*x^-2-4*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2-12*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*x^-2+24*PolyLog[4,-x*(1-x)^-1]*x^-1-44*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+88*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2+134/27*Pi^2*x^-1-85/27*Pi^2-112/27*Log[1-x]-224/27*Log[1-x]*x^-2+32/27*Log[1-x]*x^-1+8/3*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2-32/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-2-16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2-80/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+640/27*Log[x]+1664/27*Log[x]*x^-2-1280/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2-4*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+16*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2-80/3*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+8/3*Log[x]*Log[1-x]^2*x^-1+164/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-328/9*Log[x]*Log[s^-1*mu2]*x^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-122/9*Log[x]^2-188/9*Log[x]^2*x^-2+244/9*Log[x]^2*x^-1-8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3+32/9*Log[x]^3*x^-2-64/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2+568/9*z3*x^-1-176/9*z3+716/27*Pi^2*x^-2-968/27*Pi^2*x^-1+340/27*Pi^2+8*Pi^2*x-107/90*Pi^4*x^-2+104/45*Pi^4*x^-1-52/45*Pi^4+808/27*Log[1-x]+1616/27*Log[1-x]*x^-2-1172/27*Log[1-x]*x^-1-56*Log[1-x]*z3*x^-2+80*Log[1-x]*z3*x^-1-40*Log[1-x]*z3-32/3*Log[1-x]*Pi^2*x^-2+283/18*Log[1-x]*Pi^2*x^-1-82/9*Log[1-x]*Pi^2+2/9*Log[1-x]^2-136/9*Log[1-x]^2*x^-1+8*Log[1-x]^2*x+10*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-15/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ+15/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ-38/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-2+73/9*Log[1-x]^3*x^-1+2/3*Log[1-x]^4*x^-2+31*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-62*Log[1-x]^2*PolyLog[2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-80*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*x^-2+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-199/9*Log[s^-1*mu2]*Pi^2*x^-1+271/18*Log[s^-1*mu2]*Pi^2+176/9*Log[s^-1*mu2]*Log[1-x]+352/9*Log[s^-1*mu2]*Log[1-x]*x^-2-301/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+17/6*Log[s^-1*mu2]*Log[1-x]^2-5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1+62/3*Log[s^-1*mu2]^2*Pi^2*x^-2-53/3*Log[s^-1*mu2]^2*Pi^2*x^-1+53/6*Log[s^-1*mu2]^2*Pi^2+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4193/54*Log[x]-3785/27*Log[x]*x^-2+3545/27*Log[x]*x^-1-40*Log[x]*z3*x^-2+8*Log[x]*z3*x^-1-4*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+83/3*Log[x]*Pi^2*x^-1-56/3*Log[x]*Pi^2-12*Log[x]*Log[1-x]-352/9*Log[x]*Log[1-x]*x^-2+119/3*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x-82/3*Log[x]*Log[1-x]*Pi^2*x^-2-16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+97/3*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-97/6*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*hLZ-13/6*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2+10/3*Log[x]*Log[1-x]^2*x^-1+7*Log[x]*Log[1-x]^3+20/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ-14*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ-14*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-143/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+232/9*Log[x]*Log[s^-1*mu2]*x^-1-48*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-17*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-41/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-17*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+23/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+137/9*Log[x]^2+428/9*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+12*Log[x]^2*(1-x)^-1+8*Log[x]^2*x+58/3*Log[x]^2*Pi^2*x^-2-17*Log[x]^2*Pi^2*x^-1+17/2*Log[x]^2*Pi^2+38/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-73/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]^2+14*Log[x]^2*Log[1-x]^2*x^-2+16*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLZ+8*Log[x]^2*Log[1-x]^2*hLZ+4*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*x^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-10*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-113/9*Log[x]^3-68/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1-5*Log[x]^3*Log[1-x]-28/3*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+10*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ+5/3*Log[x]^4+2*Log[x]^4*x^-2-10/3*Log[x]^4*x^-1+14*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-28*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1-70/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+4/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2-50/3*PolyLog[1,2,x]*x^-1-12*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+70/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+48*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-96*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1+34*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-68*PolyLog[4,x]*x^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-16/9*z3-188/27*Pi^2*x^-2+158/27*Pi^2*x^-1-82/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+4/3*Log[x]-56/3*Log[x]*x^-2+40/9*Log[x]*x^-1+40/9*Log[x]*Pi^2*x^-2-8/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-28/3*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]^2+40/9*Log[x]^2*x^-2-32/3*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-32/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^3+8/9*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-1940/9*z3*x^-1+1186/9*z3+41/27*Pi^2*x^-2+16/27*Pi^2*x^-1+233/54*Pi^2-6*Pi^2*x+283/90*Pi^4*x^-2+113/90*Pi^4*x^-1+13/180*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+100/27*Log[1-x]*x^-1+76*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+30*Log[1-x]*z3+4/3*Log[1-x]*Pi^2*x^-2+62/9*Log[1-x]*Pi^2*x^-1-58/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+41/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x-8/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+4*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ-Log[1-x]^2*Pi^2-12*Log[1-x]^2*Pi^2*hLZ-8/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-14/9*Log[1-x]^3*x^-1+3/2*Log[1-x]^4+10/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-26*Log[1-x]^2*PolyLog[2,x]-40*Log[1-x]^2*PolyLog[2,x]*x^-2+52*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2+62/9*Log[s^-1*mu2]*Pi^2*x^-1-58/9*Log[s^-1*mu2]*Pi^2-304/9*Log[s^-1*mu2]*Log[1-x]-608/9*Log[s^-1*mu2]*Log[1-x]*x^-2+542/9*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-11/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1-58/3*Log[s^-1*mu2]^2*Pi^2*x^-2+58/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/3*Log[s^-1*mu2]^2*Pi^2-11*Log[s^-1*mu2]^2*Log[1-x]-22*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+3127/54*Log[x]+4783/27*Log[x]*x^-2-3247/27*Log[x]*x^-1-56*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-36*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2-130/9*Log[x]*Pi^2*x^-1+83/9*Log[x]*Pi^2+24*Log[x]*Log[1-x]+608/9*Log[x]*Log[1-x]*x^-2-100/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2+24*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[x]*Log[1-x]*Pi^2*x^-1-24*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[x]*Log[1-x]*Pi^2+12*Log[x]*Log[1-x]*Pi^2*hLZ+82/3*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*x^-2-119/3*Log[x]*Log[1-x]^2*x^-1-26/3*Log[x]*Log[1-x]^3-56/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ+40/3*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*hLZ+32*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+448/9*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-920/9*Log[x]*Log[s^-1*mu2]*x^-1+128/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-116/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+58/3*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+70/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-68*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+32/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-104/9*Log[x]^2-506/9*Log[x]^2*x^-2+298/9*Log[x]^2*x^-1-12*Log[x]^2*(1-x)^-1-6*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2+22*Log[x]^2*Pi^2*x^-1-9*Log[x]^2*Pi^2-45*Log[x]^2*Log[1-x]-86/3*Log[x]^2*Log[1-x]*x^-2+83*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-2-24*Log[x]^2*Log[1-x]^2*x^-2*hLZ+5*Log[x]^2*Log[1-x]^2*x^-1+24*Log[x]^2*Log[1-x]^2*x^-1*hLZ-12*Log[x]^2*Log[1-x]^2*hLZ-40/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+68/3*Log[x]^2*Log[s^-1*mu2]*x^-1-41*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+82*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+50/3*Log[x]^3+64/9*Log[x]^3*x^-2-36*Log[x]^3*x^-1+28/3*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+12*Log[x]^3*Log[1-x]*x^-2*hLZ-56/3*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*x^-1*hLZ+6*Log[x]^3*Log[1-x]*hLZ+10*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-20*Log[x]^3*Log[s^-1*mu2]*x^-1-11/3*Log[x]^4-2*Log[x]^4*x^-2+25/3*Log[x]^4*x^-1-14*Log[x]^2*PolyLog[2,x]-40*Log[x]^2*PolyLog[2,x]*x^-2+28*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]-40*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-68/3*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+148/3*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+40*Log[x]*PolyLog[3,x]*x^-1-158/3*PolyLog[1,2,x]-64/3*PolyLog[1,2,x]*x^-2+268/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-2-56/3*PolyLog[2,x]*Pi^2*x^-1+22/3*PolyLog[2,x]*Pi^2+68/3*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-148/3*PolyLog[3,x]*x^-1-24*PolyLog[4,1-x]-96*PolyLog[4,1-x]*x^-2+24*PolyLog[4,1-x]*x^-1-28*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+80*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,x]+32*PolyLog[4,x]*x^-2-56*PolyLog[4,x]*x^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+92/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+167/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-676/27*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-22/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-80/9*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+92/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2+688/9*z3*x^-1-524/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-407/27*Pi^2-6*Pi^2*x-137/90*Pi^4*x^-2-49/45*Pi^4*x^-1-7/45*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1-20*Log[1-x]*z3*x^-2+4*Log[1-x]*z3*x^-1-14*Log[1-x]*z3+28/3*Log[1-x]*Pi^2*x^-2-329/18*Log[1-x]*Pi^2*x^-1+92/9*Log[1-x]*Pi^2+62/9*Log[1-x]^2+59/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-7/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+3/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+22/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-41/9*Log[1-x]^3*x^-1+5/6*Log[1-x]^4-8/3*Log[1-x]^4*x^-1+17*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-2-34*Log[1-x]^2*PolyLog[2,x]*x^-1+20*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x^-2-40*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+173/9*Log[s^-1*mu2]*Pi^2*x^-1-155/18*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-25/3*Log[s^-1*mu2]^2*Pi^2*x^-1+25/6*Log[s^-1*mu2]^2*Pi^2-5*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+2281/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+48*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+32*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-185/9*Log[x]*Pi^2*x^-1+112/9*Log[x]*Pi^2+12*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-169/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x-14/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+29/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-29/6*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ-73/6*Log[x]*Log[1-x]^2-40/3*Log[x]*Log[1-x]^2*x^-2+73/3*Log[x]*Log[1-x]^2*x^-1+5/3*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+2/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-14*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+91/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-5*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+49/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-68/3*Log[x]^2-124/3*Log[x]^2*x^-2+148/3*Log[x]^2*x^-1+4*Log[x]^2*(1-x)^-1-6*Log[x]^2*x+2/3*Log[x]^2*Pi^2*x^-2-7*Log[x]^2*Pi^2*x^-1+3/2*Log[x]^2*Pi^2+19/3*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-2-50/3*Log[x]^2*Log[1-x]*x^-1-3/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+3*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ-32/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+65/9*Log[x]^3+112/9*Log[x]^3*x^-2-76/9*Log[x]^3*x^-1+1/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/3*Log[x]^4-2*Log[x]^4*x^-2-1/3*Log[x]^4*x^-1+8*Log[x]^2*PolyLog[2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1+34*Log[x]*PolyLog[2,x]+24*Log[x]*PolyLog[2,x]*x^-2-56*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+130/3*PolyLog[1,2,x]+80/3*PolyLog[1,2,x]*x^-2-206/3*PolyLog[1,2,x]*x^-1-4*PolyLog[2,x]*Pi^2*x^-2+46/3*PolyLog[2,x]*Pi^2*x^-1-17/3*PolyLog[2,x]*Pi^2-34*PolyLog[3,x]-24*PolyLog[3,x]*x^-2+56*PolyLog[3,x]*x^-1+8*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2+8*PolyLog[4,1-x]*x^-1+26*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-76*PolyLog[4,-x*(1-x)^-1]*x^-1-6*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1)+I*Nc^-3*(-12*Pi*x^-1+12*Pi-24*Pi*z3*x^-1+12*Pi*z3+7/2*Pi^3*x^-1-3/2*Pi^3+8*Log[1-x]*Pi-32/3*Log[1-x]*Pi^3*x^-2+32/3*Log[1-x]*Pi^3*x^-1-16/3*Log[1-x]*Pi^3+4*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2-10/3*Log[s^-1*mu2]*Pi^3*x^-1+5/3*Log[s^-1*mu2]*Pi^3+4*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1+7*Log[s^-1*mu2]^2*Pi+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2-9*Log[x]*Pi*x^-1-8*Log[x]*Pi*(1-x)^-1-11*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2+31/3*Log[x]*Pi^3*x^-1-31/6*Log[x]*Pi^3-10*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7*Log[x]*Log[s^-1*mu2]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-Log[x]^2*Pi*x^-1+2*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2-4*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+26/3*Log[x]^3*Pi*x^-1-13/3*Log[x]^3*Pi-24*Log[x]*PolyLog[2,x]*Pi*x^-2+44*Log[x]*PolyLog[2,x]*Pi*x^-1-22*Log[x]*PolyLog[2,x]*Pi+48*PolyLog[1,2,x]*Pi*x^-1-24*PolyLog[1,2,x]*Pi-10*PolyLog[2,x]*Pi*x^-1+2*PolyLog[2,x]*Pi+24*PolyLog[3,x]*Pi*x^-2-64*PolyLog[3,x]*Pi*x^-1+32*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-152/27*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-52/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(808/27*Pi*x^-2-868/27*Pi*x^-1+464/27*Pi+20*Pi*z3*x^-2+4*Pi*z3*x^-1+10*Pi*z3+8*Pi^3*x^-2-13*Pi^3*x^-1+23/3*Pi^3+12*Log[1-x]*Pi*x^-1-16*Log[1-x]*Pi+8*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ-28/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ+20/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-19*Log[1-x]^2*Pi*x^-1+9*Log[1-x]^2*Pi+8/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-4/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+2/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-16*Log[1-x]*PolyLog[2,x]*Pi+32/9*Log[s^-1*mu2]*Pi*x^-2-44/9*Log[s^-1*mu2]*Pi*x^-1+28/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]*Pi^3*x^-2+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-2*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi-32/9*Log[x]*Pi*x^-2+358/9*Log[x]*Pi*x^-1+24*Log[x]*Pi*(1-x)^-1+34/9*Log[x]*Pi+4*Log[x]*Pi^3*x^-2*hLZ-10*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+3*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+86/3*Log[x]*Log[1-x]*Pi*x^-1-40/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2-2*Log[x]*Log[1-x]^2*Pi*x^-1-5*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]^2*Pi*x^-2-29/3*Log[x]^2*Pi*x^-1+25/3*Log[x]^2*Pi-16*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-11*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+8*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ-32/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+10/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ+32*Log[x]*PolyLog[2,x]*Pi*x^-2-48*Log[x]*PolyLog[2,x]*Pi*x^-1+24*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2-16*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-4/3*PolyLog[2,x]*Pi*x^-1-10/3*PolyLog[2,x]*Pi-40*PolyLog[3,x]*Pi*x^-2+48*PolyLog[3,x]*Pi*x^-1-12*PolyLog[3,x]*Pi)+I*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+152/27*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+52/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi)+I*Nc*(-808/27*Pi*x^-2+1192/27*Pi*x^-1-788/27*Pi-20*Pi*z3*x^-2+20*Pi*z3*x^-1-22*Pi*z3-8*Pi^3*x^-2+19/2*Pi^3*x^-1-37/6*Pi^3-12*Log[1-x]*Pi*x^-1+8*Log[1-x]*Pi+8/3*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ-4/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ-4/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+15*Log[1-x]^2*Pi*x^-1-7*Log[1-x]^2*Pi-8/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+4/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-2/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-24*Log[1-x]*PolyLog[2,x]*Pi*x^-1+24*Log[1-x]*PolyLog[2,x]*Pi-320/9*Log[s^-1*mu2]*Pi*x^-2+359/9*Log[s^-1*mu2]*Pi*x^-1-199/9*Log[s^-1*mu2]*Pi-10/3*Log[s^-1*mu2]*Pi^3*x^-2+10/3*Log[s^-1*mu2]*Pi^3*x^-1-5/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-10*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi+320/9*Log[x]*Pi*x^-2-277/9*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-1+65/9*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ-1/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ+13/6*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-56/3*Log[x]*Log[1-x]*Pi*x^-1+46/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2-2*Log[x]*Log[1-x]^2*Pi*x^-1+7*Log[x]*Log[1-x]^2*Pi+20*Log[x]*Log[s^-1*mu2]*Pi*x^-2-34/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+17/3*Log[x]*Log[s^-1*mu2]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi-10*Log[x]^2*Pi*x^-2+32/3*Log[x]^2*Pi*x^-1-31/3*Log[x]^2*Pi+12*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-4*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-4*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+3*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ+2*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ+Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ-8*Log[x]*PolyLog[2,x]*Pi*x^-2+4*Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2-32*PolyLog[1,2,x]*Pi*x^-1+28*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+34/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi+16*PolyLog[3,x]*Pi*x^-2+16*PolyLog[3,x]*Pi*x^-1-20*PolyLog[3,x]*Pi);qQbqQb2LXTL22=+Nc^-4*(511/4+511/2*x^-2-511/2*x^-1-120*z3*x^-2+152*z3*x^-1-108*z3+26/3*Pi^2*x^-2-34/3*Pi^2*x^-1-11/3*Pi^2+8*Pi^2*x-13/15*Pi^4*x^-2-223/45*Pi^4*x^-1+223/90*Pi^4+48*Log[1-x]*x^-1-96*Log[1-x]*z3*x^-1+48*Log[1-x]*z3-26/3*Log[1-x]*Pi^2*x^-1+32/3*Log[1-x]*Pi^2+8*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-56/3*Log[1-x]^2*Pi^2*x^-2+14*Log[1-x]^2*Pi^2*x^-1-7*Log[1-x]^2*Pi^2+16/3*Log[1-x]^3-4*Log[1-x]^3*x^-1-14/3*Log[1-x]^4-8*Log[1-x]^4*x^-2+28/3*Log[1-x]^4*x^-1-44*Log[1-x]^2*PolyLog[2,x]-48*Log[1-x]^2*PolyLog[2,x]*x^-2+88*Log[1-x]^2*PolyLog[2,x]*x^-1-80*Log[1-x]*PolyLog[1,2,x]-96*Log[1-x]*PolyLog[1,2,x]*x^-2+160*Log[1-x]*PolyLog[1,2,x]*x^-1+32*Log[1-x]*PolyLog[3,x]+96*Log[1-x]*PolyLog[3,x]*x^-2-64*Log[1-x]*PolyLog[3,x]*x^-1+93*Log[s^-1*mu2]+186*Log[s^-1*mu2]*x^-2-186*Log[s^-1*mu2]*x^-1-96*Log[s^-1*mu2]*z3*x^-2+96*Log[s^-1*mu2]*z3*x^-1-48*Log[s^-1*mu2]*z3+4*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+64*Log[s^-1*mu2]*Log[1-x]+128*Log[s^-1*mu2]*Log[1-x]*x^-2-116*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1-52/3*Log[s^-1*mu2]^2*Pi^2*x^-2+40/3*Log[s^-1*mu2]^2*Pi^2*x^-1-20/3*Log[s^-1*mu2]^2*Pi^2+24*Log[s^-1*mu2]^2*Log[1-x]+48*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-45*Log[x]-186*Log[x]*x^-2+90*Log[x]*x^-1+96*Log[x]*z3*x^-2-32*Log[x]*z3*x^-1+16*Log[x]*z3-4*Log[x]*Pi^2*x^-2+44/3*Log[x]*Pi^2*x^-1-6*Log[x]*Pi^2-48*Log[x]*Log[1-x]-128*Log[x]*Log[1-x]*x^-2+100*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x+88/3*Log[x]*Log[1-x]*Pi^2*x^-2-20*Log[x]*Log[1-x]*Pi^2*x^-1+10*Log[x]*Log[1-x]*Pi^2-26*Log[x]*Log[1-x]^2+24*Log[x]*Log[1-x]^2*x^-1+16*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-88*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+176*Log[x]*Log[s^-1*mu2]*x^-1+104/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2-52*Log[x]*Log[s^-1*mu2]*Log[1-x]-96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+64*Log[x]*Log[s^-1*mu2]^2*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+38*Log[x]^2+100*Log[x]^2*x^-2-124*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1+8*Log[x]^2*x-52/3*Log[x]^2*Pi^2*x^-2+4*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2+52*Log[x]^2*Log[1-x]+48*Log[x]^2*Log[1-x]*x^-2-84*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-1+40*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*x^-1+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-32*Log[x]^2*Log[s^-1*mu2]^2*x^-1-68/3*Log[x]^3-24*Log[x]^3*x^-2+136/3*Log[x]^3*x^-1-28/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*x^-2+56/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+32*Log[x]^3*Log[s^-1*mu2]*x^-1+14/3*Log[x]^4+4*Log[x]^4*x^-2-28/3*Log[x]^4*x^-1+32*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]+96*Log[x]*PolyLog[1,2,x]*x^-2-64*Log[x]*PolyLog[1,2,x]*x^-1+24*Log[x]*PolyLog[2,x]-32*Log[x]*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[3,x]-64*Log[x]*PolyLog[3,x]*x^-2-64*Log[x]*PolyLog[3,x]*x^-1+16*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-1+80/3*PolyLog[2,x]*Pi^2*x^-2-8*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2-24*PolyLog[3,x]+32*PolyLog[3,x]*x^-1-64*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-1-24*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*x^-2+48*PolyLog[4,-x*(1-x)^-1]*x^-1-88*PolyLog[4,x]-32*PolyLog[4,x]*x^-2+176*PolyLog[4,x]*x^-1)+Nc^-3*Nf*(-5480/81-10960/81*x^-2+10960/81*x^-1-304/9*z3*x^-2+304/9*z3*x^-1-152/9*z3-52/27*Pi^2*x^-2+268/27*Pi^2*x^-1-170/27*Pi^2-224/27*Log[1-x]-448/27*Log[1-x]*x^-2+64/27*Log[1-x]*x^-1+16/3*Log[1-x]*Pi^2*x^-2-64/9*Log[1-x]*Pi^2*x^-1+32/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+104/9*Log[1-x]^2*x^-1+16/9*Log[1-x]^3+16/9*Log[1-x]^3*x^-2-32/9*Log[1-x]^3*x^-1-1664/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*x^-2+3328/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]*Pi^2*x^-2+56/9*Log[s^-1*mu2]*Pi^2*x^-1-28/9*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+272/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-188/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*x^-2+376/9*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]-16*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*x^-1-32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x^-2+64/9*Log[s^-1*mu2]^3*x^-1+1280/27*Log[x]+3328/27*Log[x]*x^-2-2560/27*Log[x]*x^-1+8/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-160/3*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2+16/3*Log[x]*Log[1-x]^2*x^-1+328/9*Log[x]*Log[s^-1*mu2]+752/9*Log[x]*Log[s^-1*mu2]*x^-2-656/9*Log[x]*Log[s^-1*mu2]*x^-1+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2+64/3*Log[x]*Log[s^-1*mu2]^2*x^-2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-1-244/9*Log[x]^2-376/9*Log[x]^2*x^-2+488/9*Log[x]^2*x^-1-16/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]-64/3*Log[x]^2*Log[s^-1*mu2]*x^-2+32*Log[x]^2*Log[s^-1*mu2]*x^-1+64/9*Log[x]^3+64/9*Log[x]^3*x^-2-128/9*Log[x]^3*x^-1+32/3*Log[x]*PolyLog[2,x]+64/3*Log[x]*PolyLog[2,x]*x^-2-64/3*Log[x]*PolyLog[2,x]*x^-1+16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2-32/3*PolyLog[1,2,x]*x^-1-32/3*PolyLog[3,x]-64/3*PolyLog[3,x]*x^-2+64/3*PolyLog[3,x]*x^-1)+Nc^-2*(30659/81+61318/81*x^-2-61318/81*x^-1-1640/9*z3*x^-2+2648/9*z3*x^-1-1684/9*z3+1666/27*Pi^2*x^-2-1846/27*Pi^2*x^-1-31/27*Pi^2+32*Pi^2*x-146/45*Pi^4*x^-2-298/45*Pi^4*x^-1+149/45*Pi^4+1616/27*Log[1-x]+3232/27*Log[1-x]*x^-2-400/27*Log[1-x]*x^-1-112*Log[1-x]*z3*x^-2-16*Log[1-x]*z3*x^-1+8*Log[1-x]*z3-64/3*Log[1-x]*Pi^2*x^-2+124/9*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2-104/9*Log[1-x]^2-20/9*Log[1-x]^2*x^-1+32*Log[1-x]^2*x-16*Log[1-x]^2*Pi^2*x^-2+32*Log[1-x]^2*Pi^2*x^-2*hLZ+12*Log[1-x]^2*Pi^2*x^-1-32*Log[1-x]^2*Pi^2*x^-1*hLZ-6*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ+8/9*Log[1-x]^3-88/9*Log[1-x]^3*x^-2+80/9*Log[1-x]^3*x^-1-8*Log[1-x]^4-40/3*Log[1-x]^4*x^-2+16*Log[1-x]^4*x^-1-16*Log[1-x]^2*PolyLog[2,x]+32*Log[1-x]^2*PolyLog[2,x]*x^-1-64*Log[1-x]*PolyLog[1,2,x]-64*Log[1-x]*PolyLog[1,2,x]*x^-2+128*Log[1-x]*PolyLog[1,2,x]*x^-1+48*Log[1-x]*PolyLog[3,x]+160*Log[1-x]*PolyLog[3,x]*x^-2-96*Log[1-x]*PolyLog[3,x]*x^-1+6296/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*x^-2-12592/27*Log[s^-1*mu2]*x^-1-16*Log[s^-1*mu2]*z3*x^-2+16*Log[s^-1*mu2]*z3*x^-1-8*Log[s^-1*mu2]*z3+188/9*Log[s^-1*mu2]*Pi^2*x^-2-452/9*Log[s^-1*mu2]*Pi^2*x^-1+226/9*Log[s^-1*mu2]*Pi^2+1216/9*Log[s^-1*mu2]*Log[1-x]+2432/9*Log[s^-1*mu2]*Log[1-x]*x^-2-2168/9*Log[s^-1*mu2]*Log[1-x]*x^-1+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-152/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+76/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+44/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]*Log[1-x]^3-24*Log[s^-1*mu2]*Log[1-x]^3*x^-1+302/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*x^-2-604/9*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*x^-2-8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2+44*Log[s^-1*mu2]^2*Log[1-x]+88*Log[s^-1*mu2]^2*Log[1-x]*x^-2-88*Log[s^-1*mu2]^2*Log[1-x]*x^-1+24*Log[s^-1*mu2]^2*Log[1-x]^2+48*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-48*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-40/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*x^-2+80/9*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-4760/27*Log[x]-12592/27*Log[x]*x^-2+8224/27*Log[x]*x^-1+16*Log[x]*z3*x^-2+16*Log[x]*z3*x^-1-8*Log[x]*z3-188/9*Log[x]*Pi^2*x^-2+226/3*Log[x]*Pi^2*x^-1-128/3*Log[x]*Pi^2-64*Log[x]*Log[1-x]-2432/9*Log[x]*Log[1-x]*x^-2+592/3*Log[x]*Log[1-x]*x^-1-64*Log[x]*Log[1-x]*x+16/3*Log[x]*Log[1-x]*Pi^2*x^-2-32*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+80/3*Log[x]*Log[1-x]*Pi^2*x^-1+32*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-40/3*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*hLZ-148/3*Log[x]*Log[1-x]^2+16/3*Log[x]*Log[1-x]^2*x^-2+140/3*Log[x]*Log[1-x]^2*x^-1+12*Log[x]*Log[1-x]^3+128/3*Log[x]*Log[1-x]^3*x^-2-16*Log[x]*Log[1-x]^3*x^-2*hLZ-24*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ-48*Log[x]*Log[1-x]*PolyLog[2,x]-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+96*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1024/9*Log[x]*Log[s^-1*mu2]-2360/9*Log[x]*Log[s^-1*mu2]*x^-2+1940/9*Log[x]*Log[s^-1*mu2]*x^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+136/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-68/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-304/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-176*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+536/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-88*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-112*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+176*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-44/3*Log[x]*Log[s^-1*mu2]^2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-1-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+454/9*Log[x]^2+1756/9*Log[x]^2*x^-2-1592/9*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-1+32*Log[x]^2*x+16/3*Log[x]^2*Pi^2*x^-2-74/3*Log[x]^2*Pi^2*x^-1+37/3*Log[x]^2*Pi^2+316/3*Log[x]^2*Log[1-x]+232/3*Log[x]^2*Log[1-x]*x^-2-536/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2+32*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-32*Log[x]^2*Log[1-x]^2*x^-1*hLZ+16*Log[x]^2*Log[1-x]^2*hLZ+50*Log[x]^2*Log[s^-1*mu2]+208/3*Log[x]^2*Log[s^-1*mu2]*x^-2-92*Log[x]^2*Log[s^-1*mu2]*x^-1+92*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+112*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-184*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-478/9*Log[x]^3-352/9*Log[x]^3*x^-2+896/9*Log[x]^3*x^-1-80/3*Log[x]^3*Log[1-x]-80/3*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-2*hLZ+160/3*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ-20*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+40*Log[x]^3*Log[s^-1*mu2]*x^-1+28/3*Log[x]^4+8*Log[x]^4*x^-2-56/3*Log[x]^4*x^-1+20*Log[x]^2*PolyLog[2,x]+80*Log[x]^2*PolyLog[2,x]*x^-2-40*Log[x]^2*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[1,2,x]+160*Log[x]*PolyLog[1,2,x]*x^-2-64*Log[x]*PolyLog[1,2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*x^-2-56/3*Log[x]*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[3,x]-96*Log[x]*PolyLog[3,x]*x^-2-64*Log[x]*PolyLog[3,x]*x^-1+104/3*PolyLog[1,2,x]-32/3*PolyLog[1,2,x]*x^-2-160/3*PolyLog[1,2,x]*x^-1+32*PolyLog[2,x]*Pi^2*x^-2+8/3*PolyLog[3,x]+64/3*PolyLog[3,x]*x^-2+56/3*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-2+64*PolyLog[4,1-x]*x^-1-128*PolyLog[4,-x*(1-x)^-1]*x^-2-104*PolyLog[4,x]-96*PolyLog[4,x]*x^-2+208*PolyLog[4,x]*x^-1)+Nc^-2*Nf^2*(400/81+800/81*x^-2-800/81*x^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*x^-2-320/27*Log[s^-1*mu2]*x^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*x^-2-32/9*Log[s^-1*mu2]^2*x^-1-160/27*Log[x]-320/27*Log[x]*x^-2+320/27*Log[x]*x^-1-32/9*Log[x]*Log[s^-1*mu2]-64/9*Log[x]*Log[s^-1*mu2]*x^-2+64/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]^2+32/9*Log[x]^2*x^-2-32/9*Log[x]^2*x^-1)+Nc^-1*Nf*(-1820/27-3640/27*x^-2+3640/27*x^-1-368/9*z3*x^-2+368/9*z3*x^-1-184/9*z3-428/27*Pi^2*x^-2+692/27*Pi^2*x^-1-406/27*Pi^2-224/27*Log[1-x]-448/27*Log[1-x]*x^-2+64/27*Log[1-x]*x^-1+16/3*Log[1-x]*Pi^2*x^-2-64/9*Log[1-x]*Pi^2*x^-1+32/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+104/9*Log[1-x]^2*x^-1+16/9*Log[1-x]^3+16/9*Log[1-x]^3*x^-2-32/9*Log[1-x]^3*x^-1-104/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2+208/3*Log[s^-1*mu2]*x^-1-88/9*Log[s^-1*mu2]*Pi^2*x^-2+136/9*Log[s^-1*mu2]*Pi^2*x^-1-68/9*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+272/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*x^-2-8/3*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]-16*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+1160/27*Log[x]+2320/27*Log[x]*x^-2-1936/27*Log[x]*x^-1+88/9*Log[x]*Pi^2*x^-2-40/3*Log[x]*Pi^2*x^-1+20/3*Log[x]*Pi^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-160/3*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2+16/3*Log[x]*Log[1-x]^2*x^-1+136/9*Log[x]*Log[s^-1*mu2]+272/9*Log[x]*Log[s^-1*mu2]*x^-2-224/9*Log[x]*Log[s^-1*mu2]*x^-1+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-212/9*Log[x]^2-296/9*Log[x]^2*x^-2+352/9*Log[x]^2*x^-1-8*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2+16*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+56/9*Log[x]^3+80/9*Log[x]^3*x^-2-112/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2-32/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+23213/324+23213/162*x^-2-23213/162*x^-1+656/9*z3*x^-2-2384/9*z3*x^-1+1624/9*z3+1748/27*Pi^2*x^-2-2768/27*Pi^2*x^-1+634/27*Pi^2+24*Pi^2*x+169/45*Pi^4*x^-2+17/9*Pi^4*x^-1+359/90*Pi^4+1616/27*Log[1-x]+3232/27*Log[1-x]*x^-2-1696/27*Log[1-x]*x^-1+80*Log[1-x]*z3*x^-2-16*Log[1-x]*z3*x^-1+56*Log[1-x]*z3-112/3*Log[1-x]*Pi^2*x^-2+658/9*Log[1-x]*Pi^2*x^-1-368/9*Log[1-x]*Pi^2-248/9*Log[1-x]^2-236/9*Log[1-x]^2*x^-1+24*Log[1-x]^2*x-8*Log[1-x]^2*Pi^2*x^-2-32*Log[1-x]^2*Pi^2*x^-2*hLZ+10*Log[1-x]^2*Pi^2*x^-1+32*Log[1-x]^2*Pi^2*x^-1*hLZ+Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ-88/9*Log[1-x]^3-88/9*Log[1-x]^3*x^-2+164/9*Log[1-x]^3*x^-1-4/3*Log[1-x]^4+26/3*Log[1-x]^4*x^-1-68*Log[1-x]^2*PolyLog[2,x]-80*Log[1-x]^2*PolyLog[2,x]*x^-2+136*Log[1-x]^2*PolyLog[2,x]*x^-1-80*Log[1-x]*PolyLog[1,2,x]-96*Log[1-x]*PolyLog[1,2,x]*x^-2+160*Log[1-x]*PolyLog[1,2,x]*x^-1+48*Log[1-x]*PolyLog[3,x]-192*Log[1-x]*PolyLog[3,x]*x^-1-103/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*x^-2+206/27*Log[s^-1*mu2]*x^-1+112*Log[s^-1*mu2]*z3*x^-2-112*Log[s^-1*mu2]*z3*x^-1+56*Log[s^-1*mu2]*z3+304/9*Log[s^-1*mu2]*Pi^2*x^-2-460/9*Log[s^-1*mu2]*Pi^2*x^-1+230/9*Log[s^-1*mu2]*Pi^2+640/9*Log[s^-1*mu2]*Log[1-x]+1280/9*Log[s^-1*mu2]*Log[1-x]*x^-2-1124/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+26/3*Log[s^-1*mu2]*Log[1-x]^2-52/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-268/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*x^-2+536/9*Log[s^-1*mu2]^2*x^-1-20/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2+20*Log[s^-1*mu2]^2*Log[1-x]+40*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-68/9*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*x^-2+136/9*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-1513/27*Log[x]-3026/27*Log[x]*x^-2+1490/27*Log[x]*x^-1-96*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-48*Log[x]*z3-304/9*Log[x]*Pi^2*x^-2+166/3*Log[x]*Pi^2*x^-1-130/3*Log[x]*Pi^2-48*Log[x]*Log[1-x]-1280/9*Log[x]*Log[1-x]*x^-2+676/3*Log[x]*Log[1-x]*x^-1-48*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*Pi^2*x^-2+32*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-20*Log[x]*Log[1-x]*Pi^2*x^-1-32*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+6*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*hLZ+146/3*Log[x]*Log[1-x]^2+160/3*Log[x]*Log[1-x]^2*x^-2-292/3*Log[x]*Log[1-x]^2*x^-1-44/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-2*hLZ+16/3*Log[x]*Log[1-x]^3*x^-1-16*Log[x]*Log[1-x]^3*x^-1*hLZ+8*Log[x]*Log[1-x]^3*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-104/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2+52/9*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+12*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-196/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-80*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+392/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+412/9*Log[x]^2+248/3*Log[x]^2*x^-2-1040/9*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-1+24*Log[x]^2*x+20/3*Log[x]^2*Pi^2*x^-2+18*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2-36*Log[x]^2*Log[1-x]-112/3*Log[x]^2*Log[1-x]*x^-2+68*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2-32*Log[x]^2*Log[1-x]^2*x^-2*hLZ+32*Log[x]^2*Log[1-x]^2*x^-1*hLZ-16*Log[x]^2*Log[1-x]^2*hLZ+34*Log[x]^2*Log[s^-1*mu2]+104/3*Log[x]^2*Log[s^-1*mu2]*x^-2-68*Log[x]^2*Log[s^-1*mu2]*x^-1-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+56*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-6*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1-170/9*Log[x]^3-224/9*Log[x]^3*x^-2+232/9*Log[x]^3*x^-1+28/3*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2*hLZ-32/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[1-x]*x^-1*hLZ+8*Log[x]^3*Log[1-x]*hLZ+8*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^4+4*Log[x]^4*x^-2+6*Log[x]^4*x^-1+4*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2-8*Log[x]^2*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]-80*Log[x]*PolyLog[1,2,x]*x^-1-472/3*Log[x]*PolyLog[2,x]-464/3*Log[x]*PolyLog[2,x]*x^-2+680/3*Log[x]*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2+176*Log[x]*PolyLog[3,x]*x^-1-520/3*PolyLog[1,2,x]-320/3*PolyLog[1,2,x]*x^-2+824/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[2,x]*Pi^2*x^-2-128/3*PolyLog[2,x]*Pi^2*x^-1+28/3*PolyLog[2,x]*Pi^2+472/3*PolyLog[3,x]+464/3*PolyLog[3,x]*x^-2-680/3*PolyLog[3,x]*x^-1-80*PolyLog[4,1-x]-128*PolyLog[4,1-x]*x^-2+16*PolyLog[4,1-x]*x^-1-56*PolyLog[4,-x*(1-x)^-1]-32*PolyLog[4,-x*(1-x)^-1]*x^-2+256*PolyLog[4,-x*(1-x)^-1]*x^-1-32*PolyLog[4,x]+64*PolyLog[4,x]*x^-2-80*PolyLog[4,x]*x^-1;


==> math_package/HFqQqQ.m <==
qQqQTL11=1/2+x^-2*Nc^-4-2*x^-2*Nc^-2+x^-2-x^-1*Nc^-4+2*x^-1*Nc^-2-x^-1+1/2*Nc^-4-Nc^-2;qQqQTL12=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQqQTL21=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQqQTL22=4*x^-2*Nc^-2-4*x^-1*Nc^-2+2*Nc^-2;qQqQTL11=1/2+x^-2*Nc^-4-2*x^-2*Nc^-2+x^-2-x^-1*Nc^-4+2*x^-1*Nc^-2-x^-1+1/2*Nc^-4-Nc^-2;qQqQTL12=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQqQTL21=2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+2*x^-1*Nc^-1+Nc^-3-Nc^-1;qQqQTL22=4*x^-2*Nc^-2-4*x^-1*Nc^-2+2*Nc^-2;qQqQ1L11=+Nc^-5*(8+16*x^-2-16*x^-1-1/3*Pi^2*x^-2+4/3*Pi^2*x^-1-2/3*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1+3*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-2-6*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-2-2*Log[s^-1*mu2]^2*x^-1-4*Log[x]-6*Log[x]*x^-2+8*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2*x^-2)+Nc^-4*(-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf+4/3*Log[x]*x^-2*Nf-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf)+Nc^-3*(-131/9-262/9*x^-2+262/9*x^-1+3*Pi^2*x^-2-6*Pi^2*x^-1+3*Pi^2+3*Log[1-x]*x^-1+3/2*Log[1-x]^2-3*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]-32/3*Log[s^-1*mu2]*x^-2+32/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2-6*Log[s^-1*mu2]^2*x^-2+6*Log[s^-1*mu2]^2*x^-1+22/3*Log[x]+32/3*Log[x]*x^-2-47/3*Log[x]*x^-1-9*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2-2*Log[x]^2*x^-2-3*Log[x]^2*x^-1)+Nc^-2*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+Nc^-1*(46/9+92/9*x^-2-92/9*x^-1-5*Pi^2*x^-2+8*Pi^2*x^-1-4*Pi^2-3*Log[1-x]*x^-1-3/2*Log[1-x]^2+3*Log[1-x]^2*x^-1+5/3*Log[s^-1*mu2]+10/3*Log[s^-1*mu2]*x^-2-10/3*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*Log[1-x]-12*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-2-6*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]-10/3*Log[x]*x^-2+22/3*Log[x]*x^-1+9*Log[x]*Log[1-x]+12*Log[x]*Log[1-x]*x^-2-18*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1-3*Log[x]^2-2*Log[x]^2*x^-2+6*Log[x]^2*x^-1)+Nc*(13/9+26/9*x^-2-26/9*x^-1+7/3*Pi^2*x^-2-10/3*Pi^2*x^-1+5/3*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]+4/3*Log[s^-1*mu2]*x^-2-4/3*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-2+2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]-4/3*Log[x]*x^-2+1/3*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1+3/2*Log[x]^2+2*Log[x]^2*x^-2-3*Log[x]^2*x^-1)-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf+4/3*Log[x]*x^-2*Nf-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf;qQqQ1L12=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2+8/3*Pi^2*x^-1-4/3*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-8*Log[x]-12*Log[x]*x^-2+16*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2*x^-2)+Nc^-3*(-40/9*x^-2*Nf+40/9*x^-1*Nf-20/9*Nf-8/3*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+8/3*Log[x]*x^-2*Nf-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-25/3*Pi^2*x^-1+25/6*Pi^2+3*Log[1-x]*x^-1+3/2*Log[1-x]^2-3*Log[1-x]^2*x^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+17/3*Log[x]+28/3*Log[x]*x^-2-40/3*Log[x]*x^-1-9*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2-4*Log[x]^2*x^-1)+Nc^-1*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+I*Nc^-2*(-Pi*x^-1+Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)+I*(Pi*x^-1-Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1;qQqQ1L21=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2+8/3*Pi^2*x^-1-4/3*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-8*Log[x]-12*Log[x]*x^-2+16*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2*x^-2)+Nc^-3*(-40/9*x^-2*Nf+40/9*x^-1*Nf-20/9*Nf-8/3*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+8/3*Log[x]*x^-2*Nf-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-25/3*Pi^2*x^-1+25/6*Pi^2+3*Log[1-x]*x^-1+3/2*Log[1-x]^2-3*Log[1-x]^2*x^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+17/3*Log[x]+28/3*Log[x]*x^-2-40/3*Log[x]*x^-1-9*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2-4*Log[x]^2*x^-1)+Nc^-1*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-8/3*Log[x]*x^-2*Nf+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf)+I*Nc^-2*(Pi*x^-1-Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)+I*(-Pi*x^-1+Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1;qQqQ1L22=+Nc^-3*(32+64*x^-2-64*x^-1-4/3*Pi^2*x^-2+16/3*Pi^2*x^-1-8/3*Pi^2-4*Log[1-x]*x^-1-2*Log[1-x]^2+4*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]+24*Log[s^-1*mu2]*x^-2-24*Log[s^-1*mu2]*x^-1-8*Log[s^-1*mu2]*Log[1-x]-16*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x^-2-8*Log[s^-1*mu2]^2*x^-1-16*Log[x]-24*Log[x]*x^-2+32*Log[x]*x^-1+12*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-24*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x^-2+16*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]^2*x^-2)+Nc^-2*(-80/9*x^-2*Nf+80/9*x^-1*Nf-40/9*Nf-16/3*Log[s^-1*mu2]*x^-2*Nf+16/3*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[s^-1*mu2]*Nf+16/3*Log[x]*x^-2*Nf-16/3*Log[x]*x^-1*Nf+8/3*Log[x]*Nf)+Nc^-1*(52/9+104/9*x^-2-104/9*x^-1+28/3*Pi^2*x^-2-28/3*Pi^2*x^-1+14/3*Pi^2+8/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*x^-2-16/3*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1-20/3*Log[x]-16/3*Log[x]*x^-2+28/3*Log[x]*x^-1+2*Log[x]^2+8*Log[x]^2*x^-2-4*Log[x]^2*x^-1);qQqQ1LX1L11=+Nc^-6*(32+64*x^-2-64*x^-1-8/3*Pi^2*x^-2+32/3*Pi^2*x^-1-29/6*Pi^2+1/36*Pi^4*x^-2-7/36*Pi^4*x^-1+43/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2-8*Log[1-x]*x^-1+1/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x-7/2*Log[1-x]^2+8*Log[1-x]^2*x^-1-1/6*Log[1-x]^2*Pi^2*x^-1+13/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+24*Log[s^-1*mu2]+48*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*Pi^2*x^-2+2*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+29*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+11/3*Log[s^-1*mu2]^2*Pi^2*x^-2-8/3*Log[s^-1*mu2]^2*Pi^2*x^-1+4/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-32*Log[x]-48*Log[x]*x^-2+64*Log[x]*x^-1+Log[x]*Pi^2*x^-2-7/3*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x+23*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-45*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*x^-2+3*Log[x]*Log[1-x]*Pi^2*x^-1-7/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-28*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+56*Log[x]*Log[s^-1*mu2]*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+20*Log[x]*Log[s^-1*mu2]^2*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+17/2*Log[x]^2+25*Log[x]^2*x^-2-15*Log[x]^2*x^-1+11/3*Log[x]^2*Pi^2*x^-2+Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2-14*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+21*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+13/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-7*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^3-6*Log[x]^3*x^-2+2*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-1/2*Log[x]^3*x-Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-2*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]*x^-2+1/8*Log[x]^4+Log[x]^4*x^-2+Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-5*(-160/9*x^-2*Nf+160/9*x^-1*Nf-80/9*Nf+10/27*Pi^2*x^-2*Nf-40/27*Pi^2*x^-1*Nf+20/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf-52/3*Log[s^-1*mu2]*x^-2*Nf+52/3*Log[s^-1*mu2]*x^-1*Nf-26/3*Log[s^-1*mu2]*Nf+2/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+4/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-56/9*Log[s^-1*mu2]^2*x^-2*Nf+56/9*Log[s^-1*mu2]^2*x^-1*Nf-28/9*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-4/3*Log[s^-1*mu2]^3*x^-2*Nf+4/3*Log[s^-1*mu2]^3*x^-1*Nf-2/3*Log[s^-1*mu2]^3*Nf+52/3*Log[x]*x^-2*Nf-176/9*Log[x]*x^-1*Nf+88/9*Log[x]*Nf-2/9*Log[x]*Pi^2*x^-2*Nf+8/9*Log[x]*Pi^2*x^-1*Nf-4/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf+112/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-124/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+62/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+4*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]^2*Nf-56/9*Log[x]^2*x^-2*Nf+16/3*Log[x]^2*x^-1*Nf-8/3*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf-4*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*Nf+4/3*Log[x]^3*x^-2*Nf)+Nc^-4*(-472/9-944/9*x^-2+100/81*x^-2*Nf^2+944/9*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+635/27*Pi^2*x^-2-1244/27*Pi^2*x^-1+595/27*Pi^2-4/9*Pi^4*x^-2+19/9*Pi^4*x^-1-55/18*Pi^4+2*Pi^4*x-1/2*Pi^4*x^2+203/9*Log[1-x]*x^-1-5/3*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x+167/18*Log[1-x]^2-203/9*Log[1-x]^2*x^-1+5/3*Log[1-x]^2*Pi^2*x^-1-29/6*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2-115/3*Log[s^-1*mu2]-230/3*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2+230/3*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+79/9*Log[s^-1*mu2]*Pi^2*x^-2-118/9*Log[s^-1*mu2]*Pi^2*x^-1+41/9*Log[s^-1*mu2]*Pi^2+406/9*Log[s^-1*mu2]*Log[1-x]+812/9*Log[s^-1*mu2]*Log[1-x]*x^-2-737/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+25/6*Log[s^-1*mu2]*Log[1-x]^2-49/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-266/9*Log[s^-1*mu2]^2-532/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+532/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-2+2/3*Log[s^-1*mu2]^2*Pi^2*x^-1-1/3*Log[s^-1*mu2]^2*Pi^2+50/3*Log[s^-1*mu2]^2*Log[1-x]+100/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-88/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-25/3*Log[s^-1*mu2]^3-50/3*Log[s^-1*mu2]^3*x^-2+50/3*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+476/9*Log[x]+230/3*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2-1024/9*Log[x]*x^-1+40/27*Log[x]*x^-1*Nf^2-20/27*Log[x]*Nf^2-79/9*Log[x]*Pi^2*x^-2+293/18*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1-217/18*Log[x]*Pi^2+2*Log[x]*Pi^2*x-191/3*Log[x]*Log[1-x]-812/9*Log[x]*Log[1-x]*x^-2+127*Log[x]*Log[1-x]*x^-1+20/3*Log[x]*Log[1-x]*Pi^2*x^-2-18*Log[x]*Log[1-x]*Pi^2*x^-1+17*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-97/6*Log[x]*Log[1-x]^2+49/3*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*x+12*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2+436/9*Log[x]*Log[s^-1*mu2]+776/9*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-899/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-4/9*Log[x]*Log[s^-1*mu2]*Nf^2+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2-143/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-200/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+274/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+22*Log[x]*Log[s^-1*mu2]^2+38*Log[x]*Log[s^-1*mu2]^2*x^-2-45*Log[x]*Log[s^-1*mu2]^2*x^-1-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1-10/3*Log[x]^2-244/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2+11/3*Log[x]^2*x^-1-4/9*Log[x]^2*x^-1*Nf^2+2/9*Log[x]^2*Nf^2-16/3*Log[x]^2*Pi^2*x^-2-3/2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1-17/4*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+43*Log[x]^2*Log[1-x]+100/3*Log[x]^2*Log[1-x]*x^-2-62*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*x-27*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+30*Log[x]^2*Log[1-x]^2*x^-1+12*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2-61/6*Log[x]^2*Log[s^-1*mu2]-26*Log[x]^2*Log[s^-1*mu2]*x^-2+67/3*Log[x]^2*Log[s^-1*mu2]*x^-1+15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-17/2*Log[x]^3+14/3*Log[x]^3*x^-2+6*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*x+9*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2-2*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-3*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-3/4*Log[x]^4-3*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1+2*Log[x]^4*x-1/2*Log[x]^4*x^2)+Nc^-3*(2620/81*x^-2*Nf-2620/81*x^-1*Nf+1310/81*Nf-10/3*Pi^2*x^-2*Nf+20/3*Pi^2*x^-1*Nf-10/3*Pi^2*Nf-10/3*Log[1-x]*x^-1*Nf+10/3*Log[1-x]^2*x^-1*Nf-5/3*Log[1-x]^2*Nf+844/27*Log[s^-1*mu2]*x^-2*Nf-844/27*Log[s^-1*mu2]*x^-1*Nf+422/27*Log[s^-1*mu2]*Nf-2*Log[s^-1*mu2]*Pi^2*x^-2*Nf+4*Log[s^-1*mu2]*Pi^2*x^-1*Nf-2*Log[s^-1*mu2]*Pi^2*Nf-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[s^-1*mu2]*Log[1-x]*Nf+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-Log[s^-1*mu2]*Log[1-x]^2*Nf+124/9*Log[s^-1*mu2]^2*x^-2*Nf-124/9*Log[s^-1*mu2]^2*x^-1*Nf+62/9*Log[s^-1*mu2]^2*Nf-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4*Log[s^-1*mu2]^2*Log[1-x]*Nf+4*Log[s^-1*mu2]^3*x^-2*Nf-4*Log[s^-1*mu2]^3*x^-1*Nf+2*Log[s^-1*mu2]^3*Nf-844/27*Log[x]*x^-2*Nf+994/27*Log[x]*x^-1*Nf-482/27*Log[x]*Nf+2*Log[x]*Pi^2*x^-2*Nf-4*Log[x]*Pi^2*x^-1*Nf+2*Log[x]*Pi^2*Nf+40/3*Log[x]*Log[1-x]*x^-2*Nf-18*Log[x]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[1-x]*Nf-2*Log[x]*Log[1-x]^2*x^-1*Nf+Log[x]*Log[1-x]^2*Nf-208/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+238/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-116/9*Log[x]*Log[s^-1*mu2]*Nf+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-28/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+28/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-14/3*Log[x]*Log[s^-1*mu2]^2*Nf+28/3*Log[x]^2*x^-2*Nf-64/9*Log[x]^2*x^-1*Nf+29/9*Log[x]^2*Nf-8*Log[x]^2*Log[1-x]*x^-2*Nf+12*Log[x]^2*Log[1-x]*x^-1*Nf-6*Log[x]^2*Log[1-x]*Nf+20/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-10/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+5/3*Log[x]^2*Log[s^-1*mu2]*Nf-4/3*Log[x]^3*x^-2*Nf-2*Log[x]^3*x^-1*Nf+Log[x]^3*Nf)+Nc^-2*(1609/162+1609/81*x^-2-200/81*x^-2*Nf^2-1609/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-107/3*Pi^2*x^-2+166/3*Pi^2*x^-1-163/6*Pi^2+13/6*Pi^4*x^-2-37/6*Pi^4*x^-1+73/12*Pi^4-3*Pi^4*x+3/4*Pi^4*x^2-59/3*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-1-6*Log[1-x]*Pi^2+3*Log[1-x]*Pi^2*x-41/6*Log[1-x]^2+59/3*Log[1-x]^2*x^-1-4*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2-6*Log[1-x]^2*Pi^2*x+3/2*Log[1-x]^2*Pi^2*x^2-6*Log[1-x]^3+3*Log[1-x]^3*x+3*Log[1-x]^4-3*Log[1-x]^4*x+3/4*Log[1-x]^4*x^2+152/27*Log[s^-1*mu2]+304/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2-304/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-13*Log[s^-1*mu2]*Pi^2*x^-2+18*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[s^-1*mu2]*Pi^2-118/3*Log[s^-1*mu2]*Log[1-x]-236/3*Log[s^-1*mu2]*Log[1-x]*x^-2+215/3*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+14*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/2*Log[s^-1*mu2]*Log[1-x]^2+19*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]*Log[1-x]^3-12*Log[s^-1*mu2]*Log[1-x]^3*x^-1+367/18*Log[s^-1*mu2]^2+367/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-367/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2-4*Log[s^-1*mu2]^2*Pi^2*x^-2+10*Log[s^-1*mu2]^2*Pi^2*x^-1-5*Log[s^-1*mu2]^2*Pi^2-14*Log[s^-1*mu2]^2*Log[1-x]-28*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-18*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+7*Log[s^-1*mu2]^3+14*Log[s^-1*mu2]^3*x^-2-14*Log[s^-1*mu2]^3*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]-24*Log[s^-1*mu2]^3*Log[1-x]*x^-2+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1-290/27*Log[x]-304/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2+973/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+13*Log[x]*Pi^2*x^-2-49/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1+35/2*Log[x]*Pi^2-3*Log[x]*Pi^2*x+53*Log[x]*Log[1-x]+236/3*Log[x]*Log[1-x]*x^-2-111*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*Pi^2*x^-2+36*Log[x]*Log[1-x]*Pi^2*x^-1-30*Log[x]*Log[1-x]*Pi^2+12*Log[x]*Log[1-x]*Pi^2*x-3*Log[x]*Log[1-x]*Pi^2*x^2+43/2*Log[x]*Log[1-x]^2-19*Log[x]*Log[1-x]^2*x^-1-9*Log[x]*Log[1-x]^2*x-18*Log[x]*Log[1-x]^3+12*Log[x]*Log[1-x]^3*x^-1+12*Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]^3*x^2-40/3*Log[x]*Log[s^-1*mu2]-70/3*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+32*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[x]*Log[s^-1*mu2]*Pi^2+41*Log[x]*Log[s^-1*mu2]*Log[1-x]+56*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-82*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-33*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+66*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40/3*Log[x]*Log[s^-1*mu2]^2-62/3*Log[x]*Log[s^-1*mu2]^2*x^-2+89/3*Log[x]*Log[s^-1*mu2]^2*x^-1+30*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-60*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-287/18*Log[x]^2-157/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+302/9*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2+2*Log[x]^2*Pi^2*x^-2-9/2*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+35/4*Log[x]^2*Pi^2-6*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Pi^2*x^2-45*Log[x]^2*Log[1-x]-28*Log[x]^2*Log[1-x]*x^-2+60*Log[x]^2*Log[1-x]*x^-1+9*Log[x]^2*Log[1-x]*x+42*Log[x]^2*Log[1-x]^2+24*Log[x]^2*Log[1-x]^2*x^-2-48*Log[x]^2*Log[1-x]^2*x^-1-18*Log[x]^2*Log[1-x]^2*x+9/2*Log[x]^2*Log[1-x]^2*x^2-8/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1+31/2*Log[x]^3+22/3*Log[x]^3*x^-2-17*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-3*Log[x]^3*x-21*Log[x]^3*Log[1-x]+18*Log[x]^3*Log[1-x]*x^-1+12*Log[x]^3*Log[1-x]*x-3*Log[x]^3*Log[1-x]*x^2+6*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-12*Log[x]^3*Log[s^-1*mu2]*x^-1+21/8*Log[x]^4-2*Log[x]^4*x^-2+Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-3*Log[x]^4*x+3/4*Log[x]^4*x^2)+Nc^-1*(-920/81*x^-2*Nf+920/81*x^-1*Nf-460/81*Nf+50/9*Pi^2*x^-2*Nf-80/9*Pi^2*x^-1*Nf+40/9*Pi^2*Nf+10/3*Log[1-x]*x^-1*Nf-10/3*Log[1-x]^2*x^-1*Nf+5/3*Log[1-x]^2*Nf-284/27*Log[s^-1*mu2]*x^-2*Nf+284/27*Log[s^-1*mu2]*x^-1*Nf-142/27*Log[s^-1*mu2]*Nf+10/3*Log[s^-1*mu2]*Pi^2*x^-2*Nf-16/3*Log[s^-1*mu2]*Pi^2*x^-1*Nf+8/3*Log[s^-1*mu2]*Pi^2*Nf+40/3*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/3*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/3*Log[s^-1*mu2]*Log[1-x]*Nf-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+Log[s^-1*mu2]*Log[1-x]^2*Nf-80/9*Log[s^-1*mu2]^2*x^-2*Nf+80/9*Log[s^-1*mu2]^2*x^-1*Nf-40/9*Log[s^-1*mu2]^2*Nf+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4*Log[s^-1*mu2]^2*Log[1-x]*Nf-4*Log[s^-1*mu2]^3*x^-2*Nf+4*Log[s^-1*mu2]^3*x^-1*Nf-2*Log[s^-1*mu2]^3*Nf+284/27*Log[x]*x^-2*Nf-404/27*Log[x]*x^-1*Nf+172/27*Log[x]*Nf-10/3*Log[x]*Pi^2*x^-2*Nf+16/3*Log[x]*Pi^2*x^-1*Nf-8/3*Log[x]*Pi^2*Nf-40/3*Log[x]*Log[1-x]*x^-2*Nf+18*Log[x]*Log[1-x]*x^-1*Nf-10*Log[x]*Log[1-x]*Nf+2*Log[x]*Log[1-x]^2*x^-1*Nf-Log[x]*Log[1-x]^2*Nf+80/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-104/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+46/9*Log[x]*Log[s^-1*mu2]*Nf-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+20/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]^2*Nf-16/9*Log[x]^2*x^-1*Nf+14/9*Log[x]^2*Nf+8*Log[x]^2*Log[1-x]*x^-2*Nf-12*Log[x]^2*Log[1-x]*x^-1*Nf+6*Log[x]^2*Log[1-x]*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+2/3*Log[x]^2*Log[s^-1*mu2]*Nf-4/3*Log[x]^3*x^-2*Nf+4*Log[x]^3*x^-1*Nf-2*Log[x]^3*Nf)+Nc*(-260/81*x^-2*Nf+260/81*x^-1*Nf-130/81*Nf-70/27*Pi^2*x^-2*Nf+100/27*Pi^2*x^-1*Nf-50/27*Pi^2*Nf-10/9*Log[1-x]*x^-1*Nf+10/9*Log[1-x]^2*x^-1*Nf-5/9*Log[1-x]^2*Nf-92/27*Log[s^-1*mu2]*x^-2*Nf+92/27*Log[s^-1*mu2]*x^-1*Nf-46/27*Log[s^-1*mu2]*Nf-14/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+20/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-10/9*Log[s^-1*mu2]*Pi^2*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+4/3*Log[s^-1*mu2]^2*x^-2*Nf-4/3*Log[s^-1*mu2]^2*x^-1*Nf+2/3*Log[s^-1*mu2]^2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+4/3*Log[s^-1*mu2]^3*x^-2*Nf-4/3*Log[s^-1*mu2]^3*x^-1*Nf+2/3*Log[s^-1*mu2]^3*Nf+92/27*Log[x]*x^-2*Nf-62/27*Log[x]*x^-1*Nf+46/27*Log[x]*Nf+14/9*Log[x]*Pi^2*x^-2*Nf-20/9*Log[x]*Pi^2*x^-1*Nf+10/9*Log[x]*Pi^2*Nf+40/9*Log[x]*Log[1-x]*x^-2*Nf-6*Log[x]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-2/3*Log[x]*Log[1-x]^2*x^-1*Nf+1/3*Log[x]*Log[1-x]^2*Nf+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-10/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-2/3*Log[x]*Log[s^-1*mu2]^2*Nf-28/9*Log[x]^2*x^-2*Nf+32/9*Log[x]^2*x^-1*Nf-19/9*Log[x]^2*Nf-8/3*Log[x]^2*Log[1-x]*x^-2*Nf+4*Log[x]^2*Log[1-x]*x^-1*Nf-2*Log[x]^2*Log[1-x]*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+2*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-Log[x]^2*Log[s^-1*mu2]*Nf+4/3*Log[x]^3*x^-2*Nf-2*Log[x]^3*x^-1*Nf+Log[x]^3*Nf)+Nc^2*(169/162+169/81*x^-2-169/81*x^-1+91/27*Pi^2*x^-2-130/27*Pi^2*x^-1+65/27*Pi^2+49/36*Pi^4*x^-2-91/36*Pi^4*x^-1+127/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+13/9*Log[1-x]*x^-1+7/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+11/9*Log[1-x]^2-13/9*Log[1-x]^2*x^-1-7/6*Log[1-x]^2*Pi^2*x^-1+19/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+26/27*Log[s^-1*mu2]+52/27*Log[s^-1*mu2]*x^-2-52/27*Log[s^-1*mu2]*x^-1+14/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+26/9*Log[s^-1*mu2]*Log[1-x]+52/9*Log[s^-1*mu2]*Log[1-x]*x^-2-46/9*Log[s^-1*mu2]*Log[1-x]*x^-1+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-11/9*Log[s^-1*mu2]^2-22/9*Log[s^-1*mu2]^2*x^-2+22/9*Log[s^-1*mu2]^2*x^-1-7/3*Log[s^-1*mu2]^2*Pi^2*x^-2+10/3*Log[s^-1*mu2]^2*Pi^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-2+4/3*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-26/27*Log[x]-52/27*Log[x]*x^-2+13/27*Log[x]*x^-1-14/9*Log[x]*Pi^2*x^-2+19/18*Log[x]*Pi^2*x^-1-1/9*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-16/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*x^-2+8*Log[x]*Log[1-x]*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*x^-2+9*Log[x]*Log[1-x]*Pi^2*x^-1-13/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+8/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-4/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+2/9*Log[x]*Log[s^-1*mu2]*x^-1-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+26/9*Log[x]^2+10/3*Log[x]^2*x^-2-37/9*Log[x]^2*x^-1+7/3*Log[x]^2*Pi^2*x^-2-9/2*Log[x]^2*Pi^2*x^-1+13/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2-Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+15/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-9*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-2*Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+3*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]^3*x^-2+Log[x]^3*x^-1-1/2*Log[x]^3*x-6*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2+3/2*Log[x]^4+Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+767/81+1534/81*x^-2+100/81*x^-2*Nf^2-1534/81*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+103/9*Pi^2*x^-2-136/9*Pi^2*x^-1+68/9*Pi^2-28/9*Pi^4*x^-2+61/9*Pi^4*x^-1-97/18*Pi^4+2*Pi^4*x-1/2*Pi^4*x^2+11/3*Log[1-x]*x^-1-11/3*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x-1/6*Log[1-x]^2-11/3*Log[1-x]^2*x^-1+11/3*Log[1-x]^2*Pi^2*x^-1-35/6*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+209/27*Log[s^-1*mu2]+418/27*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2-418/27*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+11/3*Log[s^-1*mu2]*Pi^2*x^-2-14/3*Log[s^-1*mu2]*Pi^2*x^-1+7/3*Log[s^-1*mu2]*Pi^2+22/3*Log[s^-1*mu2]*Log[1-x]+44/3*Log[s^-1*mu2]*Log[1-x]*x^-2-41/3*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/2*Log[s^-1*mu2]*Log[1-x]^2-9*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-19/9*Log[s^-1*mu2]^2-38/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+38/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-34/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/3*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^3-2*Log[s^-1*mu2]^3*x^-2+2*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-248/27*Log[x]-418/27*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2+358/27*Log[x]*x^-1+40/27*Log[x]*x^-1*Nf^2-20/27*Log[x]*Nf^2-11/3*Log[x]*Pi^2*x^-2+19/2*Log[x]*Pi^2*x^-1-15/2*Log[x]*Pi^2+2*Log[x]*Pi^2*x-7*Log[x]*Log[1-x]-44/3*Log[x]*Log[1-x]*x^-2+21*Log[x]*Log[1-x]*x^-1+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-30*Log[x]*Log[1-x]*Pi^2*x^-1+23*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-25/2*Log[x]*Log[1-x]^2+9*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*x+12*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-20/3*Log[x]*Log[s^-1*mu2]-12*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+35/3*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-4/9*Log[x]*Log[s^-1*mu2]*Nf^2-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-10/3*Log[x]*Log[s^-1*mu2]*Pi^2-7*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+23*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-46*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-2-13/3*Log[x]*Log[s^-1*mu2]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+71/9*Log[x]^2+146/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2-163/9*Log[x]^2*x^-1-4/9*Log[x]^2*x^-1*Nf^2+2/9*Log[x]^2*Nf^2-8/3*Log[x]^2*Pi^2*x^-2+19/2*Log[x]^2*Pi^2*x^-1-35/4*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+17*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-18*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*x-29*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+34*Log[x]^2*Log[1-x]^2*x^-1+12*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+23/6*Log[x]^2*Log[s^-1*mu2]+22/3*Log[x]^2*Log[s^-1*mu2]*x^-2-17/3*Log[x]^2*Log[s^-1*mu2]*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-9*Log[x]^2*Log[s^-1*mu2]^2*x^-1-15/2*Log[x]^3-14/3*Log[x]^3*x^-2+8*Log[x]^3*x^-1+2*Log[x]^3*x+19*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-22*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-3*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-7/2*Log[x]^4+3*Log[x]^4*x^-1+2*Log[x]^4*x-1/2*Log[x]^4*x^2;qQqQ1LX1L12=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2+64/3*Pi^2*x^-1-29/3*Pi^2+1/18*Pi^4*x^-2-7/18*Pi^4*x^-1+43/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2-16*Log[1-x]*x^-1+1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-7*Log[1-x]^2+16*Log[1-x]^2*x^-1-1/3*Log[1-x]^2*Pi^2*x^-1+13/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-64*Log[x]-96*Log[x]*x^-2+128*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-14/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1+13/3*Log[x]*Pi^2-Log[x]*Pi^2*x+46*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-90*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*x^-2+6*Log[x]*Log[1-x]*Pi^2*x^-1-7*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+9*Log[x]*Log[1-x]^2-10*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+17*Log[x]^2+50*Log[x]^2*x^-2-30*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-28*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+42*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+13*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-14*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^3-12*Log[x]^3*x^-2+4*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-2*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]*x^-2+1/4*Log[x]^4+2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-320/9*x^-2*Nf+320/9*x^-1*Nf-160/9*Nf+20/27*Pi^2*x^-2*Nf-80/27*Pi^2*x^-1*Nf+40/27*Pi^2*Nf+20/9*Log[1-x]*x^-1*Nf-20/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf-104/3*Log[s^-1*mu2]*x^-2*Nf+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-16/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+8/9*Log[s^-1*mu2]*Pi^2*Nf+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-112/9*Log[s^-1*mu2]^2*x^-2*Nf+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+104/3*Log[x]*x^-2*Nf-352/9*Log[x]*x^-1*Nf+176/9*Log[x]*Nf-4/9*Log[x]*Pi^2*x^-2*Nf+16/9*Log[x]*Pi^2*x^-1*Nf-8/9*Log[x]*Pi^2*Nf-80/9*Log[x]*Log[1-x]*x^-2*Nf+12*Log[x]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[1-x]*Nf+4/3*Log[x]*Log[1-x]^2*x^-1*Nf-2/3*Log[x]*Log[1-x]^2*Nf+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-248/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+124/9*Log[x]*Log[s^-1*mu2]*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+32/3*Log[x]^2*x^-1*Nf-16/3*Log[x]^2*Nf+16/3*Log[x]^2*Log[1-x]*x^-2*Nf-8*Log[x]^2*Log[1-x]*x^-1*Nf+4*Log[x]^2*Log[1-x]*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-2*Nf)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-200/81*x^-1*Nf^2+100/81*Nf^2+1126/27*Pi^2*x^-2-1696/27*Pi^2*x^-1+848/27*Pi^2-5/6*Pi^4*x^-2+11/3*Pi^4*x^-1-23/6*Pi^4+2*Pi^4*x-1/2*Pi^4*x^2+190/9*Log[1-x]*x^-1-17/6*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x+77/9*Log[1-x]^2-190/9*Log[1-x]^2*x^-1+17/6*Log[1-x]^2*Pi^2*x^-1-65/12*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x^-1*Nf^2+40/27*Log[s^-1*mu2]*Nf^2+140/9*Log[s^-1*mu2]*Pi^2*x^-2-209/9*Log[s^-1*mu2]*Pi^2*x^-1+209/18*Log[s^-1*mu2]*Pi^2+380/9*Log[s^-1*mu2]*Log[1-x]+760/9*Log[s^-1*mu2]*Log[1-x]*x^-2-691/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/6*Log[s^-1*mu2]*Log[1-x]^2-47/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+4/9*Log[s^-1*mu2]^2*Nf^2+6*Log[s^-1*mu2]^2*Pi^2*x^-2-11*Log[s^-1*mu2]^2*Pi^2*x^-1+11/2*Log[s^-1*mu2]^2*Pi^2+46/3*Log[s^-1*mu2]^2*Log[1-x]+92/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-77/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+304/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-752/9*Log[x]*x^-1+80/27*Log[x]*x^-1*Nf^2-40/27*Log[x]*Nf^2-140/9*Log[x]*Pi^2*x^-2+257/9*Log[x]*Pi^2*x^-1-163/9*Log[x]*Pi^2+2*Log[x]*Pi^2*x-178/3*Log[x]*Log[1-x]-760/9*Log[x]*Log[1-x]*x^-2+119*Log[x]*Log[1-x]*x^-1+34/3*Log[x]*Log[1-x]*Pi^2*x^-2-25*Log[x]*Log[1-x]*Pi^2*x^-1+41/2*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-95/6*Log[x]*Log[1-x]^2+47/3*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*x+12*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2+341/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-736/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-8/9*Log[x]*Log[s^-1*mu2]*Nf^2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+50/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-25/3*Log[x]*Log[s^-1*mu2]*Pi^2-127/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-184/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+248/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-48*Log[x]*Log[s^-1*mu2]^2*x^-1-27*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+54*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+22/3*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2-38/3*Log[x]^2*x^-1-8/9*Log[x]^2*x^-1*Nf^2+4/9*Log[x]^2*Nf^2+14/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1-23/6*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+39*Log[x]^2*Log[1-x]+92/3*Log[x]^2*Log[1-x]*x^-2-57*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*x-55/2*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+31*Log[x]^2*Log[1-x]^2*x^-1+12*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2-16/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-11*Log[x]^3-8/3*Log[x]^3*x^-2+12*Log[x]^3*x^-1+2*Log[x]^3*x+11*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+2*Log[x]^4*x-1/2*Log[x]^4*x^2)+Nc^-2*(2360/81*x^-2*Nf-2360/81*x^-1*Nf+1180/81*Nf-160/27*Pi^2*x^-2*Nf+250/27*Pi^2*x^-1*Nf-125/27*Pi^2*Nf-10/3*Log[1-x]*x^-1*Nf+10/3*Log[1-x]^2*x^-1*Nf-5/3*Log[1-x]^2*Nf+752/27*Log[s^-1*mu2]*x^-2*Nf-752/27*Log[s^-1*mu2]*x^-1*Nf+376/27*Log[s^-1*mu2]*Nf-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+50/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-25/9*Log[s^-1*mu2]*Pi^2*Nf-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[s^-1*mu2]*Log[1-x]*Nf+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-Log[s^-1*mu2]*Log[1-x]^2*Nf+136/9*Log[s^-1*mu2]^2*x^-2*Nf-136/9*Log[s^-1*mu2]^2*x^-1*Nf+68/9*Log[s^-1*mu2]^2*Nf-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-752/27*Log[x]*x^-2*Nf+872/27*Log[x]*x^-1*Nf-406/27*Log[x]*Nf+32/9*Log[x]*Pi^2*x^-2*Nf-50/9*Log[x]*Pi^2*x^-1*Nf+25/9*Log[x]*Pi^2*Nf+40/3*Log[x]*Log[1-x]*x^-2*Nf-18*Log[x]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[1-x]*Nf-2*Log[x]*Log[1-x]^2*x^-1*Nf+Log[x]*Log[1-x]^2*Nf-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+24*Log[x]*Log[s^-1*mu2]*x^-1*Nf-34/3*Log[x]*Log[s^-1*mu2]*Nf+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-40/9*Log[x]^2*x^-1*Nf+14/9*Log[x]^2*Nf-8*Log[x]^2*Log[1-x]*x^-2*Nf+12*Log[x]^2*Log[1-x]*x^-1*Nf-6*Log[x]^2*Log[1-x]*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-1*Nf+4/3*Log[x]^3*Nf)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-800/27*Pi^2*x^-2+899/27*Pi^2*x^-1-953/54*Pi^2+7/2*Pi^4*x^-2-43/6*Pi^4*x^-1+55/12*Pi^4-Pi^4*x+1/4*Pi^4*x^2-11/3*Log[1-x]*x^-1+11/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-5/6*Log[1-x]^2+11/3*Log[1-x]^2*x^-1-11/3*Log[1-x]^2*Pi^2*x^-1+23/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-94/9*Log[s^-1*mu2]*Pi^2*x^-2+139/9*Log[s^-1*mu2]*Pi^2*x^-1-175/18*Log[s^-1*mu2]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]-44/3*Log[s^-1*mu2]*Log[1-x]*x^-2+41/3*Log[s^-1*mu2]*Log[1-x]*x^-1+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2-18*Log[s^-1*mu2]^2*Pi^2*x^-2+22*Log[s^-1*mu2]^2*Pi^2*x^-1-11*Log[s^-1*mu2]^2*Pi^2-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+2*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+725/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-1096/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+94/9*Log[x]*Pi^2*x^-2-181/9*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1+193/18*Log[x]*Pi^2-Log[x]*Pi^2*x+9*Log[x]*Log[1-x]+44/3*Log[x]*Log[1-x]*x^-2-21*Log[x]*Log[1-x]*x^-1-44/3*Log[x]*Log[1-x]*Pi^2*x^-2+26*Log[x]*Log[1-x]*Pi^2*x^-1-17*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+13/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+149/9*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-256/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-58/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+29/3*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-61/3*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+36*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2-22/3*Log[x]^2*Pi^2*x^-2-22/3*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+14/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-7*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-2+10*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-28/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+23/3*Log[x]^3+12*Log[x]^3*x^-2-40/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1-Log[x]^3*x-11*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+14*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1+7/4*Log[x]^4-2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-221/54*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4-13/9*Log[1-x]*x^-1-7/6*Log[1-x]*Pi^2*x^-1-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+7/6*Log[1-x]^2*Pi^2*x^-1-7/12*Log[1-x]^2*Pi^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-26/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+55/18*Log[x]*Pi^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+14/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-17/6*Log[x]^2*Pi^2-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1)+I*Nc^-3*(-8*Pi*x^-1+8*Pi+1/6*Pi^3*x^-1-1/6*Pi^3+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2+2/3*Log[s^-1*mu2]*Pi^3*x^-1-1/3*Log[s^-1*mu2]*Pi^3+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1+7*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2+19*Log[x]*Pi*x^-1-11*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2-1/3*Log[x]*Pi^3*x^-1+1/6*Log[x]*Pi^3-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+20*Log[x]*Log[s^-1*mu2]*Pi*x^-1-11*Log[x]*Log[s^-1*mu2]*Pi-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-7*Log[x]^2*Pi*x^-1+4*Log[x]^2*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^-2*(10/9*Pi*x^-1*Nf-10/9*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*x^-2*Nf+46/9*Log[s^-1*mu2]*Pi*x^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf+40/9*Log[x]*Pi*x^-2*Nf-26/9*Log[x]*Pi*x^-1*Nf+16/9*Log[x]*Pi*Nf+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]*Pi*Nf-8/3*Log[x]^2*Pi*x^-2*Nf+4/3*Log[x]^2*Pi*x^-1*Nf-2/3*Log[x]^2*Pi*Nf)+I*Nc^-1*(59/9*Pi*x^-1-59/9*Pi-4/3*Pi^3*x^-1+4/3*Pi^3-236/9*Log[s^-1*mu2]*Pi*x^-2+257/9*Log[s^-1*mu2]*Pi*x^-1-139/9*Log[s^-1*mu2]*Pi+16/3*Log[s^-1*mu2]*Pi^3*x^-2-22/3*Log[s^-1*mu2]*Pi^3*x^-1+11/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-28/3*Log[s^-1*mu2]^2*Pi*x^-2+34/3*Log[s^-1*mu2]^2*Pi*x^-1-20/3*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi+236/9*Log[x]*Pi*x^-2-139/9*Log[x]*Pi*x^-1+80/9*Log[x]*Pi-16/3*Log[x]*Pi^3*x^-2+14/3*Log[x]*Pi^3*x^-1-7/3*Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi+56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-18*Log[x]*Log[s^-1*mu2]*Pi*x^-1+9*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Pi-28/3*Log[x]^2*Pi*x^-2+20/3*Log[x]^2*Pi*x^-1-7/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*(-10/9*Pi*x^-1*Nf+10/9*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*x^-2*Nf-46/9*Log[s^-1*mu2]*Pi*x^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf-40/9*Log[x]*Pi*x^-2*Nf+26/9*Log[x]*Pi*x^-1*Nf-16/9*Log[x]*Pi*Nf-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf-2*Log[x]*Log[s^-1*mu2]*Pi*Nf+8/3*Log[x]^2*Pi*x^-2*Nf-4/3*Log[x]^2*Pi*x^-1*Nf+2/3*Log[x]^2*Pi*Nf)+I*Nc*(13/9*Pi*x^-1-13/9*Pi+7/6*Pi^3*x^-1-7/6*Pi^3-52/9*Log[s^-1*mu2]*Pi*x^-2+58/9*Log[s^-1*mu2]*Pi*x^-1-32/9*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi^3*x^-2+20/3*Log[s^-1*mu2]*Pi^3*x^-1-10/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi-8/3*Log[s^-1*mu2]^2*Pi*x^-2+5/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi+52/9*Log[x]*Pi*x^-2-32/9*Log[x]*Pi*x^-1+19/9*Log[x]*Pi+14/3*Log[x]*Pi^3*x^-2-13/3*Log[x]*Pi^3*x^-1+13/6*Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi-8/3*Log[x]^2*Pi*x^-2+1/3*Log[x]^2*Pi*x^-1-5/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-1+2*Log[x]^3*Pi)+520/81*x^-2*Nf-520/81*x^-1*Nf+260/81*Nf+140/27*Pi^2*x^-2*Nf-170/27*Pi^2*x^-1*Nf+85/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+184/27*Log[s^-1*mu2]*x^-2*Nf-184/27*Log[s^-1*mu2]*x^-1*Nf+92/27*Log[s^-1*mu2]*Nf+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+17/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-8/3*Log[s^-1*mu2]^2*x^-2*Nf+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf-184/27*Log[x]*x^-2*Nf+184/27*Log[x]*x^-1*Nf-122/27*Log[x]*Nf-28/9*Log[x]*Pi^2*x^-2*Nf+34/9*Log[x]*Pi^2*x^-1*Nf-17/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-22/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-56/9*Log[x]^2*x^-1*Nf+34/9*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-2*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf;qQqQ1LX1L21=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2+64/3*Pi^2*x^-1-29/3*Pi^2+1/18*Pi^4*x^-2-7/18*Pi^4*x^-1+43/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2-16*Log[1-x]*x^-1+1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-7*Log[1-x]^2+16*Log[1-x]^2*x^-1-1/3*Log[1-x]^2*Pi^2*x^-1+13/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-64*Log[x]-96*Log[x]*x^-2+128*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-14/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1+13/3*Log[x]*Pi^2-Log[x]*Pi^2*x+46*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-90*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*x^-2+6*Log[x]*Log[1-x]*Pi^2*x^-1-7*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+9*Log[x]*Log[1-x]^2-10*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+17*Log[x]^2+50*Log[x]^2*x^-2-30*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-28*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+42*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+13*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-14*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^3-12*Log[x]^3*x^-2+4*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-2*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]*x^-2+1/4*Log[x]^4+2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-320/9*x^-2*Nf+320/9*x^-1*Nf-160/9*Nf+20/27*Pi^2*x^-2*Nf-80/27*Pi^2*x^-1*Nf+40/27*Pi^2*Nf+20/9*Log[1-x]*x^-1*Nf-20/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf-104/3*Log[s^-1*mu2]*x^-2*Nf+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-16/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+8/9*Log[s^-1*mu2]*Pi^2*Nf+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-112/9*Log[s^-1*mu2]^2*x^-2*Nf+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+104/3*Log[x]*x^-2*Nf-352/9*Log[x]*x^-1*Nf+176/9*Log[x]*Nf-4/9*Log[x]*Pi^2*x^-2*Nf+16/9*Log[x]*Pi^2*x^-1*Nf-8/9*Log[x]*Pi^2*Nf-80/9*Log[x]*Log[1-x]*x^-2*Nf+12*Log[x]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[1-x]*Nf+4/3*Log[x]*Log[1-x]^2*x^-1*Nf-2/3*Log[x]*Log[1-x]^2*Nf+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-248/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+124/9*Log[x]*Log[s^-1*mu2]*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+32/3*Log[x]^2*x^-1*Nf-16/3*Log[x]^2*Nf+16/3*Log[x]^2*Log[1-x]*x^-2*Nf-8*Log[x]^2*Log[1-x]*x^-1*Nf+4*Log[x]^2*Log[1-x]*Nf-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*Nf+8/3*Log[x]^3*x^-2*Nf)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-200/81*x^-1*Nf^2+100/81*Nf^2+1126/27*Pi^2*x^-2-1696/27*Pi^2*x^-1+848/27*Pi^2-5/6*Pi^4*x^-2+11/3*Pi^4*x^-1-23/6*Pi^4+2*Pi^4*x-1/2*Pi^4*x^2+190/9*Log[1-x]*x^-1-17/6*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x+77/9*Log[1-x]^2-190/9*Log[1-x]^2*x^-1+17/6*Log[1-x]^2*Pi^2*x^-1-65/12*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x^-1*Nf^2+40/27*Log[s^-1*mu2]*Nf^2+140/9*Log[s^-1*mu2]*Pi^2*x^-2-209/9*Log[s^-1*mu2]*Pi^2*x^-1+209/18*Log[s^-1*mu2]*Pi^2+380/9*Log[s^-1*mu2]*Log[1-x]+760/9*Log[s^-1*mu2]*Log[1-x]*x^-2-691/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/6*Log[s^-1*mu2]*Log[1-x]^2-47/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+4/9*Log[s^-1*mu2]^2*Nf^2+6*Log[s^-1*mu2]^2*Pi^2*x^-2-11*Log[s^-1*mu2]^2*Pi^2*x^-1+11/2*Log[s^-1*mu2]^2*Pi^2+46/3*Log[s^-1*mu2]^2*Log[1-x]+92/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-77/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+304/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-752/9*Log[x]*x^-1+80/27*Log[x]*x^-1*Nf^2-40/27*Log[x]*Nf^2-140/9*Log[x]*Pi^2*x^-2+257/9*Log[x]*Pi^2*x^-1-163/9*Log[x]*Pi^2+2*Log[x]*Pi^2*x-178/3*Log[x]*Log[1-x]-760/9*Log[x]*Log[1-x]*x^-2+119*Log[x]*Log[1-x]*x^-1+34/3*Log[x]*Log[1-x]*Pi^2*x^-2-25*Log[x]*Log[1-x]*Pi^2*x^-1+41/2*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-95/6*Log[x]*Log[1-x]^2+47/3*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*x+12*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2+341/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-736/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-8/9*Log[x]*Log[s^-1*mu2]*Nf^2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+50/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-25/3*Log[x]*Log[s^-1*mu2]*Pi^2-127/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-184/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+248/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-48*Log[x]*Log[s^-1*mu2]^2*x^-1-27*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+54*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+22/3*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2-38/3*Log[x]^2*x^-1-8/9*Log[x]^2*x^-1*Nf^2+4/9*Log[x]^2*Nf^2+14/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1-23/6*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+39*Log[x]^2*Log[1-x]+92/3*Log[x]^2*Log[1-x]*x^-2-57*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*x-55/2*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+31*Log[x]^2*Log[1-x]^2*x^-1+12*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2-16/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-11*Log[x]^3-8/3*Log[x]^3*x^-2+12*Log[x]^3*x^-1+2*Log[x]^3*x+11*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+2*Log[x]^4*x-1/2*Log[x]^4*x^2)+Nc^-2*(2360/81*x^-2*Nf-2360/81*x^-1*Nf+1180/81*Nf-160/27*Pi^2*x^-2*Nf+250/27*Pi^2*x^-1*Nf-125/27*Pi^2*Nf-10/3*Log[1-x]*x^-1*Nf+10/3*Log[1-x]^2*x^-1*Nf-5/3*Log[1-x]^2*Nf+752/27*Log[s^-1*mu2]*x^-2*Nf-752/27*Log[s^-1*mu2]*x^-1*Nf+376/27*Log[s^-1*mu2]*Nf-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+50/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-25/9*Log[s^-1*mu2]*Pi^2*Nf-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[s^-1*mu2]*Log[1-x]*Nf+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-Log[s^-1*mu2]*Log[1-x]^2*Nf+136/9*Log[s^-1*mu2]^2*x^-2*Nf-136/9*Log[s^-1*mu2]^2*x^-1*Nf+68/9*Log[s^-1*mu2]^2*Nf-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4*Log[s^-1*mu2]^2*Log[1-x]*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-752/27*Log[x]*x^-2*Nf+872/27*Log[x]*x^-1*Nf-406/27*Log[x]*Nf+32/9*Log[x]*Pi^2*x^-2*Nf-50/9*Log[x]*Pi^2*x^-1*Nf+25/9*Log[x]*Pi^2*Nf+40/3*Log[x]*Log[1-x]*x^-2*Nf-18*Log[x]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[1-x]*Nf-2*Log[x]*Log[1-x]^2*x^-1*Nf+Log[x]*Log[1-x]^2*Nf-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+24*Log[x]*Log[s^-1*mu2]*x^-1*Nf-34/3*Log[x]*Log[s^-1*mu2]*Nf+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-40/9*Log[x]^2*x^-1*Nf+14/9*Log[x]^2*Nf-8*Log[x]^2*Log[1-x]*x^-2*Nf+12*Log[x]^2*Log[1-x]*x^-1*Nf-6*Log[x]^2*Log[1-x]*Nf+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-1*Nf+4/3*Log[x]^3*Nf)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-800/27*Pi^2*x^-2+899/27*Pi^2*x^-1-953/54*Pi^2+7/2*Pi^4*x^-2-43/6*Pi^4*x^-1+55/12*Pi^4-Pi^4*x+1/4*Pi^4*x^2-11/3*Log[1-x]*x^-1+11/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-5/6*Log[1-x]^2+11/3*Log[1-x]^2*x^-1-11/3*Log[1-x]^2*Pi^2*x^-1+23/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-94/9*Log[s^-1*mu2]*Pi^2*x^-2+139/9*Log[s^-1*mu2]*Pi^2*x^-1-175/18*Log[s^-1*mu2]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]-44/3*Log[s^-1*mu2]*Log[1-x]*x^-2+41/3*Log[s^-1*mu2]*Log[1-x]*x^-1+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2-18*Log[s^-1*mu2]^2*Pi^2*x^-2+22*Log[s^-1*mu2]^2*Pi^2*x^-1-11*Log[s^-1*mu2]^2*Pi^2-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+2*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+725/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-1096/27*Log[x]*x^-1-80/27*Log[x]*x^-1*Nf^2+40/27*Log[x]*Nf^2+94/9*Log[x]*Pi^2*x^-2-181/9*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1+193/18*Log[x]*Pi^2-Log[x]*Pi^2*x+9*Log[x]*Log[1-x]+44/3*Log[x]*Log[1-x]*x^-2-21*Log[x]*Log[1-x]*x^-1-44/3*Log[x]*Log[1-x]*Pi^2*x^-2+26*Log[x]*Log[1-x]*Pi^2*x^-1-17*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+13/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+149/9*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-256/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+8/9*Log[x]*Log[s^-1*mu2]*Nf^2+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-58/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+29/3*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-61/3*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+36*Log[x]^2*x^-1+8/9*Log[x]^2*x^-1*Nf^2-4/9*Log[x]^2*Nf^2-22/3*Log[x]^2*Pi^2*x^-2-22/3*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+14/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-7*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-2+10*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-28/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+23/3*Log[x]^3+12*Log[x]^3*x^-2-40/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1-Log[x]^3*x-11*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+14*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1+7/4*Log[x]^4-2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-221/54*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4-13/9*Log[1-x]*x^-1-7/6*Log[1-x]*Pi^2*x^-1-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+7/6*Log[1-x]^2*Pi^2*x^-1-7/12*Log[1-x]^2*Pi^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-26/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+55/18*Log[x]*Pi^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+14/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-17/6*Log[x]^2*Pi^2-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1)+I*Nc^-3*(8*Pi*x^-1-8*Pi-1/6*Pi^3*x^-1+1/6*Pi^3-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2-2/3*Log[s^-1*mu2]*Pi^3*x^-1+1/3*Log[s^-1*mu2]*Pi^3-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1-7*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2-19*Log[x]*Pi*x^-1+11*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2+1/3*Log[x]*Pi^3*x^-1-1/6*Log[x]*Pi^3+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-20*Log[x]*Log[s^-1*mu2]*Pi*x^-1+11*Log[x]*Log[s^-1*mu2]*Pi+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+7*Log[x]^2*Pi*x^-1-4*Log[x]^2*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^-2*(-10/9*Pi*x^-1*Nf+10/9*Pi*Nf+40/9*Log[s^-1*mu2]*Pi*x^-2*Nf-46/9*Log[s^-1*mu2]*Pi*x^-1*Nf+26/9*Log[s^-1*mu2]*Pi*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Pi*Nf-40/9*Log[x]*Pi*x^-2*Nf+26/9*Log[x]*Pi*x^-1*Nf-16/9*Log[x]*Pi*Nf-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf-2*Log[x]*Log[s^-1*mu2]*Pi*Nf+8/3*Log[x]^2*Pi*x^-2*Nf-4/3*Log[x]^2*Pi*x^-1*Nf+2/3*Log[x]^2*Pi*Nf)+I*Nc^-1*(-59/9*Pi*x^-1+59/9*Pi+4/3*Pi^3*x^-1-4/3*Pi^3+236/9*Log[s^-1*mu2]*Pi*x^-2-257/9*Log[s^-1*mu2]*Pi*x^-1+139/9*Log[s^-1*mu2]*Pi-16/3*Log[s^-1*mu2]*Pi^3*x^-2+22/3*Log[s^-1*mu2]*Pi^3*x^-1-11/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+28/3*Log[s^-1*mu2]^2*Pi*x^-2-34/3*Log[s^-1*mu2]^2*Pi*x^-1+20/3*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi-236/9*Log[x]*Pi*x^-2+139/9*Log[x]*Pi*x^-1-80/9*Log[x]*Pi+16/3*Log[x]*Pi^3*x^-2-14/3*Log[x]*Pi^3*x^-1+7/3*Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi-56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+18*Log[x]*Log[s^-1*mu2]*Pi*x^-1-9*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Pi+28/3*Log[x]^2*Pi*x^-2-20/3*Log[x]^2*Pi*x^-1+7/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*(10/9*Pi*x^-1*Nf-10/9*Pi*Nf-40/9*Log[s^-1*mu2]*Pi*x^-2*Nf+46/9*Log[s^-1*mu2]*Pi*x^-1*Nf-26/9*Log[s^-1*mu2]*Pi*Nf-8/3*Log[s^-1*mu2]^2*Pi*x^-2*Nf+8/3*Log[s^-1*mu2]^2*Pi*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Pi*Nf+40/9*Log[x]*Pi*x^-2*Nf-26/9*Log[x]*Pi*x^-1*Nf+16/9*Log[x]*Pi*Nf+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2*Nf-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]*Pi*Nf-8/3*Log[x]^2*Pi*x^-2*Nf+4/3*Log[x]^2*Pi*x^-1*Nf-2/3*Log[x]^2*Pi*Nf)+I*Nc*(-13/9*Pi*x^-1+13/9*Pi-7/6*Pi^3*x^-1+7/6*Pi^3+52/9*Log[s^-1*mu2]*Pi*x^-2-58/9*Log[s^-1*mu2]*Pi*x^-1+32/9*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi^3*x^-2-20/3*Log[s^-1*mu2]*Pi^3*x^-1+10/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi+8/3*Log[s^-1*mu2]^2*Pi*x^-2-5/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi-52/9*Log[x]*Pi*x^-2+32/9*Log[x]*Pi*x^-1-19/9*Log[x]*Pi-14/3*Log[x]*Pi^3*x^-2+13/3*Log[x]*Pi^3*x^-1-13/6*Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi+8/3*Log[x]^2*Pi*x^-2-1/3*Log[x]^2*Pi*x^-1+5/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-1-2*Log[x]^3*Pi)+520/81*x^-2*Nf-520/81*x^-1*Nf+260/81*Nf+140/27*Pi^2*x^-2*Nf-170/27*Pi^2*x^-1*Nf+85/27*Pi^2*Nf+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]^2*x^-1*Nf+5/9*Log[1-x]^2*Nf+184/27*Log[s^-1*mu2]*x^-2*Nf-184/27*Log[s^-1*mu2]*x^-1*Nf+92/27*Log[s^-1*mu2]*Nf+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+17/9*Log[s^-1*mu2]*Pi^2*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/9*Log[s^-1*mu2]*Log[1-x]*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-8/3*Log[s^-1*mu2]^2*x^-2*Nf+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-8/3*Log[s^-1*mu2]^3*x^-2*Nf+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf-184/27*Log[x]*x^-2*Nf+184/27*Log[x]*x^-1*Nf-122/27*Log[x]*Nf-28/9*Log[x]*Pi^2*x^-2*Nf+34/9*Log[x]*Pi^2*x^-1*Nf-17/9*Log[x]*Pi^2*Nf-40/9*Log[x]*Log[1-x]*x^-2*Nf+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-22/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*Nf+56/9*Log[x]^2*x^-2*Nf-56/9*Log[x]^2*x^-1*Nf+34/9*Log[x]^2*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^3*x^-2*Nf+8/3*Log[x]^3*x^-1*Nf-4/3*Log[x]^3*Nf;qQqQ1LX1L22=+Nc^-4*(128+256*x^-2-256*x^-1-32/3*Pi^2*x^-2+128/3*Pi^2*x^-1-58/3*Pi^2+1/9*Pi^4*x^-2-7/9*Pi^4*x^-1+43/18*Pi^4-2*Pi^4*x+1/2*Pi^4*x^2-32*Log[1-x]*x^-1+2/3*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-14*Log[1-x]^2+32*Log[1-x]^2*x^-1-2/3*Log[1-x]^2*Pi^2*x^-1+13/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+96*Log[s^-1*mu2]+192*Log[s^-1*mu2]*x^-2-192*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-64*Log[s^-1*mu2]*Log[1-x]-128*Log[s^-1*mu2]*Log[1-x]*x^-2+116*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2+20*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1+44/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2-24*Log[s^-1*mu2]^2*Log[1-x]-48*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-128*Log[x]-192*Log[x]*x^-2+256*Log[x]*x^-1+4*Log[x]*Pi^2*x^-2-28/3*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1+26/3*Log[x]*Pi^2-2*Log[x]*Pi^2*x+92*Log[x]*Log[1-x]+128*Log[x]*Log[1-x]*x^-2-180*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]*Pi^2*x^-2+12*Log[x]*Log[1-x]*Pi^2*x^-1-14*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+18*Log[x]*Log[1-x]^2-20*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-112*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+224*Log[x]*Log[s^-1*mu2]*x^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi^2+68*Log[x]*Log[s^-1*mu2]*Log[1-x]+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+80*Log[x]*Log[s^-1*mu2]^2*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+34*Log[x]^2+100*Log[x]^2*x^-2-60*Log[x]^2*x^-1+44/3*Log[x]^2*Pi^2*x^-2+4*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+4*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-56*Log[x]^2*Log[1-x]-48*Log[x]^2*Log[1-x]*x^-2+84*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+26*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-28*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+32*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-64*Log[x]^2*Log[s^-1*mu2]*x^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^3-24*Log[x]^3*x^-2+8*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-4*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]*x^-2+1/2*Log[x]^4+4*Log[x]^4*x^-2+4*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-3*(-640/9*x^-2*Nf+640/9*x^-1*Nf-320/9*Nf+40/27*Pi^2*x^-2*Nf-160/27*Pi^2*x^-1*Nf+80/27*Pi^2*Nf+40/9*Log[1-x]*x^-1*Nf-40/9*Log[1-x]^2*x^-1*Nf+20/9*Log[1-x]^2*Nf-208/3*Log[s^-1*mu2]*x^-2*Nf+208/3*Log[s^-1*mu2]*x^-1*Nf-104/3*Log[s^-1*mu2]*Nf+8/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-32/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+16/9*Log[s^-1*mu2]*Pi^2*Nf+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+80/9*Log[s^-1*mu2]*Log[1-x]*Nf-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+4/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-224/9*Log[s^-1*mu2]^2*x^-2*Nf+224/9*Log[s^-1*mu2]^2*x^-1*Nf-112/9*Log[s^-1*mu2]^2*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+16/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-16/3*Log[s^-1*mu2]^3*x^-2*Nf+16/3*Log[s^-1*mu2]^3*x^-1*Nf-8/3*Log[s^-1*mu2]^3*Nf+208/3*Log[x]*x^-2*Nf-704/9*Log[x]*x^-1*Nf+352/9*Log[x]*Nf-8/9*Log[x]*Pi^2*x^-2*Nf+32/9*Log[x]*Pi^2*x^-1*Nf-16/9*Log[x]*Pi^2*Nf-160/9*Log[x]*Log[1-x]*x^-2*Nf+24*Log[x]*Log[1-x]*x^-1*Nf-40/3*Log[x]*Log[1-x]*Nf+8/3*Log[x]*Log[1-x]^2*x^-1*Nf-4/3*Log[x]*Log[1-x]^2*Nf+448/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-496/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+248/9*Log[x]*Log[s^-1*mu2]*Nf-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-16*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+8*Log[x]*Log[s^-1*mu2]^2*Nf-224/9*Log[x]^2*x^-2*Nf+64/3*Log[x]^2*x^-1*Nf-32/3*Log[x]^2*Nf+32/3*Log[x]^2*Log[1-x]*x^-2*Nf-16*Log[x]^2*Log[1-x]*x^-1*Nf+8*Log[x]^2*Log[1-x]*Nf-16*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*Nf+16/3*Log[x]^3*x^-2*Nf)+Nc^-2*(416/9+832/9*x^-2+400/81*x^-2*Nf^2-832/9*x^-1-400/81*x^-1*Nf^2+200/81*Nf^2+1964/27*Pi^2*x^-2-1808/27*Pi^2*x^-1+1012/27*Pi^2-14/9*Pi^4*x^-2+56/9*Pi^4*x^-1-28/9*Pi^4-52/9*Log[1-x]*x^-1-14/3*Log[1-x]*Pi^2*x^-1-26/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+14/3*Log[1-x]^2*Pi^2*x^-1-7/3*Log[1-x]^2*Pi^2+116/3*Log[s^-1*mu2]+232/3*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-2*Nf^2-232/3*Log[s^-1*mu2]*x^-1-160/27*Log[s^-1*mu2]*x^-1*Nf^2+80/27*Log[s^-1*mu2]*Nf^2+244/9*Log[s^-1*mu2]*Pi^2*x^-2-364/9*Log[s^-1*mu2]*Pi^2*x^-1+254/9*Log[s^-1*mu2]*Pi^2-104/9*Log[s^-1*mu2]*Log[1-x]-208/9*Log[s^-1*mu2]*Log[1-x]*x^-2+184/9*Log[s^-1*mu2]*Log[1-x]*x^-1-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-164/9*Log[s^-1*mu2]^2-328/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-2*Nf^2+328/9*Log[s^-1*mu2]^2*x^-1-16/9*Log[s^-1*mu2]^2*x^-1*Nf^2+8/9*Log[s^-1*mu2]^2*Nf^2+128/3*Log[s^-1*mu2]^2*Pi^2*x^-2-140/3*Log[s^-1*mu2]^2*Pi^2*x^-1+70/3*Log[s^-1*mu2]^2*Pi^2-16/3*Log[s^-1*mu2]^2*Log[1-x]-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-28/3*Log[s^-1*mu2]^3-56/3*Log[s^-1*mu2]^3*x^-2+56/3*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-688/9*Log[x]-232/3*Log[x]*x^-2-160/27*Log[x]*x^-2*Nf^2+1088/9*Log[x]*x^-1+160/27*Log[x]*x^-1*Nf^2-80/27*Log[x]*Nf^2-244/9*Log[x]*Pi^2*x^-2+442/9*Log[x]*Pi^2*x^-1+8*Log[x]*Pi^2*(1-x)^-1-218/9*Log[x]*Pi^2+52/3*Log[x]*Log[1-x]+208/9*Log[x]*Log[1-x]*x^-2-32*Log[x]*Log[1-x]*x^-1+56/3*Log[x]*Log[1-x]*Pi^2*x^-2-28*Log[x]*Log[1-x]*Pi^2*x^-1+14*Log[x]*Log[1-x]*Pi^2+4/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-1-380/9*Log[x]*Log[s^-1*mu2]-496/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+652/9*Log[x]*Log[s^-1*mu2]*x^-1+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-16/9*Log[x]*Log[s^-1*mu2]*Nf^2-248/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+152/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-76/3*Log[x]*Log[s^-1*mu2]*Pi^2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-104/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-12*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+128/3*Log[x]^2+824/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-2*Nf^2-196/3*Log[x]^2*x^-1-16/9*Log[x]^2*x^-1*Nf^2+8/9*Log[x]^2*Nf^2+40*Log[x]^2*Pi^2*x^-2+14/3*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*(1-x)^-2+8*Log[x]^2*Pi^2*(1-x)^-1+5/3*Log[x]^2*Pi^2-16*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2+20*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+58/3*Log[x]^2*Log[s^-1*mu2]+40*Log[x]^2*Log[s^-1*mu2]*x^-2-92/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-10*Log[x]^3-88/3*Log[x]^3*x^-2+24*Log[x]^3*x^-1+4*Log[x]^3*(1-x)^-1+8*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+8*Log[x]^4*x^-2+4*Log[x]^4*x^-1+Log[x]^4*(1-x)^-2+2*Log[x]^4*(1-x)^-1)+Nc^-1*(-1040/81*x^-2*Nf+1040/81*x^-1*Nf-520/81*Nf-280/27*Pi^2*x^-2*Nf+280/27*Pi^2*x^-1*Nf-140/27*Pi^2*Nf-368/27*Log[s^-1*mu2]*x^-2*Nf+368/27*Log[s^-1*mu2]*x^-1*Nf-184/27*Log[s^-1*mu2]*Nf-56/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+56/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-28/9*Log[s^-1*mu2]*Pi^2*Nf+16/3*Log[s^-1*mu2]^2*x^-2*Nf-16/3*Log[s^-1*mu2]^2*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Nf+16/3*Log[s^-1*mu2]^3*x^-2*Nf-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf+368/27*Log[x]*x^-2*Nf-488/27*Log[x]*x^-1*Nf+304/27*Log[x]*Nf+56/9*Log[x]*Pi^2*x^-2*Nf-56/9*Log[x]*Pi^2*x^-1*Nf+28/9*Log[x]*Pi^2*Nf+64/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-88/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+56/9*Log[x]*Log[s^-1*mu2]*Nf-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*Nf-112/9*Log[x]^2*x^-2*Nf+32/3*Log[x]^2*x^-1*Nf-20/3*Log[x]^2*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[x]^2*Log[s^-1*mu2]*Nf+16/3*Log[x]^3*x^-2*Nf-8/3*Log[x]^3*x^-1*Nf+4/3*Log[x]^3*Nf)+338/81+676/81*x^-2-676/81*x^-1+364/27*Pi^2*x^-2-364/27*Pi^2*x^-1+236/27*Pi^2+49/9*Pi^4*x^-2-49/9*Pi^4*x^-1+49/18*Pi^4+104/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*x^-2-208/27*Log[s^-1*mu2]*x^-1+56/9*Log[s^-1*mu2]*Pi^2*x^-2-128/9*Log[s^-1*mu2]*Pi^2*x^-1+100/9*Log[s^-1*mu2]*Pi^2-44/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*x^-2+88/9*Log[s^-1*mu2]^2*x^-1+20/3*Log[s^-1*mu2]^2*Pi^2*x^-2-20/3*Log[s^-1*mu2]^2*Pi^2*x^-1+10/3*Log[s^-1*mu2]^2*Pi^2-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-260/27*Log[x]-208/27*Log[x]*x^-2+364/27*Log[x]*x^-1-56/9*Log[x]*Pi^2*x^-2+170/9*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1-106/9*Log[x]*Pi^2-40/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+56/9*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2+20/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+76/9*Log[x]^2+40/3*Log[x]^2*x^-2-92/9*Log[x]^2*x^-1+76/3*Log[x]^2*Pi^2*x^-2-14/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+13/3*Log[x]^2*Pi^2+4/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-10/3*Log[x]^3-16/3*Log[x]^3*x^-2+20/3*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1+1/2*Log[x]^4+4*Log[x]^4*x^-2+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1;qQqQ2LXTL11=+Nc^-6*(511/16+511/8*x^-2-511/8*x^-1-30*z3*x^-2+22*z3*x^-1-19*z3+13/6*Pi^2*x^-2+29/2*Pi^2*x^-1-187/12*Pi^2+2*Pi^2*x-13/60*Pi^4*x^-2-307/180*Pi^4*x^-1+307/360*Pi^4-12*Log[1-x]*x^-1-8*Log[1-x]*z3*x^-1+4*Log[1-x]*z3-5/2*Log[1-x]*Pi^2*x^-1+4/3*Log[1-x]*Pi^2-12*Log[1-x]^2+14*Log[1-x]^2*x^-1+2*Log[1-x]^2*x-10/3*Log[1-x]^2*Pi^2*x^-2+5/2*Log[1-x]^2*Pi^2*x^-1-5/4*Log[1-x]^2*Pi^2-1/3*Log[1-x]^3*x^-1+1/6*Log[1-x]^4-2/3*Log[1-x]^4*x^-2-1/3*Log[1-x]^4*x^-1-Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-2+2*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-2+8*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-2+16*Log[1-x]*PolyLog[3,x]*x^-1+93/4*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-2-93/2*Log[s^-1*mu2]*x^-1-24*Log[s^-1*mu2]*z3*x^-2+24*Log[s^-1*mu2]*z3*x^-1-12*Log[s^-1*mu2]*z3+Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[s^-1*mu2]*Pi^2-16*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+29*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1-13/3*Log[s^-1*mu2]^2*Pi^2*x^-2+16/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-141/4*Log[x]-93/2*Log[x]*x^-2+141/2*Log[x]*x^-1+24*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+20*Log[x]*z3-Log[x]*Pi^2*x^-2-5/3*Log[x]*Pi^2*x^-1+19/6*Log[x]*Pi^2+44*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-57*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x+26/3*Log[x]*Log[1-x]*Pi^2*x^-2-3*Log[x]*Log[1-x]*Pi^2*x^-1+3/2*Log[x]*Log[1-x]*Pi^2+1/2*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-2+4*Log[x]*Log[1-x]^3*x^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-28*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+56*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+20*Log[x]*Log[s^-1*mu2]^2*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+7/2*Log[x]^2+25*Log[x]^2*x^-2-19*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-13/3*Log[x]^2*Pi^2*x^-2+11/3*Log[x]^2*Pi^2*x^-1-11/6*Log[x]^2*Pi^2-11*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+17*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2-2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]^3-6*Log[x]^3*x^-2+2/3*Log[x]^3*x^-1-1/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+2/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x^-2-1/6*Log[x]^4+Log[x]^4*x^-2+1/3*Log[x]^4*x^-1-8*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-48*Log[x]*PolyLog[3,x]*x^-1+4*PolyLog[1,2,x]-6*PolyLog[1,2,x]*x^-1+28/3*PolyLog[2,x]*Pi^2*x^-2-2/3*PolyLog[2,x]*Pi^2*x^-1+1/3*PolyLog[2,x]*Pi^2-2*PolyLog[3,x]+8*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-18*PolyLog[4,x]-24*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1)+Nc^-5*Nf*(-1370/81-2740/81*x^-2+2740/81*x^-1-76/9*z3*x^-2+76/9*z3*x^-1-38/9*z3-13/27*Pi^2*x^-2-41/27*Pi^2*x^-1+59/54*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-416/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-2+832/27*Log[s^-1*mu2]*x^-1-2/9*Log[s^-1*mu2]*Pi^2*x^-2-10/9*Log[s^-1*mu2]*Pi^2*x^-1+5/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-47/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-2+94/9*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-2+16/9*Log[s^-1*mu2]^3*x^-1+512/27*Log[x]+832/27*Log[x]*x^-2-1024/27*Log[x]*x^-1+2/9*Log[x]*Pi^2*x^-2+14/9*Log[x]*Pi^2*x^-1-7/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1+106/9*Log[x]*Log[s^-1*mu2]+188/9*Log[x]*Log[s^-1*mu2]*x^-2-212/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-11/3*Log[x]^2-94/9*Log[x]^2*x^-2+22/3*Log[x]^2*x^-1+4/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-2-8/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+16/9*Log[x]^3*x^-2-8/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+16/3*Log[x]*PolyLog[2,x]*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-16/3*PolyLog[3,x]*x^-1)+Nc^-4*(19927/648+19927/324*x^-2-19927/324*x^-1+130/9*z3*x^-2-166/9*z3*x^-1+281/9*z3+599/54*Pi^2*x^-2-2669/54*Pi^2*x^-1+5351/108*Pi^2-10*Pi^2*x+1/3*Pi^4*x^-2+226/45*Pi^4*x^-1-113/45*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+1396/27*Log[1-x]*x^-1+28*Log[1-x]*z3*x^-2-12*Log[1-x]*z3*x^-1+6*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-4/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2+296/9*Log[1-x]^2-283/9*Log[1-x]^2*x^-1-10*Log[1-x]^2*x+64/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-20*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+10*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-26/9*Log[1-x]^3*x^-1-1/6*Log[1-x]^4+2*Log[1-x]^4*x^-2+1/3*Log[1-x]^4*x^-1-10*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+20*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+20*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x^-2-40*Log[1-x]*PolyLog[3,x]*x^-1+637/54*Log[s^-1*mu2]+637/27*Log[s^-1*mu2]*x^-2-637/27*Log[s^-1*mu2]*x^-1+44*Log[s^-1*mu2]*z3*x^-2-44*Log[s^-1*mu2]*z3*x^-1+22*Log[s^-1*mu2]*z3+29/9*Log[s^-1*mu2]*Pi^2*x^-2-89/9*Log[s^-1*mu2]*Pi^2*x^-1+107/18*Log[s^-1*mu2]*Pi^2+272/9*Log[s^-1*mu2]*Log[1-x]+544/9*Log[s^-1*mu2]*Log[1-x]*x^-2-502/9*Log[s^-1*mu2]*Log[1-x]*x^-1-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+7/3*Log[s^-1*mu2]*Log[1-x]^2-38/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-299/18*Log[s^-1*mu2]^2-299/9*Log[s^-1*mu2]^2*x^-2+299/9*Log[s^-1*mu2]^2*x^-1+20/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2+13*Log[s^-1*mu2]^2*Log[1-x]+26*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-64/9*Log[s^-1*mu2]^3-128/9*Log[s^-1*mu2]^3*x^-2+128/9*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-109/54*Log[x]-637/27*Log[x]*x^-2-215/27*Log[x]*x^-1-44*Log[x]*z3*x^-2+84*Log[x]*z3*x^-1-42*Log[x]*z3-29/9*Log[x]*Pi^2*x^-2+47/18*Log[x]*Pi^2*x^-1-35/9*Log[x]*Pi^2-112*Log[x]*Log[1-x]-544/9*Log[x]*Log[1-x]*x^-2+392/3*Log[x]*Log[1-x]*x^-1+20*Log[x]*Log[1-x]*x-44/3*Log[x]*Log[1-x]*Pi^2*x^-2-4*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2+4/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+7/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ+24*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-48*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+170/9*Log[x]*Log[s^-1*mu2]+310/9*Log[x]*Log[s^-1*mu2]*x^-2-367/9*Log[x]*Log[s^-1*mu2]*x^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-13/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-52*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+214/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+55/3*Log[x]*Log[s^-1*mu2]^2+92/3*Log[x]*Log[s^-1*mu2]^2*x^-2-113/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1+211/6*Log[x]^2-11/9*Log[x]^2*x^-2-64/3*Log[x]^2*x^-1-10*Log[x]^2*x-2*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-35/12*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ+56/3*Log[x]^2*Log[1-x]+86/3*Log[x]^2*Log[1-x]*x^-2-82/3*Log[x]^2*Log[1-x]*x^-1-3/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1-49/6*Log[x]^2*Log[s^-1*mu2]-56/3*Log[x]^2*Log[s^-1*mu2]*x^-2+55/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/6*Log[x]^3+20/9*Log[x]^3*x^-2-4/3*Log[x]^3*x^-1+8/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-16/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1+2/3*Log[x]^4-4/3*Log[x]^4*x^-1+13*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-2-26*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1+2/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2+50/3*Log[x]*PolyLog[2,x]*x^-1-56*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-2+112*Log[x]*PolyLog[3,x]*x^-1-38/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+76/3*PolyLog[1,2,x]*x^-1-16*PolyLog[2,x]*Pi^2*x^-2-20/3*PolyLog[2,x]*Pi^2*x^-1+10/3*PolyLog[2,x]*Pi^2-2/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2-50/3*PolyLog[3,x]*x^-1+24*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2-48*PolyLog[4,1-x]*x^-1-44*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+88*PolyLog[4,-x*(1-x)^-1]*x^-1+42*PolyLog[4,x]+56*PolyLog[4,x]*x^-2-84*PolyLog[4,x]*x^-1)+Nc^-4*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-3*Nf*(1375/81+2750/81*x^-2-2750/81*x^-1+20/3*z3*x^-2-20/3*z3*x^-1+10/3*z3-3*Pi^2*x^-2+85/9*Pi^2*x^-1-107/18*Pi^2-56/9*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-16/3*Log[1-x]^2+26/3*Log[1-x]^2*x^-1+4/3*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+598/27*Log[s^-1*mu2]+1196/27*Log[s^-1*mu2]*x^-2-1196/27*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+6*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[s^-1*mu2]*Pi^2-40/3*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+97/9*Log[s^-1*mu2]^2+194/9*Log[s^-1*mu2]^2*x^-2-194/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-734/27*Log[x]-1084/27*Log[x]*x^-2+1564/27*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-58/9*Log[x]*Pi^2*x^-1+29/9*Log[x]*Pi^2+24*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1-178/9*Log[x]*Log[s^-1*mu2]-308/9*Log[x]*Log[s^-1*mu2]*x^-2+368/9*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*x^-2+12*Log[x]*Log[s^-1*mu2]^2*x^-1+13/9*Log[x]^2+38/3*Log[x]^2*x^-2-44/9*Log[x]^2*x^-1-14/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+28/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+8*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14/9*Log[x]^3-4/3*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+20/3*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2-40/3*Log[x]*PolyLog[2,x]*x^-1+4*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-20/3*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2+40/3*PolyLog[3,x]*x^-1)+Nc^-2*(-45167/324-45167/162*x^-2+45167/162*x^-1+238/3*z3*x^-2-166/3*z3*x^-1+47/3*z3-25/2*Pi^2*x^-2+607/18*Pi^2*x^-1-1697/36*Pi^2+20*Pi^2*x+17/30*Pi^4*x^-2-43/9*Pi^4*x^-1+493/180*Pi^4+404/9*Log[1-x]+808/9*Log[1-x]*x^-2-748/9*Log[1-x]*x^-1-60*Log[1-x]*z3*x^-2+56*Log[1-x]*z3*x^-1-22*Log[1-x]*z3-18*Log[1-x]*Pi^2*x^-2+61/3*Log[1-x]*Pi^2*x^-1-32/3*Log[1-x]*Pi^2-104/3*Log[1-x]^2+49/3*Log[1-x]^2*x^-1+20*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-16*Log[1-x]^2*Pi^2*x^-2*hLZ+34*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ-33/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-16/3*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+32/3*Log[1-x]^3*x^-1-Log[1-x]^4-8/3*Log[1-x]^4*x^-2+5/2*Log[1-x]^4*x^-1+18*Log[1-x]^2*PolyLog[2,x]+24*Log[1-x]^2*PolyLog[2,x]*x^-2-36*Log[1-x]^2*PolyLog[2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*x^-2-24*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]+32*Log[1-x]*PolyLog[3,x]*x^-2+4*Log[1-x]*PolyLog[3,x]*x^-1-2546/27*Log[s^-1*mu2]-5092/27*Log[s^-1*mu2]*x^-2+5092/27*Log[s^-1*mu2]*x^-1+12*Log[s^-1*mu2]*z3*x^-2-12*Log[s^-1*mu2]*z3*x^-1+6*Log[s^-1*mu2]*z3-Log[s^-1*mu2]*Pi^2*x^-2-5*Log[s^-1*mu2]*Pi^2*x^-1+7/2*Log[s^-1*mu2]*Pi^2+16/3*Log[s^-1*mu2]*Log[1-x]+32/3*Log[s^-1*mu2]*Log[1-x]*x^-2-20/3*Log[s^-1*mu2]*Log[1-x]*x^-1+20*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2+8*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]*Log[1-x]^3-12*Log[s^-1*mu2]*Log[1-x]^3*x^-1-211/18*Log[s^-1*mu2]^2-211/9*Log[s^-1*mu2]^2*x^-2+211/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Pi^2*x^-2+8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2+9*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-18*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]-24*Log[s^-1*mu2]^3*Log[1-x]*x^-2+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+862/9*Log[x]+476/3*Log[x]*x^-2-1636/9*Log[x]*x^-1-8*Log[x]*z3*x^-2-28*Log[x]*z3*x^-1+8*Log[x]*z3+Log[x]*Pi^2*x^-2+269/18*Log[x]*Pi^2*x^-1-104/9*Log[x]*Pi^2+84*Log[x]*Log[1-x]-32/3*Log[x]*Log[1-x]*x^-2-50*Log[x]*Log[1-x]*x^-1-40*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+58/3*Log[x]*Log[1-x]*Pi^2*x^-1-29/3*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]^2+10*Log[x]*Log[1-x]^2*x^-2-8*Log[x]*Log[1-x]^2*x^-1+32/3*Log[x]*Log[1-x]^3+88/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-2*hLZ-70/3*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-28*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+56*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+130/3*Log[x]*Log[s^-1*mu2]+226/3*Log[x]*Log[s^-1*mu2]*x^-2-85*Log[x]*Log[s^-1*mu2]*x^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-39*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+78*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-6*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-2+15*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-1357/18*Log[x]^2-467/9*Log[x]^2*x^-2+709/9*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1+20*Log[x]^2*x+56/3*Log[x]^2*Pi^2*x^-2+16*Log[x]^2*Pi^2*x^-2*hLZ-45/2*Log[x]^2*Pi^2*x^-1-16*Log[x]^2*Pi^2*x^-1*hLZ+49/4*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*hLZ-1/3*Log[x]^2*Log[1-x]-56/3*Log[x]^2*Log[1-x]*x^-2-1/3*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1-7/6*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2-5/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-97/18*Log[x]^3+22/3*Log[x]^3*x^-2+100/9*Log[x]^3*x^-1-19/3*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+38/3*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/6*Log[x]^4-2*Log[x]^4*x^-2+5/6*Log[x]^4*x^-1+Log[x]^2*PolyLog[2,x]+20*Log[x]^2*PolyLog[2,x]*x^-2-2*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1-80/3*Log[x]*PolyLog[2,x]-76/3*Log[x]*PolyLog[2,x]*x^-2+58/3*Log[x]*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-2-52*Log[x]*PolyLog[3,x]*x^-1-6*PolyLog[1,2,x]-20*PolyLog[1,2,x]*x^-2-4*PolyLog[1,2,x]*x^-1+16/3*PolyLog[2,x]*Pi^2*x^-2+10*PolyLog[2,x]*Pi^2*x^-1-6*PolyLog[2,x]*Pi^2+80/3*PolyLog[3,x]+76/3*PolyLog[3,x]*x^-2-58/3*PolyLog[3,x]*x^-1+64*PolyLog[4,1-x]*x^-2-12*PolyLog[4,1-x]*x^-1+36*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-60*PolyLog[4,-x*(1-x)^-1]*x^-1-30*PolyLog[4,x]-40*PolyLog[4,x]*x^-2+48*PolyLog[4,x]*x^-1)+Nc^-2*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nc^-1*Nf*(1360/81+2720/81*x^-2-2720/81*x^-1+12*z3*x^-2-12*z3*x^-1+6*z3+67/9*Pi^2*x^-2-43/3*Pi^2*x^-1+155/18*Pi^2+56/9*Log[1-x]+112/9*Log[1-x]*x^-2-16/9*Log[1-x]*x^-1-4*Log[1-x]*Pi^2*x^-2+16/3*Log[1-x]*Pi^2*x^-1-8/3*Log[1-x]*Pi^2+16/3*Log[1-x]^2-26/3*Log[1-x]^2*x^-1-4/3*Log[1-x]^3-4/3*Log[1-x]^3*x^-2+8/3*Log[1-x]^3*x^-1+52/27*Log[s^-1*mu2]+104/27*Log[s^-1*mu2]*x^-2-104/27*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*Pi^2*x^-2-26/3*Log[s^-1*mu2]*Pi^2*x^-1+13/3*Log[s^-1*mu2]*Pi^2+40/3*Log[s^-1*mu2]*Log[1-x]+80/3*Log[s^-1*mu2]*Log[1-x]*x^-2-68/3*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-53/9*Log[s^-1*mu2]^2-106/9*Log[s^-1*mu2]^2*x^-2+106/9*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-68/27*Log[x]-328/27*Log[x]*x^-2-56/27*Log[x]*x^-1-14/3*Log[x]*Pi^2*x^-2+74/9*Log[x]*Pi^2*x^-1-37/9*Log[x]*Pi^2-24*Log[x]*Log[1-x]-80/3*Log[x]*Log[1-x]*x^-2+40*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2-4*Log[x]*Log[1-x]^2*x^-1+38/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-2-100/9*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1+73/9*Log[x]^2+6*Log[x]^2*x^-2-110/9*Log[x]^2*x^-1+16/3*Log[x]^2*Log[1-x]+20/3*Log[x]^2*Log[1-x]*x^-2-32/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-28/9*Log[x]^3-8/3*Log[x]^3*x^-2+56/9*Log[x]^3*x^-1-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-4*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2+8*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc*Nf*(-455/27-910/27*x^-2+910/27*x^-1-92/9*z3*x^-2+92/9*z3*x^-1-46/9*z3-107/27*Pi^2*x^-2+173/27*Pi^2*x^-1-203/54*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1-26/3*Log[s^-1*mu2]-52/3*Log[s^-1*mu2]*x^-2+52/3*Log[s^-1*mu2]*x^-1-22/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]^2+2/3*Log[s^-1*mu2]^2*x^-2-2/3*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/9*Log[s^-1*mu2]^3+16/9*Log[s^-1*mu2]^3*x^-2-16/9*Log[s^-1*mu2]^3*x^-1+290/27*Log[x]+580/27*Log[x]*x^-2-484/27*Log[x]*x^-1+22/9*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+5/3*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1+34/9*Log[x]*Log[s^-1*mu2]+68/9*Log[x]*Log[s^-1*mu2]*x^-2-56/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-53/9*Log[x]^2-74/9*Log[x]^2*x^-2+88/9*Log[x]^2*x^-1-2*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+4*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*x^-1+14/9*Log[x]^3+20/9*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-2-8/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-2+8/3*PolyLog[3,x]*x^-1)+Nc^2*(23213/1296+23213/648*x^-2-23213/648*x^-1+164/9*z3*x^-2-236/9*z3*x^-1+190/9*z3+437/27*Pi^2*x^-2-584/27*Pi^2*x^-1+281/54*Pi^2+6*Pi^2*x+7/12*Pi^4*x^-2+3/20*Pi^4*x^-1+11/40*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-424/27*Log[1-x]*x^-1-4*Log[1-x]*z3*x^-2+8*Log[1-x]*z3*x^-1+2*Log[1-x]*z3-22/3*Log[1-x]*Pi^2*x^-2+215/18*Log[1-x]*Pi^2*x^-1-56/9*Log[1-x]*Pi^2-44/9*Log[1-x]^2-41/9*Log[1-x]^2*x^-1+6*Log[1-x]^2*x-2/3*Log[1-x]^2*Pi^2*x^-2+3/2*Log[1-x]^2*Pi^2*x^-1-1/4*Log[1-x]^2*Pi^2-16/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+35/9*Log[1-x]^3*x^-1-5/6*Log[1-x]^4-2/3*Log[1-x]^4*x^-2+13/6*Log[1-x]^4*x^-1-5*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-2+10*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-2-28*Log[1-x]*PolyLog[3,x]*x^-1-103/108*Log[s^-1*mu2]-103/54*Log[s^-1*mu2]*x^-2+103/54*Log[s^-1*mu2]*x^-1+28*Log[s^-1*mu2]*z3*x^-2-28*Log[s^-1*mu2]*z3*x^-1+14*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-115/9*Log[s^-1*mu2]*Pi^2*x^-1+115/18*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+13/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-67/9*Log[s^-1*mu2]^2-134/9*Log[s^-1*mu2]^2*x^-2+134/9*Log[s^-1*mu2]^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2*x^-2+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-4/3*Log[s^-1*mu2]^2*Pi^2+5*Log[s^-1*mu2]^2*Log[1-x]+10*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-17/9*Log[s^-1*mu2]^3-34/9*Log[s^-1*mu2]^3*x^-2+34/9*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-1513/108*Log[x]-1513/54*Log[x]*x^-2+745/54*Log[x]*x^-1-24*Log[x]*z3*x^-2+20*Log[x]*z3*x^-1-16*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+91/6*Log[x]*Pi^2*x^-1-59/6*Log[x]*Pi^2-8*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+121/3*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*Pi^2*x^-2+7/3*Log[x]*Log[1-x]*Pi^2*x^-1-7/6*Log[x]*Log[1-x]*Pi^2+19/6*Log[x]*Log[1-x]^2+22/3*Log[x]*Log[1-x]^2*x^-2-28/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-2-10/3*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]-4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-26/9*Log[x]*Log[s^-1*mu2]-52/9*Log[x]*Log[s^-1*mu2]*x^-2+13/9*Log[x]*Log[s^-1*mu2]*x^-1-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+49/9*Log[x]^2+62/3*Log[x]^2*x^-2-188/9*Log[x]^2*x^-1+6*Log[x]^2*x+5/3*Log[x]^2*Pi^2*x^-2+1/6*Log[x]^2*Pi^2*x^-1+11/12*Log[x]^2*Pi^2+4*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+13/2*Log[x]^2*Log[s^-1*mu2]+26/3*Log[x]^2*Log[s^-1*mu2]*x^-2-13*Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+3*Log[x]^2*Log[s^-1*mu2]^2*x^-1-121/18*Log[x]^3-56/9*Log[x]^3*x^-2+94/9*Log[x]^3*x^-1-2*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-1+2/3*Log[x]^4+Log[x]^4*x^-2-5/6*Log[x]^4*x^-1+3*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-2-6*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-58/3*Log[x]*PolyLog[2,x]-44/3*Log[x]*PolyLog[2,x]*x^-2+86/3*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-2+28*Log[x]*PolyLog[3,x]*x^-1-58/3*PolyLog[1,2,x]-44/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1+4/3*PolyLog[2,x]*Pi^2*x^-2-16/3*PolyLog[2,x]*Pi^2*x^-1+5/3*PolyLog[2,x]*Pi^2+58/3*PolyLog[3,x]+44/3*PolyLog[3,x]*x^-2-86/3*PolyLog[3,x]*x^-1-12*PolyLog[4,1-x]*x^-1-10*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+32*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,x]*x^-1)+38105/648+38105/324*x^-2-38105/324*x^-1-82*z3*x^-2+78*z3*x^-1-49*z3-305/18*Pi^2*x^-2+137/6*Pi^2*x^-1+287/36*Pi^2-18*Pi^2*x-19/15*Pi^4*x^-2+59/45*Pi^4*x^-1-61/45*Pi^4-404/9*Log[1-x]-808/9*Log[1-x]*x^-2+532/9*Log[1-x]*x^-1+36*Log[1-x]*z3*x^-2-44*Log[1-x]*z3*x^-1+10*Log[1-x]*z3+20*Log[1-x]*Pi^2*x^-2-88/3*Log[1-x]*Pi^2*x^-1+46/3*Log[1-x]*Pi^2+56/3*Log[1-x]^2+17/3*Log[1-x]^2*x^-1-18*Log[1-x]^2*x+16*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-18*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+8*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/3*Log[1-x]^3+22/3*Log[1-x]^3*x^-2-34/3*Log[1-x]^3*x^-1+11/6*Log[1-x]^4+2*Log[1-x]^4*x^-2-14/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x^-2+48*Log[1-x]*PolyLog[3,x]*x^-1+3251/54*Log[s^-1*mu2]+3251/27*Log[s^-1*mu2]*x^-2-3251/27*Log[s^-1*mu2]*x^-1-60*Log[s^-1*mu2]*z3*x^-2+60*Log[s^-1*mu2]*z3*x^-1-30*Log[s^-1*mu2]*z3-35/3*Log[s^-1*mu2]*Pi^2*x^-2+71/3*Log[s^-1*mu2]*Pi^2*x^-1-77/6*Log[s^-1*mu2]*Pi^2-112/3*Log[s^-1*mu2]*Log[1-x]-224/3*Log[s^-1*mu2]*Log[1-x]*x^-2+194/3*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5*Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+419/18*Log[s^-1*mu2]^2+419/9*Log[s^-1*mu2]^2*x^-2-419/9*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-9*Log[s^-1*mu2]^2*Log[1-x]-18*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-89/2*Log[x]-545/9*Log[x]*x^-2+949/9*Log[x]*x^-1+52*Log[x]*z3*x^-2-36*Log[x]*z3*x^-1+30*Log[x]*z3+35/3*Log[x]*Pi^2*x^-2-559/18*Log[x]*Pi^2*x^-1+199/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]+224/3*Log[x]*Log[1-x]*x^-2-64*Log[x]*Log[1-x]*x^-1+36*Log[x]*Log[1-x]*x+20/3*Log[x]*Log[1-x]*Pi^2*x^-2-44/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]^2-16*Log[x]*Log[1-x]^2*x^-2+17*Log[x]*Log[1-x]^2*x^-1-22/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+56/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-94/3*Log[x]*Log[s^-1*mu2]-54*Log[x]*Log[s^-1*mu2]*x^-2+205/3*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+7/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+26*Log[x]*Log[s^-1*mu2]*Log[1-x]+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-3*Log[x]*Log[s^-1*mu2]^2-8*Log[x]*Log[s^-1*mu2]^2*x^-2+3*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+563/18*Log[x]^2+67/9*Log[x]^2*x^-2-158/9*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1-18*Log[x]^2*x-14*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+77/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-101/12*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ-34/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-2+44/3*Log[x]^2*Log[1-x]*x^-1-7/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+7*Log[x]^2*Log[1-x]^2*x^-1-31/6*Log[x]^2*Log[s^-1*mu2]+37/3*Log[x]^2*Log[s^-1*mu2]*x^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+9/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-9*Log[x]^2*Log[s^-1*mu2]^2*x^-1+227/18*Log[x]^3+8/3*Log[x]^3*x^-2-188/9*Log[x]^3*x^-1+6*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-12*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+Log[x]^4*x^-1-9*Log[x]^2*PolyLog[2,x]-20*Log[x]^2*PolyLog[2,x]*x^-2+18*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+130/3*Log[x]*PolyLog[2,x]+104/3*Log[x]*PolyLog[2,x]*x^-2-170/3*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-2-40*Log[x]*PolyLog[3,x]*x^-1+34*PolyLog[1,2,x]+32*PolyLog[1,2,x]*x^-2-44*PolyLog[1,2,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-130/3*PolyLog[3,x]-104/3*PolyLog[3,x]*x^-2+170/3*PolyLog[3,x]*x^-1-8*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+40*PolyLog[4,1-x]*x^-1+4*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2-32*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+12*PolyLog[4,x]*x^-1;qQqQ2LXTL12=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+44*z3*x^-1-38*z3+13/3*Pi^2*x^-2+29*Pi^2*x^-1-187/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-307/90*Pi^4*x^-1+307/180*Pi^4-24*Log[1-x]*x^-1-16*Log[1-x]*z3*x^-1+8*Log[1-x]*z3-5*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-24*Log[1-x]^2+28*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-20/3*Log[1-x]^2*Pi^2*x^-2+5*Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2-2/3*Log[1-x]^3*x^-1+1/3*Log[1-x]^4-4/3*Log[1-x]^4*x^-2-2/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[s^-1*mu2]*Pi^2-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-141/2*Log[x]-93*Log[x]*x^-2+141*Log[x]*x^-1+48*Log[x]*z3*x^-2-80*Log[x]*z3*x^-1+40*Log[x]*z3-2*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+19/3*Log[x]*Pi^2+88*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-114*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2-6*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-40/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+7*Log[x]^2+50*Log[x]^2*x^-2-38*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+22/3*Log[x]^2*Pi^2*x^-1-11/3*Log[x]^2*Pi^2-22*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+34*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]^3-12*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1-2/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-2+4/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-2-1/3*Log[x]^4+2*Log[x]^4*x^-2+2/3*Log[x]^4*x^-1-16*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+48*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2-96*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-12*PolyLog[1,2,x]*x^-1+56/3*PolyLog[2,x]*Pi^2*x^-2-4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-4*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1+28*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-56*PolyLog[4,-x*(1-x)^-1]*x^-1-36*PolyLog[4,x]-48*PolyLog[4,x]*x^-2+72*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2-82/27*Pi^2*x^-1+59/27*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+1024/27*Log[x]+1664/27*Log[x]*x^-2-2048/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2+28/9*Log[x]*Pi^2*x^-1-14/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1+212/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-424/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22/3*Log[x]^2-188/9*Log[x]^2*x^-2+44/3*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3*x^-2-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2-8/9*z3*x^-1+112/9*z3+716/27*Pi^2*x^-2-1220/27*Pi^2*x^-1+1132/27*Pi^2-12*Pi^2*x+7/30*Pi^4*x^-2+136/45*Pi^4*x^-1-68/45*Pi^4-808/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1820/27*Log[1-x]*x^-1+56*Log[1-x]*z3*x^-2-64*Log[1-x]*z3*x^-1+32*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-193/18*Log[1-x]*Pi^2*x^-1+58/9*Log[1-x]*Pi^2+214/9*Log[1-x]^2-116/9*Log[1-x]^2*x^-1-12*Log[1-x]^2*x+86/3*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-59/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ+59/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+38/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-67/9*Log[1-x]^3*x^-1-1/3*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+2/3*Log[1-x]^4*x^-1-29*Log[1-x]^2*PolyLog[2,x]-36*Log[1-x]^2*PolyLog[2,x]*x^-2+58*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]-40*Log[1-x]*PolyLog[1,2,x]*x^-2+64*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-43/9*Log[s^-1*mu2]*Pi^2*x^-1+7/18*Log[s^-1*mu2]*Pi^2+112/9*Log[s^-1*mu2]*Log[1-x]+224/9*Log[s^-1*mu2]*Log[1-x]*x^-2-221/9*Log[s^-1*mu2]*Log[1-x]*x^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+74/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-37/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+1/6*Log[s^-1*mu2]*Log[1-x]^2-25/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1+5/6*Log[s^-1*mu2]^2*Pi^2+8*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4673/54*Log[x]-3785/27*Log[x]*x^-2+4025/27*Log[x]*x^-1-40*Log[x]*z3*x^-2+72*Log[x]*z3*x^-1-36*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2-7/9*Log[x]*Pi^2*x^-1+32/9*Log[x]*Pi^2-76*Log[x]*Log[1-x]-224/9*Log[x]*Log[1-x]*x^-2+223/3*Log[x]*Log[1-x]*x^-1+24*Log[x]*Log[1-x]*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-21*Log[x]*Log[1-x]*Pi^2*x^-1+21/2*Log[x]*Log[1-x]*Pi^2+7/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+2/3*Log[x]*Log[1-x]^2*x^-1-11*Log[x]*Log[1-x]^3-76/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ+22*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ+26*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-52*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-191/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+328/9*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-61/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+27*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-54*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+47/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-100/3*Log[x]*Log[s^-1*mu2]^2*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+187/3*Log[x]^2+428/9*Log[x]^2*x^-2-224/3*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1-12*Log[x]^2*x-62/3*Log[x]^2*Pi^2*x^-2-16*Log[x]^2*Pi^2*x^-2*hLZ+73/3*Log[x]^2*Pi^2*x^-1+16*Log[x]^2*Pi^2*x^-1*hLZ-73/6*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*hLZ+16/3*Log[x]^2*Log[1-x]+64/3*Log[x]^2*Log[1-x]*x^-2-17/3*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+5/3*Log[x]^3-68/9*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1+3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+1/3*Log[x]^4+2*Log[x]^4*x^-2-2/3*Log[x]^4*x^-1-2*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1+34/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2+4/3*Log[x]*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1-28/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1+4*PolyLog[2,x]*Pi^2*x^-2-50/3*PolyLog[2,x]*Pi^2*x^-1+25/3*PolyLog[2,x]*Pi^2-34/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2-4/3*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+32*PolyLog[4,1-x]*x^-1-42*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+84*PolyLog[4,-x*(1-x)^-1]*x^-1+10*PolyLog[4,x]+24*PolyLog[4,x]*x^-2-20*PolyLog[4,x]*x^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-16/9*z3-188/27*Pi^2*x^-2+374/27*Pi^2*x^-1-226/27*Pi^2-56/9*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-16/3*Log[1-x]^2+26/3*Log[1-x]^2*x^-1+4/3*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+76/9*Log[s^-1*mu2]*Pi^2*x^-1-38/9*Log[s^-1*mu2]*Pi^2-40/3*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1-116/9*Log[x]-56/3*Log[x]*x^-2+296/9*Log[x]*x^-1+40/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2+24*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1-44/3*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+32*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1-26/9*Log[x]^2+40/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1-16/3*Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/9*Log[x]^3+8/9*Log[x]^3*x^-2-40/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+4*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-356/9*z3*x^-1+394/9*z3+41/27*Pi^2*x^-2-668/27*Pi^2*x^-1+665/54*Pi^2+12*Pi^2*x+91/90*Pi^4*x^-2+227/90*Pi^4*x^-1-419/180*Pi^4+404/9*Log[1-x]+808/9*Log[1-x]*x^-2-532/9*Log[1-x]*x^-1-84*Log[1-x]*z3*x^-2+116*Log[1-x]*z3*x^-1-58*Log[1-x]*z3-16*Log[1-x]*Pi^2*x^-2+71/3*Log[1-x]*Pi^2*x^-1-40/3*Log[1-x]*Pi^2+10/3*Log[1-x]^2-77/3*Log[1-x]^2*x^-1+12*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+39*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ-41/2*Log[1-x]^2*Pi^2-12*Log[1-x]^2*Pi^2*hLZ-6*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+12*Log[1-x]^3*x^-1-4/3*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+5/3*Log[1-x]^4*x^-1+44*Log[1-x]^2*PolyLog[2,x]+64*Log[1-x]^2*PolyLog[2,x]*x^-2-88*Log[1-x]^2*PolyLog[2,x]*x^-1+56*Log[1-x]*PolyLog[1,2,x]+80*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-8*Log[1-x]*PolyLog[3,x]*x^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2-220/9*Log[s^-1*mu2]*Pi^2*x^-1+146/9*Log[s^-1*mu2]*Pi^2+112/3*Log[s^-1*mu2]*Log[1-x]+224/3*Log[s^-1*mu2]*Log[1-x]*x^-2-194/3*Log[s^-1*mu2]*Log[1-x]*x^-1+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-86/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+43/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+5*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3-6*Log[s^-1*mu2]*Log[1-x]^3*x^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1+26/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+7/3*Log[s^-1*mu2]^2*Pi^2+9*Log[s^-1*mu2]^2*Log[1-x]+18*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+6199/54*Log[x]+4783/27*Log[x]*x^-2-6319/27*Log[x]*x^-1-56*Log[x]*z3*x^-2+64*Log[x]*z3*x^-1-44*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2+82/3*Log[x]*Pi^2*x^-1-65/3*Log[x]*Pi^2-32*Log[x]*Log[1-x]-224/3*Log[x]*Log[1-x]*x^-2+80*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*x-76/3*Log[x]*Log[1-x]*Pi^2*x^-2+28*Log[x]*Log[1-x]*Pi^2*x^-1-12*Log[x]*Log[1-x]*Pi^2-5*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2+7*Log[x]*Log[1-x]^2*x^-1+27*Log[x]*Log[1-x]^3+104/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ-50*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*hLZ+4*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+604/9*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-1232/9*Log[x]*Log[s^-1*mu2]*x^-1-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-6*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-28*Log[x]*Log[s^-1*mu2]*Log[1-x]-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+20/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-158/3*Log[x]^2-506/9*Log[x]^2*x^-2+238/3*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1+12*Log[x]^2*x+122/3*Log[x]^2*Pi^2*x^-2+24*Log[x]^2*Pi^2*x^-2*hLZ-130/3*Log[x]^2*Pi^2*x^-1-24*Log[x]^2*Pi^2*x^-1*hLZ+62/3*Log[x]^2*Pi^2+12*Log[x]^2*Pi^2*hLZ+106/3*Log[x]^2*Log[1-x]+74/3*Log[x]^2*Log[1-x]*x^-2-155/3*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*x^-1+25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-50*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-110/9*Log[x]^3+64/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1-10*Log[x]^3*Log[1-x]-32/3*Log[x]^3*Log[1-x]*x^-2-12*Log[x]^3*Log[1-x]*x^-2*hLZ+16*Log[x]^3*Log[1-x]*x^-1+12*Log[x]^3*Log[1-x]*x^-1*hLZ-6*Log[x]^3*Log[1-x]*hLZ-2*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1+8/3*Log[x]^4-2*Log[x]^4*x^-2-13/3*Log[x]^4*x^-1+26*Log[x]^2*PolyLog[2,x]+40*Log[x]^2*PolyLog[2,x]*x^-2-52*Log[x]^2*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-64*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2+104*Log[x]*PolyLog[3,x]*x^-1+2*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2-24*PolyLog[1,2,x]*x^-1-80/3*PolyLog[2,x]*Pi^2*x^-2+44/3*PolyLog[2,x]*Pi^2*x^-1-16/3*PolyLog[2,x]*Pi^2+40/3*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+96*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-2-168*PolyLog[4,1-x]*x^-1-8*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*x^-2-8*PolyLog[4,-x*(1-x)^-1]*x^-1+68*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-112*PolyLog[4,x]*x^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+92/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+167/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-676/27*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-22/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-80/9*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+92/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2-32/9*z3*x^-1-164/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-623/27*Pi^2-4*Pi^2*x-73/90*Pi^4*x^-2-32/15*Pi^4*x^-1+32/15*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1+28*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+18*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-143/18*Log[1-x]*Pi^2*x^-1+38/9*Log[1-x]*Pi^2-28/9*Log[1-x]^2+95/9*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+34/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-29/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+33/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-35/9*Log[1-x]^3*x^-1+4/3*Log[1-x]^4-5/3*Log[1-x]^4*x^-1-13*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-2+26*Log[1-x]^2*PolyLog[2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+191/9*Log[s^-1*mu2]*Pi^2*x^-1-191/18*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-13/3*Log[s^-1*mu2]^2*Pi^2*x^-1+13/6*Log[s^-1*mu2]^2*Pi^2-5*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+2281/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+48*Log[x]*z3*x^-2-56*Log[x]*z3*x^-1+40*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-209/9*Log[x]*Pi^2*x^-1+106/9*Log[x]*Pi^2+20*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-121/3*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*x+10/3*Log[x]*Log[1-x]*Pi^2*x^-2-Log[x]*Log[1-x]*Pi^2*x^-1-3/2*Log[x]*Log[1-x]*Pi^2+17/6*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2-11/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^3-12*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+20*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-18*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+91/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-50/3*Log[x]^2-124/3*Log[x]^2*x^-2+100/3*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1-4*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-29/6*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ-56/3*Log[x]^2*Log[1-x]-22*Log[x]^2*Log[1-x]*x^-2+70/3*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1-20/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+40/3*Log[x]^2*Log[s^-1*mu2]*x^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+101/9*Log[x]^3+112/9*Log[x]^3*x^-2-148/9*Log[x]^3*x^-1+23/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-34/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-8/3*Log[x]^4-2*Log[x]^4*x^-2+13/3*Log[x]^4*x^-1-8*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[2,x]-24*Log[x]*PolyLog[2,x]*x^-2-8*Log[x]*PolyLog[2,x]*x^-1+40*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1-2/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+22/3*PolyLog[1,2,x]*x^-1+4*PolyLog[2,x]*Pi^2*x^-2+10/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+2*PolyLog[3,x]+24*PolyLog[3,x]*x^-2+8*PolyLog[3,x]*x^-1-48*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+72*PolyLog[4,1-x]*x^-1+22*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-20*PolyLog[4,-x*(1-x)^-1]*x^-1-42*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+60*PolyLog[4,x]*x^-1)+I*Nc^-3*(-12*Pi*x^-1+12*Pi+40*Pi*z3*x^-1-20*Pi*z3-19/6*Pi^3*x^-1+7/6*Pi^3-8*Log[1-x]*Pi+32/3*Log[1-x]*Pi^3*x^-2-32/3*Log[1-x]*Pi^3*x^-1+16/3*Log[1-x]*Pi^3-4*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1+19*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2+14/3*Log[s^-1*mu2]*Pi^3*x^-1-7/3*Log[s^-1*mu2]*Pi^3-4*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1+7*Log[s^-1*mu2]^2*Pi-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2+55*Log[x]*Pi*x^-1+8*Log[x]*Pi*(1-x)^-1-27*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2-11*Log[x]*Pi^3*x^-1+11/2*Log[x]*Pi^3+6*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+28*Log[x]*Log[s^-1*mu2]*Pi*x^-1-15*Log[x]*Log[s^-1*mu2]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-9*Log[x]^2*Pi*x^-1+6*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2-4*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi+40*Log[x]*PolyLog[2,x]*Pi*x^-2-52*Log[x]*PolyLog[2,x]*Pi*x^-1+26*Log[x]*PolyLog[2,x]*Pi-48*PolyLog[1,2,x]*Pi*x^-1+24*PolyLog[1,2,x]*Pi+6*PolyLog[2,x]*Pi*x^-1+2*PolyLog[2,x]*Pi-40*PolyLog[3,x]*Pi*x^-2+64*PolyLog[3,x]*Pi*x^-1-32*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-152/27*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-52/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(808/27*Pi*x^-2-868/27*Pi*x^-1+464/27*Pi+20*Pi*z3*x^-2-76*Pi*z3*x^-1+50*Pi*z3+8*Pi^3*x^-2-14/3*Pi^3*x^-1+13/3*Pi^3+12*Log[1-x]*Pi*x^-1+4*Log[1-x]*Pi-32/3*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ+28/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ-8/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-9*Log[1-x]^2*Pi*x^-1+4*Log[1-x]^2*Pi-16/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+20/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-10/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+48*Log[1-x]*PolyLog[2,x]*Pi*x^-1-36*Log[1-x]*PolyLog[2,x]*Pi+32/9*Log[s^-1*mu2]*Pi*x^-2-44/9*Log[s^-1*mu2]*Pi*x^-1+28/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]*Pi^3*x^-2-10*Log[s^-1*mu2]*Pi^3*x^-1+5*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+5*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-2*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi-32/9*Log[x]*Pi*x^-2-362/9*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-1+214/9*Log[x]*Pi-8*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ+74/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-43/3*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+26/3*Log[x]*Log[1-x]*Pi*x^-1-70/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2-8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ+16*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-14*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLZ+4*Log[x]*Log[s^-1*mu2]*Pi*x^-2-62/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+34/3*Log[x]*Log[s^-1*mu2]*Pi-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-22*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]^2*Pi*x^-2+1/3*Log[x]^2*Pi*x^-1+10/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+10*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+8*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ+8/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ-10/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ-48*Log[x]*PolyLog[2,x]*Pi*x^-2+72*Log[x]*PolyLog[2,x]*Pi*x^-1-36*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2+104*PolyLog[1,2,x]*Pi*x^-1-64*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-64/3*PolyLog[2,x]*Pi*x^-1-10/3*PolyLog[2,x]*Pi+40*PolyLog[3,x]*Pi*x^-2-112*PolyLog[3,x]*Pi*x^-1+68*PolyLog[3,x]*Pi)+I*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+152/27*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+52/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi)+I*Nc*(-808/27*Pi*x^-2+1192/27*Pi*x^-1-788/27*Pi-20*Pi*z3*x^-2+36*Pi*z3*x^-1-30*Pi*z3-8*Pi^3*x^-2+47/6*Pi^3*x^-1-11/2*Pi^3-12*Log[1-x]*Pi*x^-1+4*Log[1-x]*Pi-4*Log[1-x]*Pi^3*x^-2*hLZ+4/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-8/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+13*Log[1-x]^2*Pi*x^-1-6*Log[1-x]^2*Pi+16/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-20/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+10/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-32*Log[1-x]*PolyLog[2,x]*Pi*x^-1+28*Log[1-x]*PolyLog[2,x]*Pi-320/9*Log[s^-1*mu2]*Pi*x^-2+359/9*Log[s^-1*mu2]*Pi*x^-1-199/9*Log[s^-1*mu2]*Pi-10/3*Log[s^-1*mu2]*Pi^3*x^-2+16/3*Log[s^-1*mu2]*Pi^3*x^-1-8/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-3*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-10*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi+320/9*Log[x]*Pi*x^-2-133/9*Log[x]*Pi*x^-1-12*Log[x]*Pi*(1-x)^-1+29/9*Log[x]*Pi+22/3*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ-41/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+53/6*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-44/3*Log[x]*Log[1-x]*Pi*x^-1+52/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2+8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ-12*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+12*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLZ+20*Log[x]*Log[s^-1*mu2]*Pi*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi-10*Log[x]^2*Pi*x^-2+26/3*Log[x]^2*Pi*x^-1-28/3*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+12*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-12*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ-2/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ+7/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ+8*Log[x]*PolyLog[2,x]*Pi*x^-2-20*Log[x]*PolyLog[2,x]*Pi*x^-1+10*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2-56*PolyLog[1,2,x]*Pi*x^-1+40*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+46/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi+48*PolyLog[3,x]*Pi*x^-1-36*PolyLog[3,x]*Pi);qQqQ2LXTL21=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+44*z3*x^-1-38*z3+13/3*Pi^2*x^-2+29*Pi^2*x^-1-187/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-307/90*Pi^4*x^-1+307/180*Pi^4-24*Log[1-x]*x^-1-16*Log[1-x]*z3*x^-1+8*Log[1-x]*z3-5*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-24*Log[1-x]^2+28*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-20/3*Log[1-x]^2*Pi^2*x^-2+5*Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2-2/3*Log[1-x]^3*x^-1+1/3*Log[1-x]^4-4/3*Log[1-x]^4*x^-2-2/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[s^-1*mu2]*Pi^2-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-141/2*Log[x]-93*Log[x]*x^-2+141*Log[x]*x^-1+48*Log[x]*z3*x^-2-80*Log[x]*z3*x^-1+40*Log[x]*z3-2*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+19/3*Log[x]*Pi^2+88*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-114*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2-6*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-40/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+7*Log[x]^2+50*Log[x]^2*x^-2-38*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+22/3*Log[x]^2*Pi^2*x^-1-11/3*Log[x]^2*Pi^2-22*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+34*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]^3-12*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1-2/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-2+4/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-2-1/3*Log[x]^4+2*Log[x]^4*x^-2+2/3*Log[x]^4*x^-1-16*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+48*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2-96*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-12*PolyLog[1,2,x]*x^-1+56/3*PolyLog[2,x]*Pi^2*x^-2-4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-4*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1+28*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-56*PolyLog[4,-x*(1-x)^-1]*x^-1-36*PolyLog[4,x]-48*PolyLog[4,x]*x^-2+72*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2-82/27*Pi^2*x^-1+59/27*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+1024/27*Log[x]+1664/27*Log[x]*x^-2-2048/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2+28/9*Log[x]*Pi^2*x^-1-14/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1+212/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-424/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22/3*Log[x]^2-188/9*Log[x]^2*x^-2+44/3*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3*x^-2-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2-8/9*z3*x^-1+112/9*z3+716/27*Pi^2*x^-2-1220/27*Pi^2*x^-1+1132/27*Pi^2-12*Pi^2*x+7/30*Pi^4*x^-2+136/45*Pi^4*x^-1-68/45*Pi^4-808/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1820/27*Log[1-x]*x^-1+56*Log[1-x]*z3*x^-2-64*Log[1-x]*z3*x^-1+32*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-193/18*Log[1-x]*Pi^2*x^-1+58/9*Log[1-x]*Pi^2+214/9*Log[1-x]^2-116/9*Log[1-x]^2*x^-1-12*Log[1-x]^2*x+86/3*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-59/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ+59/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+38/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-67/9*Log[1-x]^3*x^-1-1/3*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+2/3*Log[1-x]^4*x^-1-29*Log[1-x]^2*PolyLog[2,x]-36*Log[1-x]^2*PolyLog[2,x]*x^-2+58*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]-40*Log[1-x]*PolyLog[1,2,x]*x^-2+64*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-43/9*Log[s^-1*mu2]*Pi^2*x^-1+7/18*Log[s^-1*mu2]*Pi^2+112/9*Log[s^-1*mu2]*Log[1-x]+224/9*Log[s^-1*mu2]*Log[1-x]*x^-2-221/9*Log[s^-1*mu2]*Log[1-x]*x^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+74/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-37/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+1/6*Log[s^-1*mu2]*Log[1-x]^2-25/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1+5/6*Log[s^-1*mu2]^2*Pi^2+8*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4673/54*Log[x]-3785/27*Log[x]*x^-2+4025/27*Log[x]*x^-1-40*Log[x]*z3*x^-2+72*Log[x]*z3*x^-1-36*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2-7/9*Log[x]*Pi^2*x^-1+32/9*Log[x]*Pi^2-76*Log[x]*Log[1-x]-224/9*Log[x]*Log[1-x]*x^-2+223/3*Log[x]*Log[1-x]*x^-1+24*Log[x]*Log[1-x]*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-21*Log[x]*Log[1-x]*Pi^2*x^-1+21/2*Log[x]*Log[1-x]*Pi^2+7/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+2/3*Log[x]*Log[1-x]^2*x^-1-11*Log[x]*Log[1-x]^3-76/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ+22*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ+26*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-52*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-191/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+328/9*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-61/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+27*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-54*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+47/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-100/3*Log[x]*Log[s^-1*mu2]^2*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+187/3*Log[x]^2+428/9*Log[x]^2*x^-2-224/3*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1-12*Log[x]^2*x-62/3*Log[x]^2*Pi^2*x^-2-16*Log[x]^2*Pi^2*x^-2*hLZ+73/3*Log[x]^2*Pi^2*x^-1+16*Log[x]^2*Pi^2*x^-1*hLZ-73/6*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*hLZ+16/3*Log[x]^2*Log[1-x]+64/3*Log[x]^2*Log[1-x]*x^-2-17/3*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+5/3*Log[x]^3-68/9*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1+3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+1/3*Log[x]^4+2*Log[x]^4*x^-2-2/3*Log[x]^4*x^-1-2*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1+34/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2+4/3*Log[x]*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1-28/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1+4*PolyLog[2,x]*Pi^2*x^-2-50/3*PolyLog[2,x]*Pi^2*x^-1+25/3*PolyLog[2,x]*Pi^2-34/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2-4/3*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+32*PolyLog[4,1-x]*x^-1-42*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+84*PolyLog[4,-x*(1-x)^-1]*x^-1+10*PolyLog[4,x]+24*PolyLog[4,x]*x^-2-20*PolyLog[4,x]*x^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-16/9*z3-188/27*Pi^2*x^-2+374/27*Pi^2*x^-1-226/27*Pi^2-56/9*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-16/3*Log[1-x]^2+26/3*Log[1-x]^2*x^-1+4/3*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+76/9*Log[s^-1*mu2]*Pi^2*x^-1-38/9*Log[s^-1*mu2]*Pi^2-40/3*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1-116/9*Log[x]-56/3*Log[x]*x^-2+296/9*Log[x]*x^-1+40/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2+24*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1-44/3*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+32*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1-26/9*Log[x]^2+40/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1-16/3*Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/9*Log[x]^3+8/9*Log[x]^3*x^-2-40/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+4*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-356/9*z3*x^-1+394/9*z3+41/27*Pi^2*x^-2-668/27*Pi^2*x^-1+665/54*Pi^2+12*Pi^2*x+91/90*Pi^4*x^-2+227/90*Pi^4*x^-1-419/180*Pi^4+404/9*Log[1-x]+808/9*Log[1-x]*x^-2-532/9*Log[1-x]*x^-1-84*Log[1-x]*z3*x^-2+116*Log[1-x]*z3*x^-1-58*Log[1-x]*z3-16*Log[1-x]*Pi^2*x^-2+71/3*Log[1-x]*Pi^2*x^-1-40/3*Log[1-x]*Pi^2+10/3*Log[1-x]^2-77/3*Log[1-x]^2*x^-1+12*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+39*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ-41/2*Log[1-x]^2*Pi^2-12*Log[1-x]^2*Pi^2*hLZ-6*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+12*Log[1-x]^3*x^-1-4/3*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+5/3*Log[1-x]^4*x^-1+44*Log[1-x]^2*PolyLog[2,x]+64*Log[1-x]^2*PolyLog[2,x]*x^-2-88*Log[1-x]^2*PolyLog[2,x]*x^-1+56*Log[1-x]*PolyLog[1,2,x]+80*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-8*Log[1-x]*PolyLog[3,x]*x^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2-220/9*Log[s^-1*mu2]*Pi^2*x^-1+146/9*Log[s^-1*mu2]*Pi^2+112/3*Log[s^-1*mu2]*Log[1-x]+224/3*Log[s^-1*mu2]*Log[1-x]*x^-2-194/3*Log[s^-1*mu2]*Log[1-x]*x^-1+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-86/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+43/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+5*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3-6*Log[s^-1*mu2]*Log[1-x]^3*x^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1+26/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+7/3*Log[s^-1*mu2]^2*Pi^2+9*Log[s^-1*mu2]^2*Log[1-x]+18*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+6199/54*Log[x]+4783/27*Log[x]*x^-2-6319/27*Log[x]*x^-1-56*Log[x]*z3*x^-2+64*Log[x]*z3*x^-1-44*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2+82/3*Log[x]*Pi^2*x^-1-65/3*Log[x]*Pi^2-32*Log[x]*Log[1-x]-224/3*Log[x]*Log[1-x]*x^-2+80*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*x-76/3*Log[x]*Log[1-x]*Pi^2*x^-2+28*Log[x]*Log[1-x]*Pi^2*x^-1-12*Log[x]*Log[1-x]*Pi^2-5*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2+7*Log[x]*Log[1-x]^2*x^-1+27*Log[x]*Log[1-x]^3+104/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ-50*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*hLZ+4*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+604/9*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-1232/9*Log[x]*Log[s^-1*mu2]*x^-1-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-6*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-28*Log[x]*Log[s^-1*mu2]*Log[1-x]-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+20/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-158/3*Log[x]^2-506/9*Log[x]^2*x^-2+238/3*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1+12*Log[x]^2*x+122/3*Log[x]^2*Pi^2*x^-2+24*Log[x]^2*Pi^2*x^-2*hLZ-130/3*Log[x]^2*Pi^2*x^-1-24*Log[x]^2*Pi^2*x^-1*hLZ+62/3*Log[x]^2*Pi^2+12*Log[x]^2*Pi^2*hLZ+106/3*Log[x]^2*Log[1-x]+74/3*Log[x]^2*Log[1-x]*x^-2-155/3*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*x^-1+25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-50*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-110/9*Log[x]^3+64/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1-10*Log[x]^3*Log[1-x]-32/3*Log[x]^3*Log[1-x]*x^-2-12*Log[x]^3*Log[1-x]*x^-2*hLZ+16*Log[x]^3*Log[1-x]*x^-1+12*Log[x]^3*Log[1-x]*x^-1*hLZ-6*Log[x]^3*Log[1-x]*hLZ-2*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1+8/3*Log[x]^4-2*Log[x]^4*x^-2-13/3*Log[x]^4*x^-1+26*Log[x]^2*PolyLog[2,x]+40*Log[x]^2*PolyLog[2,x]*x^-2-52*Log[x]^2*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-64*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2+104*Log[x]*PolyLog[3,x]*x^-1+2*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2-24*PolyLog[1,2,x]*x^-1-80/3*PolyLog[2,x]*Pi^2*x^-2+44/3*PolyLog[2,x]*Pi^2*x^-1-16/3*PolyLog[2,x]*Pi^2+40/3*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+96*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-2-168*PolyLog[4,1-x]*x^-1-8*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*x^-2-8*PolyLog[4,-x*(1-x)^-1]*x^-1+68*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-112*PolyLog[4,x]*x^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+92/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+167/27*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-676/27*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-22/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-80/9*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+92/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2-32/9*z3*x^-1-164/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-623/27*Pi^2-4*Pi^2*x-73/90*Pi^4*x^-2-32/15*Pi^4*x^-1+32/15*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1+28*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+18*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-143/18*Log[1-x]*Pi^2*x^-1+38/9*Log[1-x]*Pi^2-28/9*Log[1-x]^2+95/9*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+34/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-29/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+33/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-35/9*Log[1-x]^3*x^-1+4/3*Log[1-x]^4-5/3*Log[1-x]^4*x^-1-13*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-2+26*Log[1-x]^2*PolyLog[2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+191/9*Log[s^-1*mu2]*Pi^2*x^-1-191/18*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-13/3*Log[s^-1*mu2]^2*Pi^2*x^-1+13/6*Log[s^-1*mu2]^2*Pi^2-5*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+2281/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+48*Log[x]*z3*x^-2-56*Log[x]*z3*x^-1+40*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-209/9*Log[x]*Pi^2*x^-1+106/9*Log[x]*Pi^2+20*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-121/3*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*x+10/3*Log[x]*Log[1-x]*Pi^2*x^-2-Log[x]*Log[1-x]*Pi^2*x^-1-3/2*Log[x]*Log[1-x]*Pi^2+17/6*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2-11/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^3-12*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+20*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-18*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+91/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-7/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-50/3*Log[x]^2-124/3*Log[x]^2*x^-2+100/3*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1-4*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-29/6*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ-56/3*Log[x]^2*Log[1-x]-22*Log[x]^2*Log[1-x]*x^-2+70/3*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1-20/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+40/3*Log[x]^2*Log[s^-1*mu2]*x^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+101/9*Log[x]^3+112/9*Log[x]^3*x^-2-148/9*Log[x]^3*x^-1+23/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-34/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-8/3*Log[x]^4-2*Log[x]^4*x^-2+13/3*Log[x]^4*x^-1-8*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-2*Log[x]*PolyLog[2,x]-24*Log[x]*PolyLog[2,x]*x^-2-8*Log[x]*PolyLog[2,x]*x^-1+40*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1-2/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+22/3*PolyLog[1,2,x]*x^-1+4*PolyLog[2,x]*Pi^2*x^-2+10/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+2*PolyLog[3,x]+24*PolyLog[3,x]*x^-2+8*PolyLog[3,x]*x^-1-48*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+72*PolyLog[4,1-x]*x^-1+22*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-20*PolyLog[4,-x*(1-x)^-1]*x^-1-42*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+60*PolyLog[4,x]*x^-1)+I*Nc^-3*(12*Pi*x^-1-12*Pi-40*Pi*z3*x^-1+20*Pi*z3+19/6*Pi^3*x^-1-7/6*Pi^3+8*Log[1-x]*Pi-32/3*Log[1-x]*Pi^3*x^-2+32/3*Log[1-x]*Pi^3*x^-1-16/3*Log[1-x]*Pi^3+4*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1-19*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2-14/3*Log[s^-1*mu2]*Pi^3*x^-1+7/3*Log[s^-1*mu2]*Pi^3+4*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1-7*Log[s^-1*mu2]^2*Pi+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2-55*Log[x]*Pi*x^-1-8*Log[x]*Pi*(1-x)^-1+27*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2+11*Log[x]*Pi^3*x^-1-11/2*Log[x]*Pi^3-6*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-28*Log[x]*Log[s^-1*mu2]*Pi*x^-1+15*Log[x]*Log[s^-1*mu2]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+9*Log[x]^2*Pi*x^-1-6*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2+4*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi-40*Log[x]*PolyLog[2,x]*Pi*x^-2+52*Log[x]*PolyLog[2,x]*Pi*x^-1-26*Log[x]*PolyLog[2,x]*Pi+48*PolyLog[1,2,x]*Pi*x^-1-24*PolyLog[1,2,x]*Pi-6*PolyLog[2,x]*Pi*x^-1-2*PolyLog[2,x]*Pi+40*PolyLog[3,x]*Pi*x^-2-64*PolyLog[3,x]*Pi*x^-1+32*PolyLog[3,x]*Pi)+I*Nc^-2*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+152/27*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+52/9*Log[s^-1*mu2]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi)+I*Nc^-1*(-808/27*Pi*x^-2+868/27*Pi*x^-1-464/27*Pi-20*Pi*z3*x^-2+76*Pi*z3*x^-1-50*Pi*z3-8*Pi^3*x^-2+14/3*Pi^3*x^-1-13/3*Pi^3-12*Log[1-x]*Pi*x^-1-4*Log[1-x]*Pi+32/3*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ-28/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ+8/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+9*Log[1-x]^2*Pi*x^-1-4*Log[1-x]^2*Pi+16/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-20/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+10/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-48*Log[1-x]*PolyLog[2,x]*Pi*x^-1+36*Log[1-x]*PolyLog[2,x]*Pi-32/9*Log[s^-1*mu2]*Pi*x^-2+44/9*Log[s^-1*mu2]*Pi*x^-1-28/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]*Pi^3*x^-2+10*Log[s^-1*mu2]*Pi^3*x^-1-5*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-5*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+2*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi+32/9*Log[x]*Pi*x^-2+362/9*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-1-214/9*Log[x]*Pi+8*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ-74/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+43/3*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-26/3*Log[x]*Log[1-x]*Pi*x^-1+70/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2+8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ-16*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+14*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*hLZ-4*Log[x]*Log[s^-1*mu2]*Pi*x^-2+62/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-34/3*Log[x]*Log[s^-1*mu2]*Pi+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+22*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]^2*Pi*x^-2-1/3*Log[x]^2*Pi*x^-1-10/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-10*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-8*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ-8/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ+10/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ+48*Log[x]*PolyLog[2,x]*Pi*x^-2-72*Log[x]*PolyLog[2,x]*Pi*x^-1+36*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2-104*PolyLog[1,2,x]*Pi*x^-1+64*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+64/3*PolyLog[2,x]*Pi*x^-1+10/3*PolyLog[2,x]*Pi-40*PolyLog[3,x]*Pi*x^-2+112*PolyLog[3,x]*Pi*x^-1-68*PolyLog[3,x]*Pi)+I*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-152/27*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-52/9*Log[s^-1*mu2]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi)+I*Nc*(808/27*Pi*x^-2-1192/27*Pi*x^-1+788/27*Pi+20*Pi*z3*x^-2-36*Pi*z3*x^-1+30*Pi*z3+8*Pi^3*x^-2-47/6*Pi^3*x^-1+11/2*Pi^3+12*Log[1-x]*Pi*x^-1-4*Log[1-x]*Pi+4*Log[1-x]*Pi^3*x^-2*hLZ-4/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+8/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-13*Log[1-x]^2*Pi*x^-1+6*Log[1-x]^2*Pi-16/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+20/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-10/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+32*Log[1-x]*PolyLog[2,x]*Pi*x^-1-28*Log[1-x]*PolyLog[2,x]*Pi+320/9*Log[s^-1*mu2]*Pi*x^-2-359/9*Log[s^-1*mu2]*Pi*x^-1+199/9*Log[s^-1*mu2]*Pi+10/3*Log[s^-1*mu2]*Pi^3*x^-2-16/3*Log[s^-1*mu2]*Pi^3*x^-1+8/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+3*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+10*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi-320/9*Log[x]*Pi*x^-2+133/9*Log[x]*Pi*x^-1+12*Log[x]*Pi*(1-x)^-1-29/9*Log[x]*Pi-22/3*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ+41/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-53/6*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+44/3*Log[x]*Log[1-x]*Pi*x^-1-52/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2-8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ+12*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-12*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*hLZ-20*Log[x]*Log[s^-1*mu2]*Pi*x^-2+22/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-11/3*Log[x]*Log[s^-1*mu2]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi+10*Log[x]^2*Pi*x^-2-26/3*Log[x]^2*Pi*x^-1+28/3*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-12*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+12*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ+2/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ-7/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ-8*Log[x]*PolyLog[2,x]*Pi*x^-2+20*Log[x]*PolyLog[2,x]*Pi*x^-1-10*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2+56*PolyLog[1,2,x]*Pi*x^-1-40*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-46/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi-48*PolyLog[3,x]*Pi*x^-1+36*PolyLog[3,x]*Pi);qQqQ2LXTL22=+Nc^-4*(511/4+511/2*x^-2-511/2*x^-1-120*z3*x^-2+88*z3*x^-1-76*z3+26/3*Pi^2*x^-2+58*Pi^2*x^-1-187/3*Pi^2+8*Pi^2*x-13/15*Pi^4*x^-2-307/45*Pi^4*x^-1+307/90*Pi^4-48*Log[1-x]*x^-1-32*Log[1-x]*z3*x^-1+16*Log[1-x]*z3-10*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2-48*Log[1-x]^2+56*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-40/3*Log[1-x]^2*Pi^2*x^-2+10*Log[1-x]^2*Pi^2*x^-1-5*Log[1-x]^2*Pi^2-4/3*Log[1-x]^3*x^-1+2/3*Log[1-x]^4-8/3*Log[1-x]^4*x^-2-4/3*Log[1-x]^4*x^-1-4*Log[1-x]^2*PolyLog[2,x]-16*Log[1-x]^2*PolyLog[2,x]*x^-2+8*Log[1-x]^2*PolyLog[2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1-32*Log[1-x]*PolyLog[3,x]+32*Log[1-x]*PolyLog[3,x]*x^-2+64*Log[1-x]*PolyLog[3,x]*x^-1+93*Log[s^-1*mu2]+186*Log[s^-1*mu2]*x^-2-186*Log[s^-1*mu2]*x^-1-96*Log[s^-1*mu2]*z3*x^-2+96*Log[s^-1*mu2]*z3*x^-1-48*Log[s^-1*mu2]*z3+4*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[s^-1*mu2]*Pi^2-64*Log[s^-1*mu2]*Log[1-x]-128*Log[s^-1*mu2]*Log[1-x]*x^-2+116*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2+20*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1-52/3*Log[s^-1*mu2]^2*Pi^2*x^-2+64/3*Log[s^-1*mu2]^2*Pi^2*x^-1-32/3*Log[s^-1*mu2]^2*Pi^2-24*Log[s^-1*mu2]^2*Log[1-x]-48*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-141*Log[x]-186*Log[x]*x^-2+282*Log[x]*x^-1+96*Log[x]*z3*x^-2-160*Log[x]*z3*x^-1+80*Log[x]*z3-4*Log[x]*Pi^2*x^-2-20/3*Log[x]*Pi^2*x^-1+38/3*Log[x]*Pi^2+176*Log[x]*Log[1-x]+128*Log[x]*Log[1-x]*x^-2-228*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x+104/3*Log[x]*Log[1-x]*Pi^2*x^-2-12*Log[x]*Log[1-x]*Pi^2*x^-1+6*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]^2-8*Log[x]*Log[1-x]^2*x^-1-8*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-1-24*Log[x]*Log[1-x]*PolyLog[2,x]+48*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-112*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+224*Log[x]*Log[s^-1*mu2]*x^-1+104/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2+68*Log[x]*Log[s^-1*mu2]*Log[1-x]+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+80*Log[x]*Log[s^-1*mu2]^2*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+14*Log[x]^2+100*Log[x]^2*x^-2-76*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1+8*Log[x]^2*x-52/3*Log[x]^2*Pi^2*x^-2+44/3*Log[x]^2*Pi^2*x^-1-22/3*Log[x]^2*Pi^2-44*Log[x]^2*Log[1-x]-48*Log[x]^2*Log[1-x]*x^-2+68*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-8*Log[x]^2*Log[1-x]^2*x^-1+32*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-64*Log[x]^2*Log[s^-1*mu2]*x^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]^3-24*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-4/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*x^-2+8/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[s^-1*mu2]*x^-2-2/3*Log[x]^4+4*Log[x]^4*x^-2+4/3*Log[x]^4*x^-1-32*Log[x]^2*PolyLog[2,x]-32*Log[x]^2*PolyLog[2,x]*x^-2+64*Log[x]^2*PolyLog[2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-2+64*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[2,x]-32*Log[x]*PolyLog[2,x]*x^-1+96*Log[x]*PolyLog[3,x]+64*Log[x]*PolyLog[3,x]*x^-2-192*Log[x]*PolyLog[3,x]*x^-1+16*PolyLog[1,2,x]-24*PolyLog[1,2,x]*x^-1+112/3*PolyLog[2,x]*Pi^2*x^-2-8/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]+32*PolyLog[3,x]*x^-1-64*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-1+56*PolyLog[4,-x*(1-x)^-1]-32*PolyLog[4,-x*(1-x)^-1]*x^-2-112*PolyLog[4,-x*(1-x)^-1]*x^-1-72*PolyLog[4,x]-96*PolyLog[4,x]*x^-2+144*PolyLog[4,x]*x^-1)+Nc^-3*Nf*(-5480/81-10960/81*x^-2+10960/81*x^-1-304/9*z3*x^-2+304/9*z3*x^-1-152/9*z3-52/27*Pi^2*x^-2-164/27*Pi^2*x^-1+118/27*Pi^2+224/27*Log[1-x]+448/27*Log[1-x]*x^-2-64/27*Log[1-x]*x^-1-16/3*Log[1-x]*Pi^2*x^-2+64/9*Log[1-x]*Pi^2*x^-1-32/9*Log[1-x]*Pi^2+64/9*Log[1-x]^2-104/9*Log[1-x]^2*x^-1-16/9*Log[1-x]^3-16/9*Log[1-x]^3*x^-2+32/9*Log[1-x]^3*x^-1-1664/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*x^-2+3328/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]*Pi^2*x^-2-40/9*Log[s^-1*mu2]*Pi^2*x^-1+20/9*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-272/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-188/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*x^-2+376/9*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*x^-1-32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x^-2+64/9*Log[s^-1*mu2]^3*x^-1+2048/27*Log[x]+3328/27*Log[x]*x^-2-4096/27*Log[x]*x^-1+8/9*Log[x]*Pi^2*x^-2+56/9*Log[x]*Pi^2*x^-1-28/9*Log[x]*Pi^2-32*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+160/3*Log[x]*Log[1-x]*x^-1+8/3*Log[x]*Log[1-x]^2+16/3*Log[x]*Log[1-x]^2*x^-2-16/3*Log[x]*Log[1-x]^2*x^-1+424/9*Log[x]*Log[s^-1*mu2]+752/9*Log[x]*Log[s^-1*mu2]*x^-2-848/9*Log[x]*Log[s^-1*mu2]*x^-1-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2+64/3*Log[x]*Log[s^-1*mu2]^2*x^-2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-1-44/3*Log[x]^2-376/9*Log[x]^2*x^-2+88/3*Log[x]^2*x^-1+16/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2-32/3*Log[x]^2*Log[1-x]*x^-1-16/3*Log[x]^2*Log[s^-1*mu2]-64/3*Log[x]^2*Log[s^-1*mu2]*x^-2+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1+64/9*Log[x]^3*x^-2-32/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*x^-2+64/3*Log[x]*PolyLog[2,x]*x^-1-16/3*PolyLog[1,2,x]-32/3*PolyLog[1,2,x]*x^-2+32/3*PolyLog[1,2,x]*x^-1+32/3*PolyLog[3,x]+64/3*PolyLog[3,x]*x^-2-64/3*PolyLog[3,x]*x^-1)+Nc^-2*(30659/81+61318/81*x^-2-61318/81*x^-1-1640/9*z3*x^-2+632/9*z3*x^-1-676/9*z3+1666/27*Pi^2*x^-2+458/27*Pi^2*x^-1-823/27*Pi^2-8*Pi^2*x-2/5*Pi^4*x^-2-8*Pi^4*x^-1+4*Pi^4-1616/27*Log[1-x]-3232/27*Log[1-x]*x^-2+1696/27*Log[1-x]*x^-1+112*Log[1-x]*z3*x^-2-208*Log[1-x]*z3*x^-1+104*Log[1-x]*z3+64/3*Log[1-x]*Pi^2*x^-2-370/9*Log[1-x]*Pi^2*x^-1+224/9*Log[1-x]*Pi^2-328/9*Log[1-x]^2+668/9*Log[1-x]^2*x^-1-8*Log[1-x]^2*x+88/3*Log[1-x]^2*Pi^2*x^-2+32*Log[1-x]^2*Pi^2*x^-2*hLZ-38*Log[1-x]^2*Pi^2*x^-1-32*Log[1-x]^2*Pi^2*x^-1*hLZ+19*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ+88/9*Log[1-x]^3+88/9*Log[1-x]^3*x^-2-164/9*Log[1-x]^3*x^-1-2/3*Log[1-x]^4-16/3*Log[1-x]^4*x^-2+4/3*Log[1-x]^4*x^-1-76*Log[1-x]^2*PolyLog[2,x]-112*Log[1-x]^2*PolyLog[2,x]*x^-2+152*Log[1-x]^2*PolyLog[2,x]*x^-1-112*Log[1-x]*PolyLog[1,2,x]-160*Log[1-x]*PolyLog[1,2,x]*x^-2+224*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]+64*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1+6296/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*x^-2-12592/27*Log[s^-1*mu2]*x^-1-16*Log[s^-1*mu2]*z3*x^-2+16*Log[s^-1*mu2]*z3*x^-1-8*Log[s^-1*mu2]*z3+188/9*Log[s^-1*mu2]*Pi^2*x^-2+184/9*Log[s^-1*mu2]*Pi^2*x^-1-200/9*Log[s^-1*mu2]*Pi^2-640/9*Log[s^-1*mu2]*Log[1-x]-1280/9*Log[s^-1*mu2]*Log[1-x]*x^-2+1124/9*Log[s^-1*mu2]*Log[1-x]*x^-1-88/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+88/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]^2+52/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+302/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*x^-2-604/9*Log[s^-1*mu2]^2*x^-1-40*Log[s^-1*mu2]^2*Pi^2*x^-2+36*Log[s^-1*mu2]^2*Pi^2*x^-1-18*Log[s^-1*mu2]^2*Pi^2-20*Log[s^-1*mu2]^2*Log[1-x]-40*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-40/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*x^-2+80/9*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-9128/27*Log[x]-12592/27*Log[x]*x^-2+16960/27*Log[x]*x^-1+16*Log[x]*z3*x^-2-48*Log[x]*z3*x^-1+24*Log[x]*z3-188/9*Log[x]*Pi^2*x^-2-122/9*Log[x]*Pi^2*x^-1+268/9*Log[x]*Pi^2+144*Log[x]*Log[1-x]+1280/9*Log[x]*Log[1-x]*x^-2-676/3*Log[x]*Log[1-x]*x^-1+16*Log[x]*Log[1-x]*x+232/3*Log[x]*Log[1-x]*Pi^2*x^-2-68*Log[x]*Log[1-x]*Pi^2*x^-1+34*Log[x]*Log[1-x]*Pi^2-2/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2-20/3*Log[x]*Log[1-x]^2*x^-1-36*Log[x]*Log[1-x]^3-112/3*Log[x]*Log[1-x]^3*x^-2-16*Log[x]*Log[1-x]^3*x^-2*hLZ+72*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-1444/9*Log[x]*Log[s^-1*mu2]-2360/9*Log[x]*Log[s^-1*mu2]*x^-2+2780/9*Log[x]*Log[s^-1*mu2]*x^-1+296/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-176/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+88/3*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+196/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+80*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-344/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-32/3*Log[x]*Log[s^-1*mu2]^2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-2+52/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+326/3*Log[x]^2+1756/9*Log[x]^2*x^-2-640/3*Log[x]^2*x^-1-32*Log[x]^2*(1-x)^-1-8*Log[x]^2*x-224/3*Log[x]^2*Pi^2*x^-2-32*Log[x]^2*Pi^2*x^-2*hLZ+74*Log[x]^2*Pi^2*x^-1+32*Log[x]^2*Pi^2*x^-1*hLZ-37*Log[x]^2*Pi^2-16*Log[x]^2*Pi^2*hLZ-160/3*Log[x]^2*Log[1-x]-88/3*Log[x]^2*Log[1-x]*x^-2+260/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-12*Log[x]^2*Log[1-x]^2*x^-1+82/3*Log[x]^2*Log[s^-1*mu2]+208/3*Log[x]^2*Log[s^-1*mu2]*x^-2-140/3*Log[x]^2*Log[s^-1*mu2]*x^-1-36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+72*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+22/3*Log[x]^3-352/9*Log[x]^3*x^-2-64/3*Log[x]^3*x^-1+4/3*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+16*Log[x]^3*Log[1-x]*x^-2*hLZ-8/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[1-x]*x^-1*hLZ+8*Log[x]^3*Log[1-x]*hLZ+4*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-4/3*Log[x]^4+8*Log[x]^4*x^-2+8/3*Log[x]^4*x^-1-60*Log[x]^2*PolyLog[2,x]-80*Log[x]^2*PolyLog[2,x]*x^-2+120*Log[x]^2*PolyLog[2,x]*x^-1+64*Log[x]*PolyLog[1,2,x]*x^-2+128/3*Log[x]*PolyLog[2,x]+64/3*Log[x]*PolyLog[2,x]*x^-2-184/3*Log[x]*PolyLog[2,x]*x^-1+128*Log[x]*PolyLog[3,x]+96*Log[x]*PolyLog[3,x]*x^-2-256*Log[x]*PolyLog[3,x]*x^-1+40/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2+40/3*PolyLog[1,2,x]*x^-1+80*PolyLog[2,x]*Pi^2*x^-2-40*PolyLog[2,x]*Pi^2*x^-1+20*PolyLog[2,x]*Pi^2-128/3*PolyLog[3,x]-64/3*PolyLog[3,x]*x^-2+184/3*PolyLog[3,x]*x^-1-160*PolyLog[4,1-x]-128*PolyLog[4,1-x]*x^-2+320*PolyLog[4,1-x]*x^-1+8*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*x^-2-16*PolyLog[4,-x*(1-x)^-1]*x^-1-128*PolyLog[4,x]-128*PolyLog[4,x]*x^-2+256*PolyLog[4,x]*x^-1)+Nc^-2*Nf^2*(400/81+800/81*x^-2-800/81*x^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*x^-2-320/27*Log[s^-1*mu2]*x^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*x^-2-32/9*Log[s^-1*mu2]^2*x^-1-160/27*Log[x]-320/27*Log[x]*x^-2+320/27*Log[x]*x^-1-32/9*Log[x]*Log[s^-1*mu2]-64/9*Log[x]*Log[s^-1*mu2]*x^-2+64/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]^2+32/9*Log[x]^2*x^-2-32/9*Log[x]^2*x^-1)+Nc^-1*Nf*(-1820/27-3640/27*x^-2+3640/27*x^-1-368/9*z3*x^-2+368/9*z3*x^-1-184/9*z3-428/27*Pi^2*x^-2+476/27*Pi^2*x^-1-262/27*Pi^2-104/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2+208/3*Log[s^-1*mu2]*x^-1-88/9*Log[s^-1*mu2]*Pi^2*x^-2+88/9*Log[s^-1*mu2]*Pi^2*x^-1-44/9*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*x^-2-8/3*Log[s^-1*mu2]^2*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+1544/27*Log[x]+2320/27*Log[x]*x^-2-2704/27*Log[x]*x^-1+88/9*Log[x]*Pi^2*x^-2-56/9*Log[x]*Pi^2*x^-1+28/9*Log[x]*Pi^2+184/9*Log[x]*Log[s^-1*mu2]+272/9*Log[x]*Log[s^-1*mu2]*x^-2-320/9*Log[x]*Log[s^-1*mu2]*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-52/3*Log[x]^2-296/9*Log[x]^2*x^-2+80/3*Log[x]^2*x^-1-8/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^3+80/9*Log[x]^3*x^-2-16/3*Log[x]^3*x^-1-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+23213/324+23213/162*x^-2-23213/162*x^-1+656/9*z3*x^-2+1072/9*z3*x^-1-104/9*z3+1748/27*Pi^2*x^-2-2084/27*Pi^2*x^-1+1930/27*Pi^2-8*Pi^2*x+41/45*Pi^4*x^-2+119/15*Pi^4*x^-1-289/30*Pi^4-96*Log[1-x]*z3*x^-2+112*Log[1-x]*z3*x^-1-80*Log[1-x]*z3+8*Log[1-x]*Pi^2*x^-2-16*Log[1-x]*Pi^2*x^-1+8*Log[1-x]*Pi^2+32*Log[1-x]^2-24*Log[1-x]^2*x^-1-8*Log[1-x]^2*x-128/3*Log[1-x]^2*Pi^2*x^-2-32*Log[1-x]^2*Pi^2*x^-2*hLZ+52*Log[1-x]^2*Pi^2*x^-1+32*Log[1-x]^2*Pi^2*x^-1*hLZ-32*Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ-2*Log[1-x]^4+8/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1+72*Log[1-x]^2*PolyLog[2,x]+96*Log[1-x]^2*PolyLog[2,x]*x^-2-144*Log[1-x]^2*PolyLog[2,x]*x^-1+96*Log[1-x]*PolyLog[1,2,x]+128*Log[1-x]*PolyLog[1,2,x]*x^-2-192*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*x^-2+80*Log[1-x]*PolyLog[3,x]*x^-1-103/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*x^-2+206/27*Log[s^-1*mu2]*x^-1+112*Log[s^-1*mu2]*z3*x^-2-112*Log[s^-1*mu2]*z3*x^-1+56*Log[s^-1*mu2]*z3+304/9*Log[s^-1*mu2]*Pi^2*x^-2-304/9*Log[s^-1*mu2]*Pi^2*x^-1+152/9*Log[s^-1*mu2]*Pi^2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+8*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-268/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*x^-2+536/9*Log[s^-1*mu2]^2*x^-1-20/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2-68/9*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*x^-2+136/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-3049/27*Log[x]-3026/27*Log[x]*x^-2+4562/27*Log[x]*x^-1-96*Log[x]*z3*x^-2+144*Log[x]*z3*x^-1-96*Log[x]*z3-304/9*Log[x]*Pi^2*x^-2+290/9*Log[x]*Pi^2*x^-1-70/9*Log[x]*Pi^2-48*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x-16/3*Log[x]*Log[1-x]*Pi^2*x^-2-16/3*Log[x]*Log[1-x]*Pi^2*x^-1+32/3*Log[x]*Log[1-x]*Pi^2-24*Log[x]*Log[1-x]^2-24*Log[x]*Log[1-x]^2*x^-2+52*Log[x]*Log[1-x]^2*x^-1+136/3*Log[x]*Log[1-x]^3+128/3*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-2*hLZ-200/3*Log[x]*Log[1-x]^3*x^-1-16*Log[x]*Log[1-x]^3*x^-1*hLZ+8*Log[x]*Log[1-x]^3*hLZ+64*Log[x]*Log[1-x]*PolyLog[2,x]-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-260/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2+364/9*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+24*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-12*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+20/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+404/9*Log[x]^2+248/3*Log[x]^2*x^-2-448/9*Log[x]^2*x^-1-24*Log[x]^2*(1-x)^-1-8*Log[x]^2*x+116/3*Log[x]^2*Pi^2*x^-2+32*Log[x]^2*Pi^2*x^-2*hLZ-142/3*Log[x]^2*Pi^2*x^-1-32*Log[x]^2*Pi^2*x^-1*hLZ+47/3*Log[x]^2*Pi^2+16*Log[x]^2*Pi^2*hLZ+176/3*Log[x]^2*Log[1-x]+232/3*Log[x]^2*Log[1-x]*x^-2-232/3*Log[x]^2*Log[1-x]*x^-1+10*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+104/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-2*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-18*Log[x]^3-224/9*Log[x]^3*x^-2+24*Log[x]^3*x^-1-68/3*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-2*hLZ+88/3*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ-8*Log[x]^3*Log[s^-1*mu2]+16*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^4+4*Log[x]^4*x^-2-14*Log[x]^4*x^-1+20*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-40*Log[x]^2*PolyLog[2,x]*x^-1+64*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+256/3*Log[x]*PolyLog[2,x]+464/3*Log[x]*PolyLog[2,x]*x^-2-248/3*Log[x]*PolyLog[2,x]*x^-1-128*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+112*Log[x]*PolyLog[3,x]*x^-1+80*PolyLog[1,2,x]+48*PolyLog[1,2,x]*x^-2-144*PolyLog[1,2,x]*x^-1-64/3*PolyLog[2,x]*Pi^2*x^-2+8*PolyLog[2,x]*Pi^2*x^-1+8*PolyLog[2,x]*Pi^2-256/3*PolyLog[3,x]-464/3*PolyLog[3,x]*x^-2+248/3*PolyLog[3,x]*x^-1+192*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-2-240*PolyLog[4,1-x]*x^-1-48*PolyLog[4,-x*(1-x)^-1]+64*PolyLog[4,-x*(1-x)^-1]*x^-2-48*PolyLog[4,-x*(1-x)^-1]*x^-1+168*PolyLog[4,x]-32*PolyLog[4,x]*x^-2-192*PolyLog[4,x]*x^-1;

==> math_package/HFqggq.m <==
qggqTL11=+Nc^-2*(1/2*x^-1+1/2*x);qggqTL12=+Nc^-1*(1-1/2*x^-1-2*(1-x)^-1+1/2*x);qggqTL13=+Nc^-1*(1/2*x^-1+1/2*x);qggqTL21=+Nc^-1*(1-1/2*x^-1-2*(1-x)^-1+1/2*x);qggqTL22=+2+1/2*x^-1+4*(1-x)^-2-4*(1-x)^-1+1/2*x;qggqTL23=+1-1/2*x^-1-2*(1-x)^-1+1/2*x;qggqTL31=+Nc^-1*(1/2*x^-1+1/2*x);qggqTL32=+1-1/2*x^-1-2*(1-x)^-1+1/2*x;qggqTL33=+1/2*x^-1+1/2*x;qggq1L11=+Nc^-3*(7/2*x^-1+7/2*x-7/12*Pi^2*x^-1+Pi^2-13/12*Pi^2*x-2*Log[1-x]+2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*x-Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*x+Log[x]-3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x+Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x)+Nc^-1*(-7/2*x^-1-7/2*x+3/4*Pi^2*x^-1-2*Pi^2+1/4*Pi^2*x-2*Log[1-x]-4*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*x+3*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*x+Log[x]+3/2*Log[x]*x^-1+8*Log[x]*Log[1-x]-3*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x-2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x);qggq1L12=+Nc^-2*(15/2-7/2*x^-1-15*(1-x)^-1+7/2*x+7/12*Pi^2*x^-1+5/6*Pi^2*(1-x)^-1-7/6*Pi^2-1/12*Pi^2*x-5/2*Log[1-x]+5*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]^2-1/2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*x+3/2*Log[x]*x^-1+1/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+I*Nc^-2*(-1/2*Pi*(1-x)^-1+3/2*Pi+2*Log[1-x]*Pi*x^-1+Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi)+I*(5/2*Pi*(1-x)^-1-3/2*Pi+2*Log[1-x]*Pi*x^-1+8*Log[1-x]*Pi*(1-x)^-2-3*Log[1-x]*Pi*(1-x)^-1+5/2*Log[1-x]*Pi+Log[1-x]*Pi*x-Log[s^-1*mu2]*Pi*x^-1-8*Log[s^-1*mu2]*Pi*(1-x)^-2+6*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Pi+Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-1-2*Log[x]*Pi-Log[x]*Pi*x)-13/2+7/2*x^-1+13*(1-x)^-1-7/2*x-3/4*Pi^2*x^-1-3/2*Pi^2*(1-x)^-1+3/4*Pi^2+5/4*Pi^2*x+1/2*Log[1-x]-Log[1-x]*(1-x)^-1-5/2*Log[1-x]^2+5*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+4*Log[s^-1*mu2]*Log[1-x]-2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*x-3*Log[s^-1*mu2]^2+3/2*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*x-3/2*Log[x]*x^-1-5/2*Log[x]*(1-x)^-1+9/2*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*(1-x)^-2-9*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-7/4*Log[x]^2+1/2*Log[x]^2*x^-1+7/2*Log[x]^2*(1-x)^-1;qggq1L13=+Nc^-2*(7/2*x^-1+7/2*x-7/12*Pi^2*x^-1+Pi^2-13/12*Pi^2*x-2*Log[1-x]+2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*x-Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*x+Log[x]-3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x+Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x)+I*(-2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[1-x]*Pi+Log[1-x]*Pi*x+Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[s^-1*mu2]*Pi-Log[x]*Pi*x^-1-Log[x]*Pi*x)-7/2*x^-1-7/2*x+3/4*Pi^2*x^-1-5/4*Pi^2+1/4*Pi^2*x-2*Log[1-x]-5/2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*x+Log[x]+3/2*Log[x]*x^-1+11/2*Log[x]*Log[1-x]-2*Log[x]*Log[1-x]*x^-1-6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+6*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-5/4*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x;qggq1L21=+Nc^-2*(15/2-7/2*x^-1-15*(1-x)^-1+7/2*x+7/12*Pi^2*x^-1+5/6*Pi^2*(1-x)^-1-7/6*Pi^2-1/12*Pi^2*x-5/2*Log[1-x]+5*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]^2-1/2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*x+3/2*Log[x]*x^-1+1/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+I*Nc^-2*(1/2*Pi*(1-x)^-1-3/2*Pi-2*Log[1-x]*Pi*x^-1-Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi)+I*(-5/2*Pi*(1-x)^-1+3/2*Pi-2*Log[1-x]*Pi*x^-1-8*Log[1-x]*Pi*(1-x)^-2+3*Log[1-x]*Pi*(1-x)^-1-5/2*Log[1-x]*Pi-Log[1-x]*Pi*x+Log[s^-1*mu2]*Pi*x^-1+8*Log[s^-1*mu2]*Pi*(1-x)^-2-6*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Pi-Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-1+2*Log[x]*Pi+Log[x]*Pi*x)-13/2+7/2*x^-1+13*(1-x)^-1-7/2*x-3/4*Pi^2*x^-1-3/2*Pi^2*(1-x)^-1+3/4*Pi^2+5/4*Pi^2*x+1/2*Log[1-x]-Log[1-x]*(1-x)^-1-5/2*Log[1-x]^2+5*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+4*Log[s^-1*mu2]*Log[1-x]-2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*x-3*Log[s^-1*mu2]^2+3/2*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*x-3/2*Log[x]*x^-1-5/2*Log[x]*(1-x)^-1+9/2*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*(1-x)^-2-9*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-7/4*Log[x]^2+1/2*Log[x]^2*x^-1+7/2*Log[x]^2*(1-x)^-1;qggq1L22=+Nc^-1*(15+7/2*x^-1+32*(1-x)^-2-32*(1-x)^-1+7/2*x-7/12*Pi^2*x^-1-2/3*Pi^2*(1-x)^-2-1/3*Pi^2*(1-x)^-1+2/3*Pi^2+11/12*Pi^2*x-3*Log[1-x]-12*Log[1-x]*(1-x)^-2+12*Log[1-x]*(1-x)^-1+3*Log[1-x]^2+Log[1-x]^2*x^-1+4*Log[1-x]^2*(1-x)^-2-4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x+6*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+12*Log[s^-1*mu2]*(1-x)^-2-12*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*x+2*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*x-Log[x]-3/2*Log[x]*x^-1-Log[x]*(1-x)^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1+Log[x]^2*x)+Nc*(-13-7/2*x^-1-24*(1-x)^-2+24*(1-x)^-1-7/2*x+3/4*Pi^2*x^-1+10*Pi^2*(1-x)^-2-14*Pi^2*(1-x)^-1+15/2*Pi^2+9/4*Pi^2*x+3*Log[1-x]+12*Log[1-x]*(1-x)^-2-12*Log[1-x]*(1-x)^-1+3*Log[1-x]^2+Log[1-x]^2*x^-1+4*Log[1-x]^2*(1-x)^-2-4*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-6*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-12*Log[s^-1*mu2]*(1-x)^-2+12*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+4*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-6*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*x-Log[x]+3/2*Log[x]*x^-1+5*Log[x]*(1-x)^-1-7*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*(1-x)^-2+12*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+5/2*Log[x]^2-1/2*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+Log[x]^2*x);qggq1L23=+Nc^-1*(15/2-7/2*x^-1-15*(1-x)^-1+7/2*x+7/12*Pi^2*x^-1+5/6*Pi^2*(1-x)^-1-7/6*Pi^2-1/12*Pi^2*x-5/2*Log[1-x]+5*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]^2-1/2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*x+3/2*Log[x]*x^-1+1/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+Nc*(-13/2+7/2*x^-1+13*(1-x)^-1-7/2*x-3/4*Pi^2*x^-1-3*Pi^2*(1-x)^-1+3/2*Pi^2+5/4*Pi^2*x+1/2*Log[1-x]-Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-3*Log[s^-1*mu2]^2+3/2*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*x-3/2*Log[x]*x^-1-5/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*(1-x)^-2-4*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-Log[x]^2+1/2*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1)+I*Nc^-1*(1/2*Pi*(1-x)^-1-3/2*Pi-2*Log[1-x]*Pi*x^-1-Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi)+I*Nc*(-5/2*Pi*(1-x)^-1+3/2*Pi-2*Log[1-x]*Pi*x^-1-4*Log[1-x]*Pi*(1-x)^-2-Log[1-x]*Pi+4*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Pi);qggq1L31=+Nc^-2*(7/2*x^-1+7/2*x-7/12*Pi^2*x^-1+Pi^2-13/12*Pi^2*x-2*Log[1-x]+2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*x-Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*x+Log[x]-3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x+Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x)+I*(2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[1-x]*Pi-Log[1-x]*Pi*x-Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[s^-1*mu2]*Pi+Log[x]*Pi*x^-1+Log[x]*Pi*x)-7/2*x^-1-7/2*x+3/4*Pi^2*x^-1-5/4*Pi^2+1/4*Pi^2*x-2*Log[1-x]-5/2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*x+Log[x]+3/2*Log[x]*x^-1+11/2*Log[x]*Log[1-x]-2*Log[x]*Log[1-x]*x^-1-6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+6*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-5/4*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x;qggq1L32=+Nc^-1*(15/2-7/2*x^-1-15*(1-x)^-1+7/2*x+7/12*Pi^2*x^-1+5/6*Pi^2*(1-x)^-1-7/6*Pi^2-1/12*Pi^2*x-5/2*Log[1-x]+5*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*x+Log[s^-1*mu2]^2-1/2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*x+3/2*Log[x]*x^-1+1/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+Nc*(-13/2+7/2*x^-1+13*(1-x)^-1-7/2*x-3/4*Pi^2*x^-1-3*Pi^2*(1-x)^-1+3/2*Pi^2+5/4*Pi^2*x+1/2*Log[1-x]-Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]-Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-3*Log[s^-1*mu2]^2+3/2*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*x-3/2*Log[x]*x^-1-5/2*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*(1-x)^-2-4*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-Log[x]^2+1/2*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1)+I*Nc^-1*(-1/2*Pi*(1-x)^-1+3/2*Pi+2*Log[1-x]*Pi*x^-1+Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi)+I*Nc*(5/2*Pi*(1-x)^-1-3/2*Pi+2*Log[1-x]*Pi*x^-1+4*Log[1-x]*Pi*(1-x)^-2+Log[1-x]*Pi-4*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Pi);qggq1L33=+Nc^-1*(7/2*x^-1+7/2*x-7/12*Pi^2*x^-1+Pi^2-13/12*Pi^2*x-2*Log[1-x]+2*Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x+3/2*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*x-Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*x+Log[x]-3/2*Log[x]*x^-1-2*Log[x]*Log[1-x]+Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x+Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x)+Nc*(-7/2*x^-1-7/2*x+3/4*Pi^2*x^-1-1/2*Pi^2+1/4*Pi^2*x-2*Log[1-x]-Log[1-x]^2-Log[1-x]^2*x^-1-Log[1-x]^2*x-3/2*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*x+Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*x+Log[x]+3/2*Log[x]*x^-1+3*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2-1/2*Log[x]^2*x^-1-Log[x]^2*x);qggq1LX1L11=+Nc^-4*(1/2+51/8*x^-1+51/8*x-37/24*Pi^2*x^-1+2*Pi^2-8/3*Pi^2*x+49/288*Pi^4*x^-1-7/12*Pi^4+277/288*Pi^4*x-1/2*Pi^4*x^2+1/8*Pi^4*x^3-7*Log[1-x]+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1+31/6*Log[1-x]*Pi^2-5/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+7*Log[1-x]^2-3*Log[1-x]^2*x^-1-3*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+49/12*Log[1-x]^2*Pi^2*x^-1-11/3*Log[1-x]^2*Pi^2+7/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2-Log[1-x]^3*x^-1-Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-Log[1-x]^4+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-13/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+7/2*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1-25/12*Log[x]*Pi^2+7/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-11/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/6*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+15/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*x+7/24*Log[x]^2*Pi^2*x^-1-13/12*Log[x]^2*Pi^2+11/6*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+5*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+21/4*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3+3/4*Log[x]^3*x^-1+7/4*Log[x]^3*x-1/2*Log[x]^3*x^2+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-7/2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x-1/2*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-2*(1-47/4*x^-1-47/4*x+17/3*Pi^2*x^-1-21/2*Pi^2+29/12*Pi^2*x-7/16*Pi^4*x^-1+23/12*Pi^4-121/48*Pi^4*x+1/2*Pi^4*x^2+1/4*Pi^4*x^3+2*Log[1-x]*Pi^2*x^-2+2*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1-16/3*Log[1-x]*Pi^2+7*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-21*Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3+2*Log[1-x]^2*Pi^2*x^-2-31/6*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-1+31/3*Log[1-x]^2*Pi^2-20/3*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3+2*Log[1-x]^3+Log[1-x]^3*x^-2+Log[1-x]^3*x^-1+Log[1-x]^3*x+Log[1-x]^3*x^2+Log[1-x]^4+1/4*Log[1-x]^4*x^-3+1/2*Log[1-x]^4*x^-2-5/4*Log[1-x]^4*x^-1-5/4*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-17/2*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+14*Log[s^-1*mu2]*Log[1-x]*x^-1+14*Log[s^-1*mu2]*Log[1-x]*x-13/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-13*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/2*Log[s^-1*mu2]^2*Pi^2+7/4*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*x-5*Log[s^-1*mu2]^2*Log[1-x]^2-2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+20/3*Log[x]*Pi^2-4*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+35*Log[x]*Log[1-x]-14*Log[x]*Log[1-x]*x^-1-28*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+13/2*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-79/6*Log[x]*Log[1-x]*Pi^2+28/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3-1/2*Log[x]*Log[1-x]^2+8*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2-7*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+5*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3-14*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+28*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2+13/6*Log[x]*Log[s^-1*mu2]*Pi^2*x+21*Log[x]*Log[s^-1*mu2]*Log[1-x]-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x+11*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-Log[x]*Log[s^-1*mu2]^3*x-21/2*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*x-1/12*Log[x]^2*Pi^2*x^-1+29/12*Log[x]^2*Pi^2-11/3*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-5*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2+23/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1-15/2*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-13/2*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-5/2*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x+7/2*Log[x]^3-Log[x]^3*x-Log[x]^3*x^2-6*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1+5*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4+1/4*Log[x]^4*x^-1-5/4*Log[x]^4*x+1/2*Log[x]^4*x^2+1/4*Log[x]^4*x^3)+1/2+51/8*x^-1+51/8*x-17/8*Pi^2*x^-1+17/2*Pi^2+1/4*Pi^2*x+9/32*Pi^4*x^-1-3/2*Pi^4+61/32*Pi^4*x+Pi^4*x^2+1/8*Pi^4*x^3+7*Log[1-x]+Log[1-x]*Pi^2*x^-2+11/2*Log[1-x]*Pi^2*x^-1+10*Log[1-x]*Pi^2*(1-x)^-1-9/2*Log[1-x]*Pi^2-5/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+14*Log[1-x]^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+4*Log[1-x]^2*Pi^2*x^-2+35/4*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*(1-x)^-2-4*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2+2*Log[1-x]^3*x^-1+2*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+2*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+Log[1-x]^4*x^-2+19/8*Log[1-x]^4*x^-1+19/8*Log[1-x]^4*x+Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11*Log[s^-1*mu2]*Pi^2+21/8*Log[s^-1*mu2]*Pi^2*x+3*Log[s^-1*mu2]*Log[1-x]-21/2*Log[s^-1*mu2]*Log[1-x]*x^-1-21/2*Log[s^-1*mu2]*Log[1-x]*x-7/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+20*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]*Log[1-x]*Pi^2-21/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-12*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*x+7/8*Log[s^-1*mu2]^2*Pi^2*x^-1+16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+11*Log[s^-1*mu2]^2*Pi^2+13/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9/2*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]^2+6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*x-9/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-9/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-7/2*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1-1/4*Log[x]*Pi^2+1/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-59/2*Log[x]*Log[1-x]+21/2*Log[x]*Log[1-x]*x^-1+28*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x+7/4*Log[x]*Log[1-x]*Pi^2*x^-1+20*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-11/2*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^2*(1-x)^-1-27/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-10*Log[x]*Log[1-x]^3+3*Log[x]*Log[1-x]^3*x^-1+24*Log[x]*Log[1-x]^3*(1-x)^-1-19/2*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+25/2*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-28*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*x-5/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-20*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11*Log[x]*Log[s^-1*mu2]*Pi^2+7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+9/2*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*x-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+21/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+17/2*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*x+13/8*Log[x]^2*Pi^2*x^-1-1/2*Log[x]^2*Pi^2+11/2*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+8*Log[x]^2*Log[1-x]-9/2*Log[x]^2*Log[1-x]*x^-1-10*Log[x]^2*Log[1-x]*(1-x)^-1+15/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2+15*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-28*Log[x]^2*Log[1-x]^2*(1-x)^-1+57/4*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-15/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+44*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+11*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2*x-7/2*Log[x]^3-3/4*Log[x]^3*x^-1-11/4*Log[x]^3*x-1/2*Log[x]^3*x^2-8*Log[x]^3*Log[1-x]+3/2*Log[x]^3*Log[1-x]*x^-1+14*Log[x]^3*Log[1-x]*(1-x)^-1-19/2*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3+8*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-14*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+Log[x]^4+1/8*Log[x]^4*x^-1+19/8*Log[x]^4*x+Log[x]^4*x^2+1/8*Log[x]^4*x^3;qggq1LX1L12=+Nc^-3*(14-51/8*x^-1-28*(1-x)^-1+51/8*x+61/24*Pi^2*x^-1+13/4*Pi^2*(1-x)^-1-45/8*Pi^2+7/12*Pi^2*x-49/288*Pi^4*x^-1-1/18*Pi^4*(1-x)^-1+85/144*Pi^4-251/288*Pi^4*x+1/2*Pi^4*x^2-1/8*Pi^4*x^3-37/4*Log[1-x]+37/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1-7/6*Log[1-x]*Pi^2*(1-x)^-1+89/24*Log[1-x]*Pi^2+1/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+13/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-13/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-37/24*Log[1-x]^2*Pi^2-5/4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-1/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-7/4*Log[1-x]^3*x^-1+Log[1-x]^3*(1-x)^-1+7/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+45/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-45/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+7/8*Log[s^-1*mu2]*Pi^2*x^-1+5/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^2-1/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+2*Log[x]*(1-x)^-1-7/8*Log[x]*Pi^2*x^-1-1/24*Log[x]*Pi^2*(1-x)^-1+2*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-19/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/6*Log[x]*Log[1-x]*Pi^2+7/2*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+3*Log[x]*Log[1-x]^2+7/4*Log[x]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2+5/8*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/24*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-9/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+5/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1+1/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^3-3/4*Log[x]^3*x^-1-7/4*Log[x]^3*x+1/2*Log[x]^3*x^2-2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+7/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3+1/2*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x+1/2*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-2*Nf*(-1/3+2/3*(1-x)^-1)+Nc^-1*(-145/6+47/4*x^-1+145/3*(1-x)^-1-47/4*x-11/3*Pi^2*x^-1-22/3*Pi^2*(1-x)^-1+139/24*Pi^2+23/12*Pi^2*x+7/16*Pi^4*x^-1+3/4*Pi^4*(1-x)^-1-23/16*Pi^4+19/48*Pi^4*x-1/8*Pi^4*x^2-1/4*Pi^4*x^3+19/2*Log[1-x]-19*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2+1/2*Log[1-x]*Pi^2*x^-1+1/3*Log[1-x]*Pi^2*(1-x)^-1-35/12*Log[1-x]*Pi^2+17/4*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-12*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+24*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+10/3*Log[1-x]^2*Pi^2*(1-x)^-1+65/24*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+7/2*Log[1-x]^3+Log[1-x]^3*x^-2+1/4*Log[1-x]^3*x^-1-7*Log[1-x]^3*(1-x)^-1-1/4*Log[1-x]^3*x-Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/4*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+3*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21*Log[s^-1*mu2]+21/2*Log[s^-1*mu2]*x^-1+42*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+53/2*Log[s^-1*mu2]*Log[1-x]-21/2*Log[s^-1*mu2]*Log[1-x]*x^-1-53*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21/2*Log[s^-1*mu2]*Log[1-x]*x-1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-49/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+19/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-21/2*Log[s^-1*mu2]*Log[1-x]^2+21*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x-19*Log[s^-1*mu2]^2+37/4*Log[s^-1*mu2]^2*x^-1+38*Log[s^-1*mu2]^2*(1-x)^-1-37/4*Log[s^-1*mu2]^2*x-5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+17/8*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Pi^2*x+13*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9/2*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-6*Log[s^-1*mu2]^3+3*Log[s^-1*mu2]^3*x^-1+12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*x+5*Log[s^-1*mu2]^3*Log[1-x]-5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x+Log[x]-21/2*Log[x]*x^-1-23/2*Log[x]*(1-x)^-1+2*Log[x]*Pi^2*x^-1+5/6*Log[x]*Pi^2*(1-x)^-1-11/8*Log[x]*Pi^2-5/4*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+47/4*Log[x]*Log[1-x]+21/2*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-59/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+29/8*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3-75/8*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+12*Log[x]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2+25/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2-6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3-23/2*Log[x]*Log[s^-1*mu2]-23/2*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+41/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x+7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi^2-11/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+23/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-9/2*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+7*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+9/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-33/8*Log[x]^2+9/4*Log[x]^2*x^-1+25/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+1/12*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-1-65/48*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3+33/4*Log[x]^2*Log[1-x]-9/2*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2-65/8*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+5*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-1/8*Log[x]^2*Log[s^-1*mu2]+3*Log[x]^2*Log[s^-1*mu2]*x^-1+6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+15/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-19/8*Log[x]^3+1/4*Log[x]^3*x+Log[x]^3*x^2+7/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-3/2*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+3/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/8*Log[x]^4-1/4*Log[x]^4*x^-1+1/2*Log[x]^4*x-1/8*Log[x]^4*x^2-1/4*Log[x]^4*x^3)+Nf*(-1/3+2/3*(1-x)^-1)+Nc*(65/6-51/8*x^-1-65/3*(1-x)^-1+51/8*x+25/8*Pi^2*x^-1+23/4*Pi^2*(1-x)^-1-2*Pi^2-7/2*Pi^2*x-9/32*Pi^4*x^-1+5/4*Pi^4*(1-x)^-1-5/4*Pi^4-3/32*Pi^4*x-5/8*Pi^4*x^2-1/8*Pi^4*x^3-9/4*Log[1-x]+9/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+4*Log[1-x]*Pi^2*x^-1+23/2*Log[1-x]*Pi^2*(1-x)^-1-57/8*Log[1-x]*Pi^2-5*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+23/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-23/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*(1-x)^-2+7*Log[1-x]^2*Pi^2*(1-x)^-1-15/4*Log[1-x]^2*Pi^2-1/4*Log[1-x]^2*Pi^2*x-5/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-5*Log[1-x]^3+1/2*Log[1-x]^3*x^-2+2*Log[1-x]^3*x^-1+10*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+3*Log[1-x]^4*(1-x)^-1-7/8*Log[1-x]^4*x-5/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+39/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-39/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+9/8*Log[s^-1*mu2]*Pi^2*x^-1-21/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+43/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x-53/4*Log[s^-1*mu2]*Log[1-x]+7*Log[s^-1*mu2]*Log[1-x]*x^-1+53/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*x-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+13/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-9/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+29/4*Log[s^-1*mu2]*Log[1-x]^2-29/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+12*Log[s^-1*mu2]^2-51/8*Log[s^-1*mu2]^2*x^-1-24*Log[s^-1*mu2]^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*x+9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-39/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+39/8*Log[s^-1*mu2]^2*Pi^2+1/8*Log[s^-1*mu2]^2*Pi^2*x-27/4*Log[s^-1*mu2]^2*Log[1-x]+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+27/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*x+27/4*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-27/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/2*Log[s^-1*mu2]^3-9/4*Log[s^-1*mu2]^3*x^-1-9*Log[s^-1*mu2]^3*(1-x)^-1+9/4*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+15/2*Log[x]*(1-x)^-1-9/8*Log[x]*Pi^2*x^-1-25/8*Log[x]*Pi^2*(1-x)^-1+27/8*Log[x]*Pi^2+7/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-39/4*Log[x]*Log[1-x]-7*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*(1-x)^-2+89/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/2*Log[x]*Log[1-x]*Pi^2*x^-1+10*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-59/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+81/8*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+99/8*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*(1-x)^-2-79/4*Log[x]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2+29/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2-23/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x+5/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+19/2*Log[x]*Log[s^-1*mu2]+37/4*Log[x]*Log[s^-1*mu2]*x^-1+24*Log[x]*Log[s^-1*mu2]*(1-x)^-2-53/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+9/2*Log[x]*Log[s^-1*mu2]^2+21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-21/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+25/8*Log[x]^2-23/8*Log[x]^2*x^-1-21/2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x+3/8*Log[x]^2*Pi^2*x^-1+35/8*Log[x]^2*Pi^2*(1-x)^-1-55/16*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x-5/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-39/4*Log[x]^2*Log[1-x]+3*Log[x]^2*Log[1-x]*x^-1+51/4*Log[x]^2*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-85/8*Log[x]^2*Log[1-x]^2-3/2*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*(1-x)^-2+67/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x-15/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+29/8*Log[x]^2*Log[s^-1*mu2]-15/4*Log[x]^2*Log[s^-1*mu2]*x^-1-51/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+31/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-31/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-5/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+19/8*Log[x]^3+3/4*Log[x]^3*x^-1+2*Log[x]^3*x+1/2*Log[x]^3*x^2+11/2*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-15/2*Log[x]^3*Log[1-x]*(1-x)^-1+7/2*Log[x]^3*Log[1-x]*x+5/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-7/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+15/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-5/8*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x-5/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-3*(-2*Pi*(1-x)^-1+6*Pi+1/24*Pi^3*(1-x)^-1-5/8*Pi^3+3/4*Pi^3*x+15/2*Log[1-x]*Pi*x^-1+19/4*Log[1-x]*Pi*(1-x)^-1-25/4*Log[1-x]*Pi-7/6*Log[1-x]*Pi^3*x^-1-1/12*Log[1-x]*Pi^3*(1-x)^-1+25/12*Log[1-x]*Pi^3-Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*x^-1-7/4*Log[1-x]^2*Pi*(1-x)^-1+3/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+3/2*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-3/4*Log[s^-1*mu2]*Pi*(1-x)^-1+9/4*Log[s^-1*mu2]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1-4*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x)+I*Nc^-1*(23/2*Pi*(1-x)^-1-21/2*Pi-5/6*Pi^3*(1-x)^-1+Pi^3+Log[1-x]*Pi*x^-1+32*Log[1-x]*Pi*(1-x)^-2-41/2*Log[1-x]*Pi*(1-x)^-1+71/4*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+1/3*Log[1-x]*Pi^3*x^-1-2/3*Log[1-x]*Pi^3*(1-x)^-2-47/24*Log[1-x]*Pi^3+11/12*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1-12*Log[1-x]^2*Pi*(1-x)^-2+8*Log[1-x]^2*Pi*(1-x)^-1-47/8*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2-2*Log[1-x]^3*Pi*(1-x)^-1+3/4*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-32*Log[s^-1*mu2]*Pi*(1-x)^-2+59/2*Log[s^-1*mu2]*Pi*(1-x)^-1-16*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+Log[s^-1*mu2]*Pi^3*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-19*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+41/4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+11*Log[s^-1*mu2]^2*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+23/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+3*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-1-8*Log[x]*Pi-7/2*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1-1/3*Log[x]*Pi^3*(1-x)^-1+7/6*Log[x]*Pi^3-11/12*Log[x]*Pi^3*x-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*x^-1-3/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi-Log[x]^3*Pi*x)+I*Nc*(-15/2*Pi*(1-x)^-1+9/2*Pi+25/8*Pi^3*(1-x)^-1-19/8*Pi^3-3/4*Pi^3*x-13/2*Log[1-x]*Pi*x^-1-24*Log[1-x]*Pi*(1-x)^-2+47/4*Log[1-x]*Pi*(1-x)^-1-19/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x+3/2*Log[1-x]*Pi^3*x^-1+10*Log[1-x]*Pi^3*(1-x)^-2-45/4*Log[1-x]*Pi^3*(1-x)^-1+53/8*Log[1-x]*Pi^3+13/4*Log[1-x]*Pi^3*x+9/4*Log[1-x]^2*Pi*x^-1+12*Log[1-x]^2*Pi*(1-x)^-2-33/4*Log[1-x]^2*Pi*(1-x)^-1+25/8*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+4*Log[1-x]^3*Pi*(1-x)^-2-17/2*Log[1-x]^3*Pi*(1-x)^-1+21/4*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+24*Log[s^-1*mu2]*Pi*(1-x)^-2-83/4*Log[s^-1*mu2]*Pi*(1-x)^-1+47/4*Log[s^-1*mu2]*Pi-3/4*Log[s^-1*mu2]*Pi^3*x^-1-10*Log[s^-1*mu2]*Pi^3*(1-x)^-2+15*Log[s^-1*mu2]*Pi^3*(1-x)^-1-37/4*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+21*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-37/4*Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+11*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-13/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-51/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+27/4*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-19/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+12*Log[s^-1*mu2]^3*Pi*(1-x)^-2-9*Log[s^-1*mu2]^3*Pi*(1-x)^-1+9/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1-12*Log[x]*Pi*(1-x)^-1+6*Log[x]*Pi+7/2*Log[x]*Pi*x+3/4*Log[x]*Pi^3*x^-1+5*Log[x]*Pi^3*(1-x)^-1-3*Log[x]*Pi^3-9/4*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-3*Log[x]*Log[1-x]^2*Pi*x^-1-16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+18*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-13*Log[x]*Log[1-x]^2*Pi-5*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-28*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1+1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^-1-23/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+13/2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*x+5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+23/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-15/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi-Log[x]^3*Pi*x);qggq1LX1L13=+Nc^-3*(1/2+51/8*x^-1+51/8*x-37/24*Pi^2*x^-1+2*Pi^2-8/3*Pi^2*x+49/288*Pi^4*x^-1-7/12*Pi^4+277/288*Pi^4*x-1/2*Pi^4*x^2+1/8*Pi^4*x^3-7*Log[1-x]+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1+31/6*Log[1-x]*Pi^2-5/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+7*Log[1-x]^2-3*Log[1-x]^2*x^-1-3*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+49/12*Log[1-x]^2*Pi^2*x^-1-11/3*Log[1-x]^2*Pi^2+7/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2-Log[1-x]^3*x^-1-Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-Log[1-x]^4+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-13/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+7/2*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1-25/12*Log[x]*Pi^2+7/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-11/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/6*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+15/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*x+7/24*Log[x]^2*Pi^2*x^-1-13/12*Log[x]^2*Pi^2+11/6*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+5*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+21/4*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3+3/4*Log[x]^3*x^-1+7/4*Log[x]^3*x-1/2*Log[x]^3*x^2+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-7/2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x-1/2*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-1*(1-47/4*x^-1-47/4*x+17/3*Pi^2*x^-1-63/8*Pi^2+29/12*Pi^2*x-7/16*Pi^4*x^-1+71/48*Pi^4-85/48*Pi^4*x+1/8*Pi^4*x^2+1/4*Pi^4*x^3+2*Log[1-x]*Pi^2*x^-2+1/2*Log[1-x]*Pi^2*x^-1-3/2*Log[1-x]*Pi^2*(1-x)^-1-43/12*Log[1-x]*Pi^2+19/4*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-63/4*Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2-13/6*Log[1-x]^2*Pi^2*x^-1+3*Log[1-x]^2*Pi^2*(1-x)^-1+79/12*Log[1-x]^2*Pi^2-25/6*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3+2*Log[1-x]^3+Log[1-x]^3*x^-2+1/4*Log[1-x]^3*x^-1+1/4*Log[1-x]^3*x+Log[1-x]^3*x^2+1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-47/8*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+21/2*Log[s^-1*mu2]*Log[1-x]*x^-1+21/2*Log[s^-1*mu2]*Log[1-x]*x-47/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-35/4*Log[s^-1*mu2]*Log[1-x]^2+13/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-17/8*Log[s^-1*mu2]^2*Pi^2+7/4*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+9/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9/2*Log[s^-1*mu2]^2*Log[1-x]*x-17/4*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*x+5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+109/24*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+105/4*Log[x]*Log[1-x]-21/2*Log[x]*Log[1-x]*x^-1-21*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+47/12*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-203/24*Log[x]*Log[1-x]*Pi^2+16/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3-13/8*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*(1-x)^-1-3/4*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2-15/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3-21/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+21*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/4*Log[x]*Log[s^-1*mu2]*Pi^2+13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+57/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-9*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-15*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-11/2*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-63/8*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*x-1/12*Log[x]^2*Pi^2*x^-1+77/48*Log[x]^2*Pi^2-13/6*Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-11/4*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2+55/8*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-35/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-17/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x+19/8*Log[x]^3-1/4*Log[x]^3*x-Log[x]^3*x^2-7/2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+3/2*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-3/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/8*Log[x]^4+1/4*Log[x]^4*x^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2+1/4*Log[x]^4*x^3)+Nc*(1/2+51/8*x^-1+51/8*x-17/8*Pi^2*x^-1+47/8*Pi^2+1/4*Pi^2*x+9/32*Pi^4*x^-1-15/16*Pi^4+13/32*Pi^4*x+5/8*Pi^4*x^2+1/8*Pi^4*x^3+7*Log[1-x]+Log[1-x]*Pi^2*x^-2+4*Log[1-x]*Pi^2*x^-1+15/2*Log[1-x]*Pi^2*(1-x)^-1-17/4*Log[1-x]*Pi^2-7/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+35/4*Log[1-x]^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2+11/4*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+1/4*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+5/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2+5/4*Log[1-x]^3*x^-1+5/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+5/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x+5/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1-15/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+67/8*Log[s^-1*mu2]*Pi^2+21/8*Log[s^-1*mu2]*Pi^2*x+3*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+13*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-31/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/4*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-7/2*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+63/8*Log[s^-1*mu2]^2*Pi^2+13/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2*Log[1-x]*x+15/4*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-7/2*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1-1/8*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-83/4*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+21*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x+1/2*Log[x]*Log[1-x]*Pi^2*x^-1+4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/8*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-5/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-35/8*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*(1-x)^-1-9/2*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-27/4*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+12*Log[x]*Log[1-x]^3*(1-x)^-1-7/2*Log[x]*Log[1-x]^3*x-5/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+9*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-21*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/4*Log[x]*Log[s^-1*mu2]*Pi^2+7/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-17/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+25/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+3*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-53/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+47/8*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*x-3/8*Log[x]^2*Pi^2*x^-1-5/16*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x+5/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+23/4*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1-15/2*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2+83/8*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-15*Log[x]^2*Log[1-x]^2*(1-x)^-1+21/4*Log[x]^2*Log[1-x]^2*x+15/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+7/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+15/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-43/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+31/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x-19/8*Log[x]^3-3/4*Log[x]^3*x^-1-2*Log[x]^3*x-1/2*Log[x]^3*x^2-11/2*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+15/2*Log[x]^3*Log[1-x]*(1-x)^-1-7/2*Log[x]^3*Log[1-x]*x-5/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3+7/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-15/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+5/8*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x+5/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-1*(-7*Log[1-x]*Pi*(1-x)^-1-7/4*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+2/3*Log[1-x]*Pi^3*(1-x)^-1+1/24*Log[1-x]*Pi^3-13/12*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi*(1-x)^-1-7/8*Log[1-x]^2*Pi+1/4*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+7*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+13/12*Log[s^-1*mu2]*Pi^3-5*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+1/4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+Log[s^-1*mu2]^3*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1-7/2*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1-Log[x]*Pi^3+13/12*Log[x]*Pi^3*x+Log[x]*Log[1-x]*Pi*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1-Log[x]^2*Pi-Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi+Log[x]^3*Pi*x)+I*Nc*(7*Log[1-x]*Pi*(1-x)^-1+7/4*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-2*Log[1-x]*Pi^3*(1-x)^-1-5/8*Log[1-x]*Pi^3+1/4*Log[1-x]*Pi^3*x+3/4*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi*(1-x)^-1-25/8*Log[1-x]^2*Pi+1/4*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-7*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Pi+3/4*Log[s^-1*mu2]*Pi^3*x^-1+2*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7/4*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+7/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-3*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1+7/2*Log[x]*Pi*x-3/4*Log[x]*Pi^3*x^-1+1/2*Log[x]*Pi^3-1/4*Log[x]*Pi^3*x-5*Log[x]*Log[1-x]*Pi*(1-x)^-1+9/2*Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1-Log[x]^2*Pi+Log[x]^2*Log[1-x]*Pi*x^-1+9/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[1-x]*Pi*x-5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-9/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi+Log[x]^3*Pi*x);qggq1LX1L21=+Nc^-3*(14-51/8*x^-1-28*(1-x)^-1+51/8*x+61/24*Pi^2*x^-1+13/4*Pi^2*(1-x)^-1-45/8*Pi^2+7/12*Pi^2*x-49/288*Pi^4*x^-1-1/18*Pi^4*(1-x)^-1+85/144*Pi^4-251/288*Pi^4*x+1/2*Pi^4*x^2-1/8*Pi^4*x^3-37/4*Log[1-x]+37/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1-7/6*Log[1-x]*Pi^2*(1-x)^-1+89/24*Log[1-x]*Pi^2+1/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+13/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-13/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-37/24*Log[1-x]^2*Pi^2-5/4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-1/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-7/4*Log[1-x]^3*x^-1+Log[1-x]^3*(1-x)^-1+7/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+45/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-45/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+7/8*Log[s^-1*mu2]*Pi^2*x^-1+5/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^2-1/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+2*Log[x]*(1-x)^-1-7/8*Log[x]*Pi^2*x^-1-1/24*Log[x]*Pi^2*(1-x)^-1+2*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-19/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/6*Log[x]*Log[1-x]*Pi^2+7/2*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+3*Log[x]*Log[1-x]^2+7/4*Log[x]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2+5/8*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/24*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-9/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+5/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1+1/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^3-3/4*Log[x]^3*x^-1-7/4*Log[x]^3*x+1/2*Log[x]^3*x^2-2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+7/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3+1/2*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x+1/2*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-2*Nf*(-1/3+2/3*(1-x)^-1)+Nc^-1*(-145/6+47/4*x^-1+145/3*(1-x)^-1-47/4*x-11/3*Pi^2*x^-1-22/3*Pi^2*(1-x)^-1+139/24*Pi^2+23/12*Pi^2*x+7/16*Pi^4*x^-1+3/4*Pi^4*(1-x)^-1-23/16*Pi^4+19/48*Pi^4*x-1/8*Pi^4*x^2-1/4*Pi^4*x^3+19/2*Log[1-x]-19*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2+1/2*Log[1-x]*Pi^2*x^-1+1/3*Log[1-x]*Pi^2*(1-x)^-1-35/12*Log[1-x]*Pi^2+17/4*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-12*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+24*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+10/3*Log[1-x]^2*Pi^2*(1-x)^-1+65/24*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+7/2*Log[1-x]^3+Log[1-x]^3*x^-2+1/4*Log[1-x]^3*x^-1-7*Log[1-x]^3*(1-x)^-1-1/4*Log[1-x]^3*x-Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/4*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+3*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21*Log[s^-1*mu2]+21/2*Log[s^-1*mu2]*x^-1+42*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+53/2*Log[s^-1*mu2]*Log[1-x]-21/2*Log[s^-1*mu2]*Log[1-x]*x^-1-53*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21/2*Log[s^-1*mu2]*Log[1-x]*x-1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-49/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+19/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-21/2*Log[s^-1*mu2]*Log[1-x]^2+21*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x-19*Log[s^-1*mu2]^2+37/4*Log[s^-1*mu2]^2*x^-1+38*Log[s^-1*mu2]^2*(1-x)^-1-37/4*Log[s^-1*mu2]^2*x-5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+17/8*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Pi^2*x+13*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9/2*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-6*Log[s^-1*mu2]^3+3*Log[s^-1*mu2]^3*x^-1+12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*x+5*Log[s^-1*mu2]^3*Log[1-x]-5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x+Log[x]-21/2*Log[x]*x^-1-23/2*Log[x]*(1-x)^-1+2*Log[x]*Pi^2*x^-1+5/6*Log[x]*Pi^2*(1-x)^-1-11/8*Log[x]*Pi^2-5/4*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+47/4*Log[x]*Log[1-x]+21/2*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-59/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+29/8*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3-75/8*Log[x]*Log[1-x]^2-12*Log[x]*Log[1-x]^2*(1-x)^-2+12*Log[x]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2+25/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2-6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3-23/2*Log[x]*Log[s^-1*mu2]-23/2*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+41/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x+7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi^2-11/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+23/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-9/2*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+7*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+9/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-33/8*Log[x]^2+9/4*Log[x]^2*x^-1+25/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+1/12*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-1-65/48*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3+33/4*Log[x]^2*Log[1-x]-9/2*Log[x]^2*Log[1-x]*x^-1-6*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2-65/8*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+5*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-1/8*Log[x]^2*Log[s^-1*mu2]+3*Log[x]^2*Log[s^-1*mu2]*x^-1+6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+15/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-19/8*Log[x]^3+1/4*Log[x]^3*x+Log[x]^3*x^2+7/2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-3/2*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+3/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/8*Log[x]^4-1/4*Log[x]^4*x^-1+1/2*Log[x]^4*x-1/8*Log[x]^4*x^2-1/4*Log[x]^4*x^3)+Nf*(-1/3+2/3*(1-x)^-1)+Nc*(65/6-51/8*x^-1-65/3*(1-x)^-1+51/8*x+25/8*Pi^2*x^-1+23/4*Pi^2*(1-x)^-1-2*Pi^2-7/2*Pi^2*x-9/32*Pi^4*x^-1+5/4*Pi^4*(1-x)^-1-5/4*Pi^4-3/32*Pi^4*x-5/8*Pi^4*x^2-1/8*Pi^4*x^3-9/4*Log[1-x]+9/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+4*Log[1-x]*Pi^2*x^-1+23/2*Log[1-x]*Pi^2*(1-x)^-1-57/8*Log[1-x]*Pi^2-5*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+23/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-23/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*(1-x)^-2+7*Log[1-x]^2*Pi^2*(1-x)^-1-15/4*Log[1-x]^2*Pi^2-1/4*Log[1-x]^2*Pi^2*x-5/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-5*Log[1-x]^3+1/2*Log[1-x]^3*x^-2+2*Log[1-x]^3*x^-1+10*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2-3/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+3*Log[1-x]^4*(1-x)^-1-7/8*Log[1-x]^4*x-5/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+39/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-39/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+9/8*Log[s^-1*mu2]*Pi^2*x^-1-21/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+43/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x-53/4*Log[s^-1*mu2]*Log[1-x]+7*Log[s^-1*mu2]*Log[1-x]*x^-1+53/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*x-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+13/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-9/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+29/4*Log[s^-1*mu2]*Log[1-x]^2-29/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+12*Log[s^-1*mu2]^2-51/8*Log[s^-1*mu2]^2*x^-1-24*Log[s^-1*mu2]^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*x+9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-39/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+39/8*Log[s^-1*mu2]^2*Pi^2+1/8*Log[s^-1*mu2]^2*Pi^2*x-27/4*Log[s^-1*mu2]^2*Log[1-x]+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+27/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*x+27/4*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-27/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/2*Log[s^-1*mu2]^3-9/4*Log[s^-1*mu2]^3*x^-1-9*Log[s^-1*mu2]^3*(1-x)^-1+9/4*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+15/2*Log[x]*(1-x)^-1-9/8*Log[x]*Pi^2*x^-1-25/8*Log[x]*Pi^2*(1-x)^-1+27/8*Log[x]*Pi^2+7/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-39/4*Log[x]*Log[1-x]-7*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*(1-x)^-2+89/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/2*Log[x]*Log[1-x]*Pi^2*x^-1+10*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-59/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+81/8*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+99/8*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*(1-x)^-2-79/4*Log[x]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2+29/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2-23/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x+5/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+19/2*Log[x]*Log[s^-1*mu2]+37/4*Log[x]*Log[s^-1*mu2]*x^-1+24*Log[x]*Log[s^-1*mu2]*(1-x)^-2-53/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+9/2*Log[x]*Log[s^-1*mu2]^2+21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-21/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+25/8*Log[x]^2-23/8*Log[x]^2*x^-1-21/2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x+3/8*Log[x]^2*Pi^2*x^-1+35/8*Log[x]^2*Pi^2*(1-x)^-1-55/16*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x-5/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-39/4*Log[x]^2*Log[1-x]+3*Log[x]^2*Log[1-x]*x^-1+51/4*Log[x]^2*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-85/8*Log[x]^2*Log[1-x]^2-3/2*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*(1-x)^-2+67/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x-15/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+29/8*Log[x]^2*Log[s^-1*mu2]-15/4*Log[x]^2*Log[s^-1*mu2]*x^-1-51/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+31/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-31/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/8*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-5/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+19/8*Log[x]^3+3/4*Log[x]^3*x^-1+2*Log[x]^3*x+1/2*Log[x]^3*x^2+11/2*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-15/2*Log[x]^3*Log[1-x]*(1-x)^-1+7/2*Log[x]^3*Log[1-x]*x+5/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-7/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+15/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-5/8*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x-5/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-3*(2*Pi*(1-x)^-1-6*Pi-1/24*Pi^3*(1-x)^-1+5/8*Pi^3-3/4*Pi^3*x-15/2*Log[1-x]*Pi*x^-1-19/4*Log[1-x]*Pi*(1-x)^-1+25/4*Log[1-x]*Pi+7/6*Log[1-x]*Pi^3*x^-1+1/12*Log[1-x]*Pi^3*(1-x)^-1-25/12*Log[1-x]*Pi^3+Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*x^-1+7/4*Log[1-x]^2*Pi*(1-x)^-1-3/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-3/2*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+3/4*Log[s^-1*mu2]*Pi*(1-x)^-1-9/4*Log[s^-1*mu2]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1+4*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x)+I*Nc^-1*(-23/2*Pi*(1-x)^-1+21/2*Pi+5/6*Pi^3*(1-x)^-1-Pi^3-Log[1-x]*Pi*x^-1-32*Log[1-x]*Pi*(1-x)^-2+41/2*Log[1-x]*Pi*(1-x)^-1-71/4*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-1/3*Log[1-x]*Pi^3*x^-1+2/3*Log[1-x]*Pi^3*(1-x)^-2+47/24*Log[1-x]*Pi^3-11/12*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1+12*Log[1-x]^2*Pi*(1-x)^-2-8*Log[1-x]^2*Pi*(1-x)^-1+47/8*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2+2*Log[1-x]^3*Pi*(1-x)^-1-3/4*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+32*Log[s^-1*mu2]*Pi*(1-x)^-2-59/2*Log[s^-1*mu2]*Pi*(1-x)^-1+16*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-Log[s^-1*mu2]*Pi^3*(1-x)^-1+3/4*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+19*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-41/4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-11*Log[s^-1*mu2]^2*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-23/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-3*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-1+8*Log[x]*Pi+7/2*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1+1/3*Log[x]*Pi^3*(1-x)^-1-7/6*Log[x]*Pi^3+11/12*Log[x]*Pi^3*x+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*x^-1+3/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5/2*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi+Log[x]^3*Pi*x)+I*Nc*(15/2*Pi*(1-x)^-1-9/2*Pi-25/8*Pi^3*(1-x)^-1+19/8*Pi^3+3/4*Pi^3*x+13/2*Log[1-x]*Pi*x^-1+24*Log[1-x]*Pi*(1-x)^-2-47/4*Log[1-x]*Pi*(1-x)^-1+19/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x-3/2*Log[1-x]*Pi^3*x^-1-10*Log[1-x]*Pi^3*(1-x)^-2+45/4*Log[1-x]*Pi^3*(1-x)^-1-53/8*Log[1-x]*Pi^3-13/4*Log[1-x]*Pi^3*x-9/4*Log[1-x]^2*Pi*x^-1-12*Log[1-x]^2*Pi*(1-x)^-2+33/4*Log[1-x]^2*Pi*(1-x)^-1-25/8*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-4*Log[1-x]^3*Pi*(1-x)^-2+17/2*Log[1-x]^3*Pi*(1-x)^-1-21/4*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-24*Log[s^-1*mu2]*Pi*(1-x)^-2+83/4*Log[s^-1*mu2]*Pi*(1-x)^-1-47/4*Log[s^-1*mu2]*Pi+3/4*Log[s^-1*mu2]*Pi^3*x^-1+10*Log[s^-1*mu2]*Pi^3*(1-x)^-2-15*Log[s^-1*mu2]*Pi^3*(1-x)^-1+37/4*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-21*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+37/4*Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-11*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+13/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+51/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-27/4*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-13/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+19/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-12*Log[s^-1*mu2]^3*Pi*(1-x)^-2+9*Log[s^-1*mu2]^3*Pi*(1-x)^-1-9/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1+12*Log[x]*Pi*(1-x)^-1-6*Log[x]*Pi-7/2*Log[x]*Pi*x-3/4*Log[x]*Pi^3*x^-1-5*Log[x]*Pi^3*(1-x)^-1+3*Log[x]*Pi^3+9/4*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+3*Log[x]*Log[1-x]^2*Pi*x^-1+16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-18*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+13*Log[x]*Log[1-x]^2*Pi+5*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]*Pi-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-21*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1-1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^-1+23/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-13/2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*x-5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-23/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+15/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi+Log[x]^3*Pi*x);qggq1LX1L22=+Nc^-2*(55/2+51/8*x^-1+64*(1-x)^-2-64*(1-x)^-1+51/8*x-37/24*Pi^2*x^-1-8/3*Pi^2*(1-x)^-2-4/3*Pi^2*(1-x)^-1+3/4*Pi^2+29/6*Pi^2*x+49/288*Pi^4*x^-1+1/36*Pi^4*(1-x)^-2+1/18*Pi^4*(1-x)^-1-41/72*Pi^4+229/288*Pi^4*x-1/2*Pi^4*x^2+1/8*Pi^4*x^3-19/2*Log[1-x]-48*Log[1-x]*(1-x)^-2+48*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1+Log[1-x]*Pi^2*(1-x)^-2+1/2*Log[1-x]*Pi^2*(1-x)^-1+17/4*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+15/2*Log[1-x]^2+9/2*Log[1-x]^2*x^-1+25*Log[1-x]^2*(1-x)^-2-25*Log[1-x]^2*(1-x)^-1+9/2*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+35/12*Log[1-x]^2*Pi^2*x^-1-1/3*Log[1-x]^2*Pi^2*(1-x)^-2-1/6*Log[1-x]^2*Pi^2*(1-x)^-1-7/4*Log[1-x]^2*Pi^2+13/6*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+1/2*Log[1-x]^3*x^-2-5/2*Log[1-x]^3*x^-1-6*Log[1-x]^3*(1-x)^-2+6*Log[1-x]^3*(1-x)^-1-5/2*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+Log[1-x]^4+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2-Log[1-x]^4*(1-x)^-1+7/8*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+45/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+48*Log[s^-1*mu2]*(1-x)^-2-48*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1-Log[s^-1*mu2]*Pi^2*(1-x)^-2-1/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Pi^2+11/8*Log[s^-1*mu2]*Pi^2*x-39/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-50*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+50*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-11/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+15/2*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+18*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-18*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+12*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+25*Log[s^-1*mu2]^2*(1-x)^-2-25*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1-1/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-1/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi^2+11/24*Log[s^-1*mu2]^2*Pi^2*x-15/2*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-18*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+18*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+7/2*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2*x+3*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*(1-x)^-2-6*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/2*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-2-Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-9/2*Log[x]-21/4*Log[x]*x^-1-4*Log[x]*(1-x)^-1+7/8*Log[x]*Pi^2*x^-1+1/12*Log[x]*Pi^2*(1-x)^-1-23/12*Log[x]*Pi^2+7/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-5/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+19/2*Log[x]*Log[1-x]*(1-x)^-1-9*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*x^-1-1/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13/6*Log[x]*Log[1-x]*Pi^2-10/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-2*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1-7/2*Log[x]*Log[1-x]^2*(1-x)^-1+27/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*(1-x)^-1-7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]^2-5/8*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+9/2*Log[x]^2*x+7/24*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2*(1-x)^-1-13/12*Log[x]^2*Pi^2+5/3*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+4*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-3/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+21/4*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3+3/4*Log[x]^3*x^-1+7/4*Log[x]^3*x-1/2*Log[x]^3*x^2+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-7/2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x-1/2*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-2/3)+Nf^2*(4/9*(1-x)^-2-4/9*(1-x)^-1)+Nc*Nf*(-2/3-8/9*(1-x)^-2+8/9*(1-x)^-1)+Nc^2*(127/6+51/8*x^-1+328/9*(1-x)^-2-328/9*(1-x)^-1+51/8*x-17/8*Pi^2*x^-1-30*Pi^2*(1-x)^-2+42*Pi^2*(1-x)^-1-22*Pi^2-25/4*Pi^2*x+9/32*Pi^4*x^-1+25/4*Pi^4*(1-x)^-2-45/4*Pi^4*(1-x)^-1+13/2*Pi^4+81/32*Pi^4*x+1/4*Pi^4*x^2+1/8*Pi^4*x^3-19/2*Log[1-x]-36*Log[1-x]*(1-x)^-2+36*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+5/2*Log[1-x]*Pi^2*x^-1+15*Log[1-x]*Pi^2*(1-x)^-2-16*Log[1-x]*Pi^2*(1-x)^-1+23/4*Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2-6*Log[1-x]^2-5/2*Log[1-x]^2*x^-1-3*Log[1-x]^2*(1-x)^-2+3*Log[1-x]^2*(1-x)^-1-5/2*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+Log[1-x]^2*Pi^2*x^-2+11/4*Log[1-x]^2*Pi^2*x^-1+9*Log[1-x]^2*Pi^2*(1-x)^-2-7*Log[1-x]^2*Pi^2*(1-x)^-1+6*Log[1-x]^2*Pi^2+11/4*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+9/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2+2*Log[1-x]^3*x^-1+6*Log[1-x]^3*(1-x)^-2-6*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/4*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2-Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+39/2*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*x^-1+36*Log[s^-1*mu2]*(1-x)^-2-36*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1-15*Log[s^-1*mu2]*Pi^2*(1-x)^-2+16*Log[s^-1*mu2]*Pi^2*(1-x)^-1-25/4*Log[s^-1*mu2]*Pi^2-3/8*Log[s^-1*mu2]*Pi^2*x-35/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-42*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+42*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-3/2*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+3*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+24*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*x^-1+45*Log[s^-1*mu2]^2*(1-x)^-2-45*Log[s^-1*mu2]^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1-11*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+13*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-29/4*Log[s^-1*mu2]^2*Pi^2-11/8*Log[s^-1*mu2]^2*Pi^2*x-21/2*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-30*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+30*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x-5/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+9*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*x^-1+18*Log[s^-1*mu2]^3*(1-x)^-2-18*Log[s^-1*mu2]^3*(1-x)^-1+9/4*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]-3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/2*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9*Log[s^-1*mu2]^4*(1-x)^-2-9*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+5/2*Log[x]-21/4*Log[x]*x^-1-15*Log[x]*(1-x)^-1+9/8*Log[x]*Pi^2*x^-1+25/4*Log[x]*Pi^2*(1-x)^-1-5/2*Log[x]*Pi^2-5/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2+17*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+24*Log[x]*Log[1-x]*(1-x)^-2-57/2*Log[x]*Log[1-x]*(1-x)^-1+5*Log[x]*Log[1-x]*x-3/4*Log[x]*Log[1-x]*Pi^2*x^-1-10*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+19*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-47/4*Log[x]*Log[1-x]*Pi^2-9/2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-41/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+41/2*Log[x]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-9/2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*(1-x)^-2+6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-11/2*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-24*Log[x]*Log[s^-1*mu2]*(1-x)^-2+9/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]*Pi^2+19/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-3/2*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+25/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-23/4*Log[x]^2+23/8*Log[x]^2*x^-1+12*Log[x]^2*(1-x)^-1-5/2*Log[x]^2*x-3/8*Log[x]^2*Pi^2*x^-1-5*Log[x]^2*Pi^2*(1-x)^-1+29/8*Log[x]^2*Pi^2+9/4*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+7*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-11*Log[x]^2*Log[1-x]*(1-x)^-1+9/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2+25/4*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-10*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3-15/4*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-15/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+6*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-5/4*Log[x]^3-3/4*Log[x]^3*x^-1-5/4*Log[x]^3*x-1/2*Log[x]^3*x^2-3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2+1/8*Log[x]^4*x^3)-148/3-47/4*x^-1-96*(1-x)^-2+96*(1-x)^-1-47/4*x+17/3*Pi^2*x^-1+42*Pi^2*(1-x)^-2-55*Pi^2*(1-x)^-1+319/12*Pi^2+41/12*Pi^2*x-7/16*Pi^4*x^-1-5/6*Pi^4*(1-x)^-2-1/12*Pi^4*(1-x)^-1+3/8*Pi^4+21/16*Pi^4*x-1/4*Pi^4*x^2+1/4*Pi^4*x^3+23*Log[1-x]+84*Log[1-x]*(1-x)^-2-84*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-Log[1-x]*Pi^2*x^-1-16*Log[1-x]*Pi^2*(1-x)^-2+39/2*Log[1-x]*Pi^2*(1-x)^-1-10*Log[1-x]*Pi^2+5/2*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2+3/2*Log[1-x]^2+2*Log[1-x]^2*x^-1-14*Log[1-x]^2*(1-x)^-2+14*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3-Log[1-x]^2*Pi^2*x^-2+7/6*Log[1-x]^2*Pi^2*x^-1+14/3*Log[1-x]^2*Pi^2*(1-x)^-2-31/6*Log[1-x]^2*Pi^2*(1-x)^-1+25/4*Log[1-x]^2*Pi^2+2/3*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3-9/2*Log[1-x]^3+Log[1-x]^3*x^-2-1/2*Log[1-x]^3*x^-1-1/2*Log[1-x]^3*x+Log[1-x]^3*x^2+2*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/4*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+2*Log[1-x]^4*(1-x)^-2-2*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-42*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*x^-1-84*Log[s^-1*mu2]*(1-x)^-2+84*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[s^-1*mu2]*Pi^2*(1-x)^-2-39/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+37/4*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+37*Log[s^-1*mu2]*Log[1-x]+7*Log[s^-1*mu2]*Log[1-x]*x^-1+92*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-92*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+35/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-53/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-6*Log[s^-1*mu2]*Log[1-x]^2-24*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+24*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-38*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*x^-1-78*Log[s^-1*mu2]^2*(1-x)^-2+78*Log[s^-1*mu2]^2*(1-x)^-1-37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*x^-1+6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-13/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]^2*Pi^2-1/4*Log[s^-1*mu2]^2*Pi^2*x+18*Log[s^-1*mu2]^2*Log[1-x]+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+48*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-48*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-7*Log[s^-1*mu2]^2*Log[1-x]^2-2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-24*Log[s^-1*mu2]^3*(1-x)^-2+24*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*x+8*Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-6*Log[s^-1*mu2]^4*(1-x)^-2+6*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-2*Log[x]+21/2*Log[x]*x^-1+23*Log[x]*(1-x)^-1-2*Log[x]*Pi^2*x^-1-5/3*Log[x]*Pi^2*(1-x)^-1+1/12*Log[x]*Pi^2+1/2*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2-41/2*Log[x]*Log[1-x]-7*Log[x]*Log[1-x]*x^-1-32*Log[x]*Log[1-x]*(1-x)^-2+33*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1+2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+5/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-35/12*Log[x]*Log[1-x]*Pi^2-10/3*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3+41/4*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*(1-x)^-2-13*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2-11/2*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-2+7*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3+7*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+32*Log[x]*Log[s^-1*mu2]*(1-x)^-2-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/6*Log[x]*Log[s^-1*mu2]*Pi^2-15/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+27/4*Log[x]^2-9/4*Log[x]^2*x^-1-13*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-1/12*Log[x]^2*Pi^2*x^-1-11/12*Log[x]^2*Pi^2*(1-x)^-1+13/24*Log[x]^2*Pi^2+5/3*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-7*Log[x]^2*Log[1-x]+3*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2+19/4*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-9/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3+9/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-11/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]^2*x+5/4*Log[x]^3+1/2*Log[x]^3*x-Log[x]^3*x^2-Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*x-1/4*Log[x]^4*x^2+1/4*Log[x]^4*x^3;qggq1LX1L23=+Nc^-2*(14-51/8*x^-1-28*(1-x)^-1+51/8*x+61/24*Pi^2*x^-1+13/4*Pi^2*(1-x)^-1-45/8*Pi^2+7/12*Pi^2*x-49/288*Pi^4*x^-1-1/18*Pi^4*(1-x)^-1+85/144*Pi^4-251/288*Pi^4*x+1/2*Pi^4*x^2-1/8*Pi^4*x^3-37/4*Log[1-x]+37/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1-7/6*Log[1-x]*Pi^2*(1-x)^-1+89/24*Log[1-x]*Pi^2+1/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+13/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-13/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-37/24*Log[1-x]^2*Pi^2-5/4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-1/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-7/4*Log[1-x]^3*x^-1+Log[1-x]^3*(1-x)^-1+7/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+45/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-45/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+7/8*Log[s^-1*mu2]*Pi^2*x^-1+5/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^2-1/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+2*Log[x]*(1-x)^-1-7/8*Log[x]*Pi^2*x^-1-1/24*Log[x]*Pi^2*(1-x)^-1+2*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-19/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/6*Log[x]*Log[1-x]*Pi^2+7/2*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+3*Log[x]*Log[1-x]^2+7/4*Log[x]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2+5/8*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/24*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-9/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+5/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1+1/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^3-3/4*Log[x]^3*x^-1-7/4*Log[x]^3*x+1/2*Log[x]^3*x^2-2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+7/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3+1/2*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x+1/2*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-1/3+2/3*(1-x)^-1)+Nc*Nf*(-1/3+2/3*(1-x)^-1)+Nc^2*(65/6-51/8*x^-1-65/3*(1-x)^-1+51/8*x+25/8*Pi^2*x^-1+41/4*Pi^2*(1-x)^-1-31/8*Pi^2-7/2*Pi^2*x-9/32*Pi^4*x^-1-5/8*Pi^4*(1-x)^-1+1/16*Pi^4+9/32*Pi^4*x-1/4*Pi^4*x^2-1/8*Pi^4*x^3-9/4*Log[1-x]+9/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+5/2*Log[1-x]*Pi^2*x^-1+27/4*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[1-x]*Pi^2-11/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+5/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-5/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+Log[1-x]^2*Pi^2*x^-2+2*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2+7/2*Log[1-x]^2*Pi^2*(1-x)^-1-5/4*Log[1-x]^2*Pi^2-1/2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-11/4*Log[1-x]^3+1/2*Log[1-x]^3*x^-2+5/4*Log[1-x]^3*x^-1+11/2*Log[1-x]^3*(1-x)^-1-5/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2-3/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/4*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+3/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+39/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-39/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+9/8*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x-29/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+29/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+5*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+12*Log[s^-1*mu2]^2-51/8*Log[s^-1*mu2]^2*x^-1-24*Log[s^-1*mu2]^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*x+9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-7/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+7/4*Log[s^-1*mu2]^2*Pi^2+1/8*Log[s^-1*mu2]^2*Pi^2*x-15/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+15/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/2*Log[s^-1*mu2]^3-9/4*Log[s^-1*mu2]^3*x^-1-9*Log[s^-1*mu2]^3*(1-x)^-1+9/4*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+15/2*Log[x]*(1-x)^-1-9/8*Log[x]*Pi^2*x^-1-25/8*Log[x]*Pi^2*(1-x)^-1+5/4*Log[x]*Pi^2+5/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-5/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*(1-x)^-2+29/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+3/4*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+11/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+27/4*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*(1-x)^-2-49/4*Log[x]*Log[1-x]^2*(1-x)^-1+15/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2+4*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-2-6*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+37/4*Log[x]*Log[s^-1*mu2]*x^-1+12*Log[x]*Log[s^-1*mu2]*(1-x)^-2+19/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+15/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+5/4*Log[x]^2-23/8*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x+3/8*Log[x]^2*Pi^2*x^-1+5/2*Log[x]^2*Pi^2*(1-x)^-1-7/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-21/4*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[1-x]*(1-x)^-1-15/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-6*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-2+9*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-15/4*Log[x]^2*Log[s^-1*mu2]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/4*Log[x]^3+3/4*Log[x]^3*x^-1+5/4*Log[x]^3*x+1/2*Log[x]^3*x^2+3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/4*Log[x]^4-1/8*Log[x]^4*x^-1-1/2*Log[x]^4*x-1/4*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-2*(2*Pi*(1-x)^-1-6*Pi-1/24*Pi^3*(1-x)^-1+5/8*Pi^3-3/4*Pi^3*x-15/2*Log[1-x]*Pi*x^-1-19/4*Log[1-x]*Pi*(1-x)^-1+25/4*Log[1-x]*Pi+7/6*Log[1-x]*Pi^3*x^-1+1/12*Log[1-x]*Pi^3*(1-x)^-1-25/12*Log[1-x]*Pi^3+Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*x^-1+7/4*Log[1-x]^2*Pi*(1-x)^-1-3/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-3/2*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+3/4*Log[s^-1*mu2]*Pi*(1-x)^-1-9/4*Log[s^-1*mu2]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1+4*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x)+I*(-23/2*Pi*(1-x)^-1+21/2*Pi+5/6*Pi^3*(1-x)^-1-Pi^3-Log[1-x]*Pi*x^-1-16*Log[1-x]*Pi*(1-x)^-2+17/2*Log[1-x]*Pi*(1-x)^-1-23/2*Log[1-x]*Pi-1/3*Log[1-x]*Pi^3*x^-1+1/3*Log[1-x]*Pi^3*(1-x)^-2-1/4*Log[1-x]*Pi^3*(1-x)^-1+1/3*Log[1-x]*Pi^3+6*Log[1-x]^2*Pi*(1-x)^-2-7/2*Log[1-x]^2*Pi*(1-x)^-1+4*Log[1-x]^2*Pi-2*Log[1-x]^3*Pi*(1-x)^-2+1/2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi+16*Log[s^-1*mu2]*Pi*(1-x)^-2-43/2*Log[s^-1*mu2]*Pi*(1-x)^-1+25/2*Log[s^-1*mu2]*Pi-1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-1/6*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x-12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+23/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+6*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]^2*Pi*(1-x)^-1+6*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^3*Pi*(1-x)^-2-2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi+Log[x]*Log[1-x]*Pi-5*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^2*(15/2*Pi*(1-x)^-1-9/2*Pi-25/8*Pi^3*(1-x)^-1+19/8*Pi^3+3/4*Pi^3*x+13/2*Log[1-x]*Pi*x^-1+12*Log[1-x]*Pi*(1-x)^-2-11/4*Log[1-x]*Pi*(1-x)^-1+21/4*Log[1-x]*Pi-3/2*Log[1-x]*Pi^3*x^-1-5*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-1-13/4*Log[1-x]*Pi^3-Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*x^-1-6*Log[1-x]^2*Pi*(1-x)^-2+15/4*Log[1-x]^2*Pi*(1-x)^-1-5/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-2*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-1-5/2*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-12*Log[s^-1*mu2]*Pi*(1-x)^-2+59/4*Log[s^-1*mu2]*Pi*(1-x)^-1-33/4*Log[s^-1*mu2]*Pi+5*Log[s^-1*mu2]*Pi^3*(1-x)^-2-9*Log[s^-1*mu2]*Pi^3*(1-x)^-1+11/2*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-27/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-6*Log[s^-1*mu2]^2*Pi*(1-x)^-2+39/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-21/4*Log[s^-1*mu2]^2*Pi+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[s^-1*mu2]^3*Pi*(1-x)^-2+6*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi-3/2*Log[x]*Log[1-x]*Pi*x^-1-3*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+6*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x+Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x)-145/6+47/4*x^-1+145/3*(1-x)^-1-47/4*x-11/3*Pi^2*x^-1-40/3*Pi^2*(1-x)^-1+55/6*Pi^2+23/12*Pi^2*x+7/16*Pi^4*x^-1+7/8*Pi^4*(1-x)^-1-9/8*Pi^4-17/48*Pi^4*x+1/4*Pi^4*x^2-1/4*Pi^4*x^3+19/2*Log[1-x]-19*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-Log[1-x]*Pi^2*x^-1+37/12*Log[1-x]*Pi^2*(1-x)^-1-41/12*Log[1-x]*Pi^2+7/2*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-6*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+12*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3-Log[1-x]^2*Pi^2*x^-2+Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2*(1-x)^-1+29/24*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+5/4*Log[1-x]^3+Log[1-x]^3*x^-2-1/2*Log[1-x]^3*x^-1-5/2*Log[1-x]^3*(1-x)^-1+1/2*Log[1-x]^3*x-Log[1-x]^3*x^2-3/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/4*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+3/2*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21*Log[s^-1*mu2]+21/2*Log[s^-1*mu2]*x^-1+42*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-19/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+37/2*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1-37*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-21/4*Log[s^-1*mu2]*Log[1-x]^2+21/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-19*Log[s^-1*mu2]^2+37/4*Log[s^-1*mu2]^2*x^-1+38*Log[s^-1*mu2]^2*(1-x)^-1-37/4*Log[s^-1*mu2]^2*x-5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-11/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Pi^2*x+10*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-13/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-6*Log[s^-1*mu2]^3+3*Log[s^-1*mu2]^3*x^-1+12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*x+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x+Log[x]-21/2*Log[x]*x^-1-23/2*Log[x]*(1-x)^-1+2*Log[x]*Pi^2*x^-1+5/6*Log[x]*Pi^2*(1-x)^-1-5/4*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+3/2*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+16*Log[x]*Log[1-x]*(1-x)^-2-19/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]*Pi^2*x^-1-1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-23/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3-15/4*Log[x]*Log[1-x]^2-6*Log[x]*Log[1-x]^2*(1-x)^-2+9/2*Log[x]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-2-7/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3-23/2*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-3/4*Log[x]^2+9/4*Log[x]^2*x^-1+13/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+1/12*Log[x]^2*Pi^2*x^-1+11/24*Log[x]^2*Pi^2*(1-x)^-1-2/3*Log[x]^2*Pi^2-1/2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3+15/4*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1-13/4*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+13/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3+3*Log[x]^2*Log[s^-1*mu2]*x^-1+13/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-5/4*Log[x]^3-1/2*Log[x]^3*x+Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4-1/4*Log[x]^4*x^-1-1/4*Log[x]^4*x+1/4*Log[x]^4*x^2-1/4*Log[x]^4*x^3;qggq1LX1L31=+Nc^-3*(1/2+51/8*x^-1+51/8*x-37/24*Pi^2*x^-1+2*Pi^2-8/3*Pi^2*x+49/288*Pi^4*x^-1-7/12*Pi^4+277/288*Pi^4*x-1/2*Pi^4*x^2+1/8*Pi^4*x^3-7*Log[1-x]+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1+31/6*Log[1-x]*Pi^2-5/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+7*Log[1-x]^2-3*Log[1-x]^2*x^-1-3*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+49/12*Log[1-x]^2*Pi^2*x^-1-11/3*Log[1-x]^2*Pi^2+7/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2-Log[1-x]^3*x^-1-Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-Log[1-x]^4+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-13/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+7/2*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1-25/12*Log[x]*Pi^2+7/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-11/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/6*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+15/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*x+7/24*Log[x]^2*Pi^2*x^-1-13/12*Log[x]^2*Pi^2+11/6*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+5*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+21/4*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3+3/4*Log[x]^3*x^-1+7/4*Log[x]^3*x-1/2*Log[x]^3*x^2+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-7/2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x-1/2*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-1*(1-47/4*x^-1-47/4*x+17/3*Pi^2*x^-1-63/8*Pi^2+29/12*Pi^2*x-7/16*Pi^4*x^-1+71/48*Pi^4-85/48*Pi^4*x+1/8*Pi^4*x^2+1/4*Pi^4*x^3+2*Log[1-x]*Pi^2*x^-2+1/2*Log[1-x]*Pi^2*x^-1-3/2*Log[1-x]*Pi^2*(1-x)^-1-43/12*Log[1-x]*Pi^2+19/4*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-63/4*Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3+1/2*Log[1-x]^2*Pi^2*x^-2-13/6*Log[1-x]^2*Pi^2*x^-1+3*Log[1-x]^2*Pi^2*(1-x)^-1+79/12*Log[1-x]^2*Pi^2-25/6*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3+2*Log[1-x]^3+Log[1-x]^3*x^-2+1/4*Log[1-x]^3*x^-1+1/4*Log[1-x]^3*x+Log[1-x]^3*x^2+1/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-47/8*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+21/2*Log[s^-1*mu2]*Log[1-x]*x^-1+21/2*Log[s^-1*mu2]*Log[1-x]*x-47/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+9/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-35/4*Log[s^-1*mu2]*Log[1-x]^2+13/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-17/8*Log[s^-1*mu2]^2*Pi^2+7/4*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+9/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9/2*Log[s^-1*mu2]^2*Log[1-x]*x-17/4*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*x+5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+109/24*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+105/4*Log[x]*Log[1-x]-21/2*Log[x]*Log[1-x]*x^-1-21*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+47/12*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-203/24*Log[x]*Log[1-x]*Pi^2+16/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3-13/8*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*(1-x)^-1-3/4*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2-15/4*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3-21/2*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+21*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/4*Log[x]*Log[s^-1*mu2]*Pi^2+13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+57/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-9*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-15*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-11/2*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-63/8*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*x-1/12*Log[x]^2*Pi^2*x^-1+77/48*Log[x]^2*Pi^2-13/6*Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-11/4*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2+55/8*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-35/8*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-17/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x+19/8*Log[x]^3-1/4*Log[x]^3*x-Log[x]^3*x^2-7/2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+3/2*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-3/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/8*Log[x]^4+1/4*Log[x]^4*x^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2+1/4*Log[x]^4*x^3)+Nc*(1/2+51/8*x^-1+51/8*x-17/8*Pi^2*x^-1+47/8*Pi^2+1/4*Pi^2*x+9/32*Pi^4*x^-1-15/16*Pi^4+13/32*Pi^4*x+5/8*Pi^4*x^2+1/8*Pi^4*x^3+7*Log[1-x]+Log[1-x]*Pi^2*x^-2+4*Log[1-x]*Pi^2*x^-1+15/2*Log[1-x]*Pi^2*(1-x)^-1-17/4*Log[1-x]*Pi^2-7/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+35/4*Log[1-x]^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+5/2*Log[1-x]^2*Pi^2*x^-2+11/4*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+1/4*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+5/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2+5/4*Log[1-x]^3*x^-1+5/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+5/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+5/8*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x+5/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1-15/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+67/8*Log[s^-1*mu2]*Pi^2+21/8*Log[s^-1*mu2]*Pi^2*x+3*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+13*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-31/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/4*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-7/2*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+63/8*Log[s^-1*mu2]^2*Pi^2+13/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2*Log[1-x]*x+15/4*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-7/2*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1-1/8*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-83/4*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+21*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x+1/2*Log[x]*Log[1-x]*Pi^2*x^-1+4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/8*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-5/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-35/8*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*(1-x)^-1-9/2*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-27/4*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+12*Log[x]*Log[1-x]^3*(1-x)^-1-7/2*Log[x]*Log[1-x]^3*x-5/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+9*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-21*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/4*Log[x]*Log[s^-1*mu2]*Pi^2+7/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-17/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+25/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+3*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-53/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+47/8*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*x-3/8*Log[x]^2*Pi^2*x^-1-5/16*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x+5/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+23/4*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1-15/2*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2+83/8*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-15*Log[x]^2*Log[1-x]^2*(1-x)^-1+21/4*Log[x]^2*Log[1-x]^2*x+15/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+7/8*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+15/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-43/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+31/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x-19/8*Log[x]^3-3/4*Log[x]^3*x^-1-2*Log[x]^3*x-1/2*Log[x]^3*x^2-11/2*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+15/2*Log[x]^3*Log[1-x]*(1-x)^-1-7/2*Log[x]^3*Log[1-x]*x-5/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3+7/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-15/2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+5/8*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x+5/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-1*(7*Log[1-x]*Pi*(1-x)^-1+7/4*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-2/3*Log[1-x]*Pi^3*(1-x)^-1-1/24*Log[1-x]*Pi^3+13/12*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi*(1-x)^-1+7/8*Log[1-x]^2*Pi-1/4*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-7*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-13/12*Log[s^-1*mu2]*Pi^3+5*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-1/4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-Log[s^-1*mu2]^3*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1+7/2*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1+Log[x]*Pi^3-13/12*Log[x]*Pi^3*x-Log[x]*Log[1-x]*Pi*(1-x)^-1-3/2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1+Log[x]^2*Pi+Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi-Log[x]^3*Pi*x)+I*Nc*(-7*Log[1-x]*Pi*(1-x)^-1-7/4*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+2*Log[1-x]*Pi^3*(1-x)^-1+5/8*Log[1-x]*Pi^3-1/4*Log[1-x]*Pi^3*x-3/4*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi*(1-x)^-1+25/8*Log[1-x]^2*Pi-1/4*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+7*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi-3/4*Log[s^-1*mu2]*Pi^3*x^-1-2*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/4*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7/4*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-7/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+3*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1-7/2*Log[x]*Pi*x+3/4*Log[x]*Pi^3*x^-1-1/2*Log[x]*Pi^3+1/4*Log[x]*Pi^3*x+5*Log[x]*Log[1-x]*Pi*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-7/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1+Log[x]^2*Pi-Log[x]^2*Log[1-x]*Pi*x^-1-9/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[1-x]*Pi*x+5/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi-Log[x]^3*Pi*x);qggq1LX1L32=+Nc^-2*(14-51/8*x^-1-28*(1-x)^-1+51/8*x+61/24*Pi^2*x^-1+13/4*Pi^2*(1-x)^-1-45/8*Pi^2+7/12*Pi^2*x-49/288*Pi^4*x^-1-1/18*Pi^4*(1-x)^-1+85/144*Pi^4-251/288*Pi^4*x+1/2*Pi^4*x^2-1/8*Pi^4*x^3-37/4*Log[1-x]+37/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1-7/6*Log[1-x]*Pi^2*(1-x)^-1+89/24*Log[1-x]*Pi^2+1/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+13/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-13/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-37/24*Log[1-x]^2*Pi^2-5/4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-1/2*Log[1-x]^3+1/2*Log[1-x]^3*x^-2-7/4*Log[1-x]^3*x^-1+Log[1-x]^3*(1-x)^-1+7/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1-7/8*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+45/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-45/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+7/8*Log[s^-1*mu2]*Pi^2*x^-1+5/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^2-1/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+2*Log[x]*(1-x)^-1-7/8*Log[x]*Pi^2*x^-1-1/24*Log[x]*Pi^2*(1-x)^-1+2*Log[x]*Pi^2-7/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+4*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-19/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+7/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-13/6*Log[x]*Log[1-x]*Pi^2+7/2*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+3*Log[x]*Log[1-x]^2+7/4*Log[x]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-Log[x]*Log[1-x]^3-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+7/2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2+5/8*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/24*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2-7/4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-9/2*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+5/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1+1/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-21/4*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^3-3/4*Log[x]^3*x^-1-7/4*Log[x]^3*x+1/2*Log[x]^3*x^2-2*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+7/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3+1/2*Log[x]^4-1/8*Log[x]^4*x^-1-7/8*Log[x]^4*x+1/2*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-1/3+2/3*(1-x)^-1)+Nc*Nf*(-1/3+2/3*(1-x)^-1)+Nc^2*(65/6-51/8*x^-1-65/3*(1-x)^-1+51/8*x+25/8*Pi^2*x^-1+41/4*Pi^2*(1-x)^-1-31/8*Pi^2-7/2*Pi^2*x-9/32*Pi^4*x^-1-5/8*Pi^4*(1-x)^-1+1/16*Pi^4+9/32*Pi^4*x-1/4*Pi^4*x^2-1/8*Pi^4*x^3-9/4*Log[1-x]+9/2*Log[1-x]*(1-x)^-1+Log[1-x]*Pi^2*x^-2+5/2*Log[1-x]*Pi^2*x^-1+27/4*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[1-x]*Pi^2-11/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+5/4*Log[1-x]^2+3/4*Log[1-x]^2*x^-1-5/2*Log[1-x]^2*(1-x)^-1-3/4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+Log[1-x]^2*Pi^2*x^-2+2*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2+7/2*Log[1-x]^2*Pi^2*(1-x)^-1-5/4*Log[1-x]^2*Pi^2-1/2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-11/4*Log[1-x]^3+1/2*Log[1-x]^3*x^-2+5/4*Log[1-x]^3*x^-1+11/2*Log[1-x]^3*(1-x)^-1-5/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2-3/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/4*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+3/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+39/4*Log[s^-1*mu2]-21/4*Log[s^-1*mu2]*x^-1-39/2*Log[s^-1*mu2]*(1-x)^-1+21/4*Log[s^-1*mu2]*x+9/8*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x-29/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+29/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+5*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+12*Log[s^-1*mu2]^2-51/8*Log[s^-1*mu2]^2*x^-1-24*Log[s^-1*mu2]^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*x+9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-7/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+7/4*Log[s^-1*mu2]^2*Pi^2+1/8*Log[s^-1*mu2]^2*Pi^2*x-15/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+15/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/2*Log[s^-1*mu2]^3-9/4*Log[s^-1*mu2]^3*x^-1-9*Log[s^-1*mu2]^3*(1-x)^-1+9/4*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+1/2*Log[x]+21/4*Log[x]*x^-1+15/2*Log[x]*(1-x)^-1-9/8*Log[x]*Pi^2*x^-1-25/8*Log[x]*Pi^2*(1-x)^-1+5/4*Log[x]*Pi^2+5/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-5/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*(1-x)^-2+29/4*Log[x]*Log[1-x]*(1-x)^-1+3/2*Log[x]*Log[1-x]*x+3/4*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+11/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+27/4*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*(1-x)^-2-49/4*Log[x]*Log[1-x]^2*(1-x)^-1+15/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2+4*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-2-6*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3+37/4*Log[x]*Log[s^-1*mu2]*x^-1+12*Log[x]*Log[s^-1*mu2]*(1-x)^-2+19/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+21/4*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+15/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+5/4*Log[x]^2-23/8*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-1-3/4*Log[x]^2*x+3/8*Log[x]^2*Pi^2*x^-1+5/2*Log[x]^2*Pi^2*(1-x)^-1-7/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-21/4*Log[x]^2*Log[1-x]+3/2*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[1-x]*(1-x)^-1-15/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-6*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-2+9*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-15/4*Log[x]^2*Log[s^-1*mu2]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/4*Log[x]^3+3/4*Log[x]^3*x^-1+5/4*Log[x]^3*x+1/2*Log[x]^3*x^2+3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/4*Log[x]^4-1/8*Log[x]^4*x^-1-1/2*Log[x]^4*x-1/4*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-2*(-2*Pi*(1-x)^-1+6*Pi+1/24*Pi^3*(1-x)^-1-5/8*Pi^3+3/4*Pi^3*x+15/2*Log[1-x]*Pi*x^-1+19/4*Log[1-x]*Pi*(1-x)^-1-25/4*Log[1-x]*Pi-7/6*Log[1-x]*Pi^3*x^-1-1/12*Log[1-x]*Pi^3*(1-x)^-1+25/12*Log[1-x]*Pi^3-Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*x^-1-7/4*Log[1-x]^2*Pi*(1-x)^-1+3/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+3/2*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-3/4*Log[s^-1*mu2]*Pi*(1-x)^-1+9/4*Log[s^-1*mu2]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1-4*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x)+I*(23/2*Pi*(1-x)^-1-21/2*Pi-5/6*Pi^3*(1-x)^-1+Pi^3+Log[1-x]*Pi*x^-1+16*Log[1-x]*Pi*(1-x)^-2-17/2*Log[1-x]*Pi*(1-x)^-1+23/2*Log[1-x]*Pi+1/3*Log[1-x]*Pi^3*x^-1-1/3*Log[1-x]*Pi^3*(1-x)^-2+1/4*Log[1-x]*Pi^3*(1-x)^-1-1/3*Log[1-x]*Pi^3-6*Log[1-x]^2*Pi*(1-x)^-2+7/2*Log[1-x]^2*Pi*(1-x)^-1-4*Log[1-x]^2*Pi+2*Log[1-x]^3*Pi*(1-x)^-2-1/2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi-16*Log[s^-1*mu2]*Pi*(1-x)^-2+43/2*Log[s^-1*mu2]*Pi*(1-x)^-1-25/2*Log[s^-1*mu2]*Pi+1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+1/6*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x+12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-23/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-6*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]^2*Pi*(1-x)^-1-6*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^3*Pi*(1-x)^-2+2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi-Log[x]*Log[1-x]*Pi+5*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^2*(-15/2*Pi*(1-x)^-1+9/2*Pi+25/8*Pi^3*(1-x)^-1-19/8*Pi^3-3/4*Pi^3*x-13/2*Log[1-x]*Pi*x^-1-12*Log[1-x]*Pi*(1-x)^-2+11/4*Log[1-x]*Pi*(1-x)^-1-21/4*Log[1-x]*Pi+3/2*Log[1-x]*Pi^3*x^-1+5*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-1+13/4*Log[1-x]*Pi^3+Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*x^-1+6*Log[1-x]^2*Pi*(1-x)^-2-15/4*Log[1-x]^2*Pi*(1-x)^-1+5/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+2*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-1+5/2*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+12*Log[s^-1*mu2]*Pi*(1-x)^-2-59/4*Log[s^-1*mu2]*Pi*(1-x)^-1+33/4*Log[s^-1*mu2]*Pi-5*Log[s^-1*mu2]*Pi^3*(1-x)^-2+9*Log[s^-1*mu2]*Pi^3*(1-x)^-1-11/2*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+27/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+6*Log[s^-1*mu2]^2*Pi*(1-x)^-2-39/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+21/4*Log[s^-1*mu2]^2*Pi-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[s^-1*mu2]^3*Pi*(1-x)^-2-6*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi+3/2*Log[x]*Log[1-x]*Pi*x^-1+3*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-6*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x-Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x)-145/6+47/4*x^-1+145/3*(1-x)^-1-47/4*x-11/3*Pi^2*x^-1-40/3*Pi^2*(1-x)^-1+55/6*Pi^2+23/12*Pi^2*x+7/16*Pi^4*x^-1+7/8*Pi^4*(1-x)^-1-9/8*Pi^4-17/48*Pi^4*x+1/4*Pi^4*x^2-1/4*Pi^4*x^3+19/2*Log[1-x]-19*Log[1-x]*(1-x)^-1+2*Log[1-x]*Pi^2*x^-2-Log[1-x]*Pi^2*x^-1+37/12*Log[1-x]*Pi^2*(1-x)^-1-41/12*Log[1-x]*Pi^2+7/2*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-6*Log[1-x]^2+3/2*Log[1-x]^2*x^-1+12*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3-Log[1-x]^2*Pi^2*x^-2+Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2*(1-x)^-1+29/24*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+5/4*Log[1-x]^3+Log[1-x]^3*x^-2-1/2*Log[1-x]^3*x^-1-5/2*Log[1-x]^3*(1-x)^-1+1/2*Log[1-x]^3*x-Log[1-x]^3*x^2-3/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/4*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+3/2*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21*Log[s^-1*mu2]+21/2*Log[s^-1*mu2]*x^-1+42*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-19/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+37/2*Log[s^-1*mu2]*Log[1-x]-7*Log[s^-1*mu2]*Log[1-x]*x^-1-37*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-21/4*Log[s^-1*mu2]*Log[1-x]^2+21/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-19*Log[s^-1*mu2]^2+37/4*Log[s^-1*mu2]^2*x^-1+38*Log[s^-1*mu2]^2*(1-x)^-1-37/4*Log[s^-1*mu2]^2*x-5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-11/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Pi^2+3/4*Log[s^-1*mu2]^2*Pi^2*x+10*Log[s^-1*mu2]^2*Log[1-x]-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-13/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-6*Log[s^-1*mu2]^3+3*Log[s^-1*mu2]^3*x^-1+12*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[s^-1*mu2]^3*x+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x+Log[x]-21/2*Log[x]*x^-1-23/2*Log[x]*(1-x)^-1+2*Log[x]*Pi^2*x^-1+5/6*Log[x]*Pi^2*(1-x)^-1-5/4*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+3/2*Log[x]*Log[1-x]+7*Log[x]*Log[1-x]*x^-1+16*Log[x]*Log[1-x]*(1-x)^-2-19/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]*Pi^2*x^-1-1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-23/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3-15/4*Log[x]*Log[1-x]^2-6*Log[x]*Log[1-x]^2*(1-x)^-2+9/2*Log[x]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-2-7/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3-23/2*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-3/4*Log[x]^2+9/4*Log[x]^2*x^-1+13/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+1/12*Log[x]^2*Pi^2*x^-1+11/24*Log[x]^2*Pi^2*(1-x)^-1-2/3*Log[x]^2*Pi^2-1/2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3+15/4*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1-13/4*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+13/4*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3+3*Log[x]^2*Log[s^-1*mu2]*x^-1+13/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-5/4*Log[x]^3-1/2*Log[x]^3*x+Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4-1/4*Log[x]^4*x^-1-1/4*Log[x]^4*x+1/4*Log[x]^4*x^2-1/4*Log[x]^4*x^3;qggq1LX1L33=+Nc^-2*(1/2+51/8*x^-1+51/8*x-37/24*Pi^2*x^-1+2*Pi^2-8/3*Pi^2*x+49/288*Pi^4*x^-1-7/12*Pi^4+277/288*Pi^4*x-1/2*Pi^4*x^2+1/8*Pi^4*x^3-7*Log[1-x]+Log[1-x]*Pi^2*x^-2-7/2*Log[1-x]*Pi^2*x^-1+31/6*Log[1-x]*Pi^2-5/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+7*Log[1-x]^2-3*Log[1-x]^2*x^-1-3*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3-2*Log[1-x]^2*Pi^2*x^-2+49/12*Log[1-x]^2*Pi^2*x^-1-11/3*Log[1-x]^2*Pi^2+7/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2-Log[1-x]^3*x^-1-Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-Log[1-x]^4+1/8*Log[1-x]^4*x^-3-1/2*Log[1-x]^4*x^-2+7/8*Log[1-x]^4*x^-1+7/8*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-13/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+7/2*Log[x]-21/4*Log[x]*x^-1+7/8*Log[x]*Pi^2*x^-1-25/12*Log[x]*Pi^2+7/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-11/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*x^-1+13/6*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+15/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]^2-5/8*Log[x]^2*x^-1-3*Log[x]^2*x+7/24*Log[x]^2*Pi^2*x^-1-13/12*Log[x]^2*Pi^2+11/6*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+5*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-7/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+21/4*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3+3/4*Log[x]^3*x^-1+7/4*Log[x]^3*x-1/2*Log[x]^3*x^2+2*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-7/2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^4+1/8*Log[x]^4*x^-1+7/8*Log[x]^4*x-1/2*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^2*(1/2+51/8*x^-1+51/8*x-17/8*Pi^2*x^-1+13/4*Pi^2+1/4*Pi^2*x+9/32*Pi^4*x^-1-3/8*Pi^4+1/32*Pi^4*x+1/4*Pi^4*x^2+1/8*Pi^4*x^3+7*Log[1-x]+Log[1-x]*Pi^2*x^-2+5/2*Log[1-x]*Pi^2*x^-1+5*Log[1-x]*Pi^2*(1-x)^-1-4*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+7/2*Log[1-x]^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+1/2*Log[1-x]^2*Pi^2*x^-3+Log[1-x]^2*Pi^2*x^-2+5/4*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2+1/2*Log[1-x]^2*Pi^2+1/4*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+Log[1-x]^3+1/2*Log[1-x]^3*x^-2+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2+1/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-3+1/4*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*x-9/8*Log[s^-1*mu2]*Pi^2*x^-1-5*Log[s^-1*mu2]*Pi^2*(1-x)^-1+23/4*Log[s^-1*mu2]*Pi^2+21/8*Log[s^-1*mu2]*Pi^2*x+3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/2*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*x-9/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/4*Log[s^-1*mu2]^2*Pi^2+13/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*x-3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-7/2*Log[x]-21/4*Log[x]*x^-1+9/8*Log[x]*Pi^2*x^-1-5/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-12*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+14*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x-3/4*Log[x]*Log[1-x]*Pi^2*x^-1-Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/4*Log[x]*Log[1-x]*Pi^2+1/2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-13/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1-9/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2-7/2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+6*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3+11/2*Log[x]*Log[s^-1*mu2]-37/4*Log[x]*Log[s^-1*mu2]*x^-1-14*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2-7/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+3/2*Log[x]*Log[s^-1*mu2]^2-21/4*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-13/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+13/4*Log[x]^2+23/8*Log[x]^2*x^-1+4*Log[x]^2*x-3/8*Log[x]^2*Pi^2*x^-1-1/8*Log[x]^2*Pi^2-1/4*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+7/2*Log[x]^2*Log[1-x]-3/2*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2+23/4*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+3/4*Log[x]^2*Log[s^-1*mu2]+15/4*Log[x]^2*Log[s^-1*mu2]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+3/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+3/2*Log[x]^2*Log[s^-1*mu2]^2*x-5/4*Log[x]^3-3/4*Log[x]^3*x^-1-5/4*Log[x]^3*x-1/2*Log[x]^3*x^2-3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/4*Log[x]^4+1/8*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+1-47/4*x^-1-47/4*x+17/3*Pi^2*x^-1-21/4*Pi^2+29/12*Pi^2*x-7/16*Pi^4*x^-1+25/24*Pi^4-49/48*Pi^4*x-1/4*Pi^4*x^2+1/4*Pi^4*x^3+2*Log[1-x]*Pi^2*x^-2-Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2*(1-x)^-1-11/6*Log[1-x]*Pi^2+5/2*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-21/2*Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x+Log[1-x]^2*Pi^2*x^-3-Log[1-x]^2*Pi^2*x^-2+5/6*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*(1-x)^-1+17/6*Log[1-x]^2*Pi^2-5/3*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3+2*Log[1-x]^3+Log[1-x]^3*x^-2-1/2*Log[1-x]^3*x^-1-1/2*Log[1-x]^3*x+Log[1-x]^3*x^2-1/2*Log[1-x]^4+1/4*Log[1-x]^4*x^-3-1/4*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+Log[s^-1*mu2]*Pi^2*(1-x)^-1-13/4*Log[s^-1*mu2]*Pi^2-Log[s^-1*mu2]*Pi^2*x+7*Log[s^-1*mu2]*Log[1-x]*x^-1+7*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-9/2*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^3-37/4*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*x^-1-7/4*Log[s^-1*mu2]^2*Pi^2+7/4*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-7/2*Log[s^-1*mu2]^2*Log[1-x]^2-3*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+21/2*Log[x]*x^-1-2*Log[x]*Pi^2*x^-1+29/12*Log[x]*Pi^2+1/2*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+35/2*Log[x]*Log[1-x]-7*Log[x]*Log[1-x]*x^-1-14*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-15/4*Log[x]*Log[1-x]*Pi^2+4/3*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3-11/4*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3-7*Log[x]*Log[s^-1*mu2]+23/2*Log[x]*Log[s^-1*mu2]*x^-1+14*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/6*Log[x]*Log[s^-1*mu2]*Pi^2+15/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+13/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-21/4*Log[x]^2-9/4*Log[x]^2*x^-1+Log[x]^2*x-1/12*Log[x]^2*Pi^2*x^-1+19/24*Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-1/2*Log[x]^2*Log[1-x]+3*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2+9/4*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-9/4*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x+5/4*Log[x]^3+1/2*Log[x]^3*x-Log[x]^3*x^2-Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/4*Log[x]^4+1/4*Log[x]^4*x^-1+1/4*Log[x]^4*x-1/4*Log[x]^4*x^2+1/4*Log[x]^4*x^3;qggq2LXTL11=+Nc^-4*(1/2+187/32*x^-1-21/2*x^-1*z3+15*z3+187/32*x-x*z3-37/24*Pi^2*x^-1+19/6*Pi^2-2/3*Pi^2*x-Pi^2*x^2+7/480*Pi^4*x^-1+32/45*Pi^4-1259/1440*Pi^4*x-29/2*Log[1-x]+Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+12*Log[1-x]*z3+Log[1-x]*x-4*Log[1-x]*x*z3+13/12*Log[1-x]*Pi^2*x^-1+Log[1-x]*Pi^2-13/6*Log[1-x]*Pi^2*x+2*Log[1-x]^2-Log[1-x]^2*x^-2+1/4*Log[1-x]^2*x^-1+1/4*Log[1-x]^2*x-Log[1-x]^2*x^2+11/2*Log[1-x]^2*z2*x^-1-11/2*Log[1-x]^2*z2*x-5/4*Log[1-x]^2*Pi^2*x^-1+3/2*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x+2*Log[1-x]^3-13/12*Log[1-x]^3*x^-1-13/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/2*Log[1-x]^4*x^-1-1/24*Log[1-x]^4*x-11/2*Log[1-x]^2*PolyLog[2,x]*x^-1+11/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]*x^-1+6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-10*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+17/4*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+6*Log[x]*(1-x)^-1+4*Log[x]*z3-Log[x]*x-6*Log[x]*x*z3+3/8*Log[x]*Pi^2*x^-1-1/4*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x-1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-1/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-15*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x+5/4*Log[x]*Log[1-x]*Pi^2*x^-1-23/6*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x-11/2*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*x-2/3*Log[x]*Log[1-x]^3-5/6*Log[x]*Log[1-x]^3*x^-1+11/6*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+15*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]^2-5/8*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-3*Log[x]^2*(1-x)^-1+1/4*Log[x]^2*x-Log[x]^2*x^2+7/24*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2-1/4*Log[x]^2*Pi^2*x+23/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x-13/2*Log[x]^2*Log[1-x]^2+17/4*Log[x]^2*Log[1-x]^2*x^-1+7/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-11/6*Log[x]^3+3/4*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-8/3*Log[x]^3*Log[1-x]*x-7/12*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+14*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+19*Log[x]*PolyLog[2,x]+3/2*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[2,x]*x+4*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-6*Log[x]*PolyLog[3,x]*x+19/2*PolyLog[1,2,x]*x^-1-19/2*PolyLog[1,2,x]*x-3/2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-19*PolyLog[3,x]-3/2*PolyLog[3,x]*x^-1+8*PolyLog[3,x]*x-10*PolyLog[4,1-x]+11*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]-11*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-3*Nf*(-3401/648*x^-1-1/9*x^-1*z3+8/3*(1-x)^-1*z3-56/3*z3-3401/648*x-25/9*x*z3+55/108*Pi^2*x^-1-46/9*Pi^2+493/108*Pi^2*x+3*Pi^2*x^2+8/45*Pi^4*x^-1+11/45*Pi^4-2/3*Pi^4*x-22/9*Log[1-x]+190/27*Log[1-x]*x^-1+8*Log[1-x]*z3+190/27*Log[1-x]*x-16*Log[1-x]*x*z3-4/3*Log[1-x]*Pi^2*x^-1+10/3*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-8/9*Log[1-x]^2+3*Log[1-x]^2*x^-2+37/9*Log[1-x]^2*x^-1+37/9*Log[1-x]^2*x+3*Log[1-x]^2*x^2+16*Log[1-x]^2*z2*x^-1-16*Log[1-x]^2*z2*x+4/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2+44/9*Log[1-x]^3-10/9*Log[1-x]^3*x^-1-10/9*Log[1-x]^3*x-2/3*Log[1-x]^4+4/3*Log[1-x]^4*x-16*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*x-16*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*x+8*Log[1-x]*PolyLog[3,x]-16*Log[1-x]*PolyLog[3,x]*x-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2+5/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*x+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*x-13/9*Log[x]+5/2*Log[x]*x^-1+16/3*Log[x]*(1-x)^-1-6*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+2/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-74/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2+16/3*Log[x]*Log[1-x]*Pi^2*x^-1-8/3*Log[x]*Log[1-x]*Pi^2-20/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*x+4/3*Log[x]*Log[1-x]^3-16/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+5/9*Log[x]^2+1/18*Log[x]^2*x^-1+37/9*Log[x]^2*x+3*Log[x]^2*x^2+22/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*x-8*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+56/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x+8/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x+8/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2*x-56/3*PolyLog[3,x]+8/3*PolyLog[3,x]*(1-x)^-1-8/3*PolyLog[3,x]*x-16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*x-16*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x-16*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*x)+Nc^-2*(1+14135/648*x^-1-205/18*x^-1*z3+34*z3+14135/648*x-223/18*x*z3+19/216*Pi^2*x^-1-8/3*Pi^2-1649/216*Pi^2*x+3*Pi^2*x^2-379/720*Pi^4*x^-1-1/15*Pi^4*(1-x)^-1+17/9*Pi^4-1283/720*Pi^4*x-296/9*Log[1-x]-121/27*Log[1-x]*x^-1-5*Log[1-x]*x^-1*z3-8*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3-121/27*Log[1-x]*x-Log[1-x]*x*z3-17/18*Log[1-x]*Pi^2*x^-1+79/18*Log[1-x]*Pi^2+2/9*Log[1-x]*Pi^2*x+8/9*Log[1-x]^2+3*Log[1-x]^2*x^-2-197/18*Log[1-x]^2*x^-1-197/18*Log[1-x]^2*x+3*Log[1-x]^2*x^2-3*Log[1-x]^2*z2*x^-1-8*Log[1-x]^2*z2*(1-x)^-1+4*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x+13/6*Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2*(1-x)^-1-17/6*Log[1-x]^2*Pi^2+7/6*Log[1-x]^2*Pi^2*x+11/9*Log[1-x]^3+29/9*Log[1-x]^3*x^-1+29/9*Log[1-x]^3*x-13/12*Log[1-x]^4-1/3*Log[1-x]^4*x^-1+1/3*Log[1-x]^4*(1-x)^-1-7/12*Log[1-x]^4*x-4*Log[1-x]^2*PolyLog[2,x]+3*Log[1-x]^2*PolyLog[2,x]*x^-1+8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x-8*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x-16*Log[1-x]*PolyLog[3,x]+10*Log[1-x]*PolyLog[3,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+14*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-17/6*Log[s^-1*mu2]*Pi^2+17/18*Log[s^-1*mu2]*Pi^2*x-22/3*Log[s^-1*mu2]*Log[1-x]+59/9*Log[s^-1*mu2]*Log[1-x]*x^-1+59/9*Log[s^-1*mu2]*Log[1-x]*x-37/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+9*Log[s^-1*mu2]*Log[1-x]*Pi^2-31/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-17/3*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-11/3*Log[s^-1*mu2]*Log[1-x]^2*x+10*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*x^-1-5/2*Log[s^-1*mu2]^2*Pi^2+19/12*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+25/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+25/6*Log[s^-1*mu2]^2*Log[1-x]*x-5*Log[s^-1*mu2]^2*Log[1-x]^2-2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+139/9*Log[x]-9/2*Log[x]*x^-1+2*Log[x]*(1-x)^-1+8*Log[x]*z3-3*Log[x]*x-16*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1+37/18*Log[x]*Pi^2+23/18*Log[x]*Pi^2*x+169/9*Log[x]*Log[1-x]-59/9*Log[x]*Log[1-x]*x^-1-32*Log[x]*Log[1-x]*(1-x)^-1+197/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-18*Log[x]*Log[1-x]*z2*x-5/6*Log[x]*Log[1-x]*Pi^2*x^-1+2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x-5*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+12*Log[x]*Log[1-x]^2*(1-x)^-1-15/2*Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3+11/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*(1-x)^-1+5*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+18*Log[x]*Log[1-x]*PolyLog[2,x]*x-37/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+32*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x+47/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-25/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x+11*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-Log[x]*Log[s^-1*mu2]^3*x+7/9*Log[x]^2-29/9*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2-Log[x]^2*(1-x)^-1-197/18*Log[x]^2*x+3*Log[x]^2*x^2+1/12*Log[x]^2*Pi^2*x^-1-2/3*Log[x]^2*Pi^2*(1-x)^-1+5/4*Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x+67/6*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+23/6*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+3/2*Log[x]^2*Log[1-x]^2*x+7/6*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-5/2*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x-10/9*Log[x]^3+11/9*Log[x]^3*x^-1-7/18*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-7/12*Log[x]^4+1/4*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-1+7/6*Log[x]^4*x-Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1-4*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]^2*PolyLog[2,x]*x-24*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+22*Log[x]*PolyLog[1,2,x]*x+34*Log[x]*PolyLog[2,x]-3*Log[x]*PolyLog[2,x]*x^-1-2*Log[x]*PolyLog[2,x]*x+20*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1+8*Log[x]*PolyLog[3,x]*(1-x)^-1-30*Log[x]*PolyLog[3,x]*x-PolyLog[1,2,x]*x^-1+PolyLog[1,2,x]*x-1/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-11/3*PolyLog[2,x]*Pi^2+10/3*PolyLog[2,x]*Pi^2*x-34*PolyLog[3,x]+3*PolyLog[3,x]*x^-1+2*PolyLog[3,x]*x-46*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1+26*PolyLog[4,1-x]*x+38*PolyLog[4,-x*(1-x)^-1]-26*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,-x*(1-x)^-1]*x-20*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*x)+Nc^-1*Nf*(1307/216*x^-1-7/3*x^-1*z3-16/3*(1-x)^-1*z3+56/3*z3+1307/216*x+1/3*x*z3-85/108*Pi^2*x^-1+19/3*Pi^2-403/108*Pi^2*x-4*Pi^2*x^2-8/45*Pi^4*x^-1-11/45*Pi^4+2/3*Pi^4*x+110/9*Log[1-x]-100/9*Log[1-x]*x^-1-8*Log[1-x]*z3-100/9*Log[1-x]*x+16*Log[1-x]*x*z3+4/9*Log[1-x]*Pi^2*x^-1-44/9*Log[1-x]*Pi^2+7/9*Log[1-x]*Pi^2*x+22/9*Log[1-x]^2-4*Log[1-x]^2*x^-2-17/9*Log[1-x]^2*x^-1-17/9*Log[1-x]^2*x-4*Log[1-x]^2*x^2-16*Log[1-x]^2*z2*x^-1+16*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2-56/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*x+2/3*Log[1-x]^4-4/3*Log[1-x]^4*x+16*Log[1-x]^2*PolyLog[2,x]*x^-1-16*Log[1-x]^2*PolyLog[2,x]*x+16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*x-8*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]-10/3*Log[s^-1*mu2]*Log[1-x]*x^-1-10/3*Log[s^-1*mu2]*Log[1-x]*x+8/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*x-Log[s^-1*mu2]^2*Log[1-x]*x^-1-Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*x+1/27*Log[x]-211/54*Log[x]*x^-1-332/27*Log[x]*(1-x)^-1+272/27*Log[x]*x+4/9*Log[x]*Pi^2*x^-1+8/3*Log[x]*Pi^2*(1-x)^-1-44/9*Log[x]*Pi^2-10/9*Log[x]*Pi^2*x-68/9*Log[x]*Log[1-x]+10/3*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*(1-x)^-1+34/9*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1-8*Log[x]*Log[1-x]*z2-16/3*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2+28/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1-4/3*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+34/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[x]*Log[s^-1*mu2]*x-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+4/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x-1/9*Log[x]^2+19/18*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-2+2*Log[x]^2*(1-x)^-1-17/9*Log[x]^2*x-4*Log[x]^2*x^2-20/3*Log[x]^2*Log[1-x]+Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-4/3*Log[x]^3+8/9*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*x+8*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-56/3*Log[x]*PolyLog[2,x]+4*Log[x]*PolyLog[2,x]*x^-1+16/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x-16/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+32/3*PolyLog[1,2,x]*(1-x)^-1-8/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1+8/3*PolyLog[2,x]*Pi^2*x+56/3*PolyLog[3,x]-4*PolyLog[3,x]*x^-1-16/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]*x^-1-16*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]*x^-1-16*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*x)+1/2-36077/864*x^-1+52/3*x^-1*z3+56*(1-x)^-1*z3-271/3*z3-36077/864*x-45/2*x*z3+179/54*Pi^2*x^-1-635/18*Pi^2+5555/216*Pi^2*x+11*Pi^2*x^2+93/160*Pi^4*x^-1+103/45*Pi^4*(1-x)^-1-187/90*Pi^4-2489/480*Pi^4*x-595/18*Log[1-x]+346/9*Log[1-x]*x^-1-23*Log[1-x]*x^-1*z3-8*Log[1-x]*(1-x)^-1*z3+20*Log[1-x]*z3+346/9*Log[1-x]*x-93*Log[1-x]*x*z3-281/36*Log[1-x]*Pi^2*x^-1+389/18*Log[1-x]*Pi^2-61/18*Log[1-x]*Pi^2*x-436/9*Log[1-x]^2+11*Log[1-x]^2*x^-2+677/36*Log[1-x]^2*x^-1+677/36*Log[1-x]^2*x+11*Log[1-x]^2*x^2+135/2*Log[1-x]^2*z2*x^-1-24*Log[1-x]^2*z2*(1-x)^-1+12*Log[1-x]^2*z2-135/2*Log[1-x]^2*z2*x+41/12*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX-2*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLX+11/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLX-37/12*Log[1-x]^2*Pi^2*x-2*Log[1-x]^2*Pi^2*x*hLX+67/3*Log[1-x]^3-253/36*Log[1-x]^3*x^-1-253/36*Log[1-x]^3*x+1/3*Log[1-x]^4-5/6*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+115/24*Log[1-x]^4*x-12*Log[1-x]^2*PolyLog[2,x]-135/2*Log[1-x]^2*PolyLog[2,x]*x^-1+24*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+135/2*Log[1-x]^2*PolyLog[2,x]*x-8*Log[1-x]*PolyLog[1,2,x]-70*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+70*Log[1-x]*PolyLog[1,2,x]*x+36*Log[1-x]*PolyLog[3,x]+26*Log[1-x]*PolyLog[3,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-44*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-19/3*Log[s^-1*mu2]*Pi^2-163/72*Log[s^-1*mu2]*Pi^2*x-13/3*Log[s^-1*mu2]*Log[1-x]+71/6*Log[s^-1*mu2]*Log[1-x]*x^-1+71/6*Log[s^-1*mu2]*Log[1-x]*x-3/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-1/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-44/3*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-13/6*Log[s^-1*mu2]*Log[1-x]^2*x-12*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2-15/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]+Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[s^-1*mu2]^2*Log[1-x]^2+6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*x-9/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-9/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-1735/108*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+1760/27*Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3-4*Log[x]*z3-836/27*Log[x]*x-8*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-172/9*Log[x]*Pi^2*(1-x)^-1+115/4*Log[x]*Pi^2+175/18*Log[x]*Pi^2*x+1231/18*Log[x]*Log[1-x]-71/6*Log[x]*Log[1-x]*x^-1-320/9*Log[x]*Log[1-x]*(1-x)^-1-677/18*Log[x]*Log[1-x]*x-22*Log[x]*Log[1-x]*x^2-77*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2*(1-x)^-1-4*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x+335/12*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-10*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+10/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*hLX+67/6*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x*hLX-55/2*Log[x]*Log[1-x]^2+185/12*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-1+47/6*Log[x]*Log[1-x]^2*x-4/3*Log[x]*Log[1-x]^3-85/6*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLX+16*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1*hLX+4*Log[x]*Log[1-x]^3*hLX+91/6*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x*hLX+4*Log[x]*Log[1-x]*PolyLog[2,x]+77*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-281/18*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/9*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-2/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-17/6*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2*x-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+17/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x-127/18*Log[x]^2-259/72*Log[x]^2*x^-1+677/36*Log[x]^2*x+11*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+10/3*Log[x]^2*Pi^2*(1-x)^-1-10/3*Log[x]^2*Pi^2-29/12*Log[x]^2*Pi^2*x+95/3*Log[x]^2*Log[1-x]-25/4*Log[x]^2*Log[1-x]*x^-1-11/6*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+71/4*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x^-1*hLX-4*Log[x]^2*Log[1-x]^2*(1-x)^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]^2*Log[1-x]^2*hLX-2*Log[x]^2*Log[1-x]^2*x*hLX-7/3*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x+13/2*Log[x]^3-3/4*Log[x]^3*x^-1-44/9*Log[x]^3*(1-x)^-1+17/6*Log[x]^3*x+11/3*Log[x]^3*Log[1-x]+7/6*Log[x]^3*Log[1-x]*x^-1-8/3*Log[x]^3*Log[1-x]*(1-x)^-1+10/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-1/3*Log[x]^4+1/8*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-1+1/6*Log[x]^4*x+8*Log[x]^2*PolyLog[2,x]+7/2*Log[x]^2*PolyLog[2,x]*x^-1-12*Log[x]^2*PolyLog[2,x]*(1-x)^-1+13*Log[x]^2*PolyLog[2,x]*x+4*Log[x]*PolyLog[1,2,x]+96*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+26*Log[x]*PolyLog[1,2,x]*x+373/3*Log[x]*PolyLog[2,x]-29/2*Log[x]*PolyLog[2,x]*x^-1-56*Log[x]*PolyLog[2,x]*(1-x)^-1+76/3*Log[x]*PolyLog[2,x]*x-44*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*x^-1+56*Log[x]*PolyLog[3,x]*(1-x)^-1-48*Log[x]*PolyLog[3,x]*x+56*PolyLog[1,2,x]-239/6*PolyLog[1,2,x]*x^-1-112*PolyLog[1,2,x]*(1-x)^-1+239/6*PolyLog[1,2,x]*x+37/2*PolyLog[2,x]*Pi^2*x^-1-20/3*PolyLog[2,x]*Pi^2*(1-x)^-1+16/3*PolyLog[2,x]*Pi^2-2*PolyLog[2,x]*Pi^2*x-373/3*PolyLog[3,x]+29/2*PolyLog[3,x]*x^-1+56*PolyLog[3,x]*(1-x)^-1-76/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-1+24*PolyLog[4,1-x]*(1-x)^-1+103*PolyLog[4,1-x]*x-40*PolyLog[4,-x*(1-x)^-1]-103*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,x]-102*PolyLog[4,x]*x^-1-64*PolyLog[4,x]*(1-x)^-1+102*PolyLog[4,x]*x;qggq2LXTL12=+Nc^-3*(225/16-187/32*x^-1+21/2*x^-1*z3-225/8*(1-x)^-1+23/2*(1-x)^-1*z3-11/2*z3+187/32*x-4*x*z3+37/24*Pi^2*x^-1-41/24*Pi^2*(1-x)^-1-23/24*Pi^2+7/12*Pi^2*x-7/480*Pi^4*x^-1+19/72*Pi^4*(1-x)^-1-63/80*Pi^4-41/480*Pi^4*x-95/8*Log[1-x]-3*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+95/4*Log[1-x]*(1-x)^-1-22*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+3*Log[1-x]*x+4*Log[1-x]*x*z3-7/12*Log[1-x]*Pi^2*x^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1-19/24*Log[1-x]*Pi^2-7/6*Log[1-x]*Pi^2*x+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1-27/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+3/2*Log[1-x]^2*z2*x^-1-17/2*Log[1-x]^2*z2+3/2*Log[1-x]^2*z2*x-1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/8*Log[1-x]^2*Pi^2-1/3*Log[1-x]^2*Pi^2*x-5/6*Log[1-x]^3+7/12*Log[1-x]^3*x^-1+5/3*Log[1-x]^3*(1-x)^-1-7/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1+1/8*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3/2*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x+21/2*Log[s^-1*mu2]-39/8*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*x^-1*z3-21*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*(1-x)^-1*z3-12*Log[s^-1*mu2]*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3+3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-Log[x]+39/8*Log[x]*x^-1-2*Log[x]*x^-1*z3-6*Log[x]*(1-x)^-2+37/8*Log[x]*(1-x)^-1-6*Log[x]*z3-3*Log[x]*x-3/8*Log[x]*Pi^2*x^-1+5/24*Log[x]*Pi^2*(1-x)^-1-4/3*Log[x]*Pi^2+1/6*Log[x]*Pi^2*x+11/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-9/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[1-x]^2*(1-x)^-1+5/2*Log[x]*Log[1-x]^2*x+13/6*Log[x]*Log[1-x]^3+1/6*Log[x]*Log[1-x]^3*x^-1-1/3*Log[x]*Log[1-x]^3*(1-x)^-1-5/6*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2+5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2-29/8*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/8*Log[x]^2*Pi^2*(1-x)^-1-1/4*Log[x]^2*Pi^2+3*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2-3/4*Log[x]^2*Log[1-x]^2*x^-1-5/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[x]^3*x^-1+13/12*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^4-1/8*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+6*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-25/2*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]-13/2*PolyLog[1,2,x]*x^-1-13/2*PolyLog[1,2,x]*x+1/2*PolyLog[2,x]*Pi^2*x^-1+1/2*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+25/2*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x+9*PolyLog[4,1-x]-PolyLog[4,1-x]*(1-x)^-1-3*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-3*PolyLog[4,-x*(1-x)^-1]*x^-1+PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+22*PolyLog[4,x])+Nc^-2*Nf*(-3743/324+3401/648*x^-1+1/9*x^-1*z3-8/3*(1-x)^-2*z3+3743/162*(1-x)^-1+208/9*(1-x)^-1*z3-110/9*z3-3401/648*x-13/9*x*z3-55/108*Pi^2*x^-1-137/54*Pi^2*(1-x)^-1+149/27*Pi^2+481/108*Pi^2*x+3/2*Pi^2*x^2-4/45*Pi^4*x^-1+11/45*Pi^4*(1-x)^-1-49/90*Pi^4-1/3*Pi^4*x+523/54*Log[1-x]-109/27*Log[1-x]*x^-1-523/27*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3+109/27*Log[1-x]*x-8*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*x^-1-11/9*Log[1-x]*Pi^2*(1-x)^-1+10/9*Log[1-x]*Pi^2-5/9*Log[1-x]*Pi^2*x+101/18*Log[1-x]^2-3/2*Log[1-x]^2*x^-2-4*Log[1-x]^2*x^-1-101/9*Log[1-x]^2*(1-x)^-1+4*Log[1-x]^2*x+3/2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1-16*Log[1-x]^2*z2-8*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-1/3*Log[1-x]^2*Pi^2+13/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-1-26/9*Log[1-x]^3*(1-x)^-1-4/9*Log[1-x]^3*x+Log[1-x]^4-2/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+16*Log[1-x]^2*PolyLog[2,x]+8*Log[1-x]^2*PolyLog[2,x]*x^-1+8*Log[1-x]^2*PolyLog[2,x]*x+16*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*x-12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x-200/27*Log[s^-1*mu2]+191/54*Log[s^-1*mu2]*x^-1+400/27*Log[s^-1*mu2]*(1-x)^-1-191/54*Log[s^-1*mu2]*x-2/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+35/9*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-70/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/9*Log[s^-1*mu2]^2+19/18*Log[s^-1*mu2]^2*x^-1+38/9*Log[s^-1*mu2]^2*(1-x)^-1-19/18*Log[s^-1*mu2]^2*x+2/3*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/9*Log[s^-1*mu2]^3+1/9*Log[s^-1*mu2]^3*x^-1+4/9*Log[s^-1*mu2]^3*(1-x)^-1-1/9*Log[s^-1*mu2]^3*x-17/3*Log[x]-5/2*Log[x]*x^-1-16/3*Log[x]*(1-x)^-2+137/18*Log[x]*(1-x)^-1-3*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-2-32/9*Log[x]*Pi^2*(1-x)^-1+14/9*Log[x]*Pi^2+2/9*Log[x]*Pi^2*x-143/9*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+136/9*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2*(1-x)^-1+4*Log[x]*Log[1-x]*z2-8/3*Log[x]*Log[1-x]*Pi^2*x^-1-8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+10/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x^-1-1/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+73/9*Log[x]^2-1/18*Log[x]^2*x^-1-139/18*Log[x]^2*(1-x)^-1+4*Log[x]^2*x+3/2*Log[x]^2*x^2+14/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1-25/3*Log[x]^2*Log[1-x]*(1-x)^-1-Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+12*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-68/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+4*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2-4/3*PolyLog[2,x]*Pi^2*x-12*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+68/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]+8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*x)+Nc^-1*(16799/324-14135/648*x^-1+205/18*x^-1*z3-16799/162*(1-x)^-1+113/9*(1-x)^-1*z3+11/9*z3+14135/648*x-331/18*x*z3-19/216*Pi^2*x^-1-103/54*Pi^2*(1-x)^-1-599/108*Pi^2+1741/216*Pi^2*x+1/2*Pi^2*x^2+13/48*Pi^4*x^-1+1/15*Pi^4*(1-x)^-2-11/9*Pi^4*(1-x)^-1+251/360*Pi^4-59/80*Pi^4*x-938/27*Log[1-x]+175/27*Log[1-x]*x^-1-9*Log[1-x]*x^-1*z3+8*Log[1-x]*(1-x)^-2*z3+1876/27*Log[1-x]*(1-x)^-1-34*Log[1-x]*(1-x)^-1*z3+38*Log[1-x]*z3-175/27*Log[1-x]*x-2*Log[1-x]*x*z3+11/2*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-587/72*Log[1-x]*Pi^2+31/12*Log[1-x]*Pi^2*x-25/9*Log[1-x]^2-1/2*Log[1-x]^2*x^-2-19/4*Log[1-x]^2*x^-1+50/9*Log[1-x]^2*(1-x)^-1+19/4*Log[1-x]^2*x+1/2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1+8*Log[1-x]^2*z2*(1-x)^-2-8*Log[1-x]^2*z2*(1-x)^-1+73/2*Log[1-x]^2*z2-8*Log[1-x]^2*z2*x-5/3*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX-2/3*Log[1-x]^2*Pi^2*(1-x)^-2+3/2*Log[1-x]^2*Pi^2*(1-x)^-1-19/12*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x*hLX+29/9*Log[1-x]^3-1/12*Log[1-x]^3*x^-1-58/9*Log[1-x]^3*(1-x)^-1+1/12*Log[1-x]^3*x-29/16*Log[1-x]^4+11/24*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-2+11/12*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x-73/2*Log[1-x]^2*PolyLog[2,x]+8*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+8*Log[1-x]^2*PolyLog[2,x]*x-50*Log[1-x]*PolyLog[1,2,x]+11*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+11*Log[1-x]*PolyLog[1,2,x]*x+18*Log[1-x]*PolyLog[3,x]-7*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-2+6*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x+1393/54*Log[s^-1*mu2]-647/54*Log[s^-1*mu2]*x^-1+Log[s^-1*mu2]*x^-1*z3-1393/27*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*(1-x)^-1*z3-2*Log[s^-1*mu2]*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3+2/9*Log[s^-1*mu2]*Pi^2*x^-1-10/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/72*Log[s^-1*mu2]*Pi^2+83/18*Log[s^-1*mu2]*Pi^2*x+13/9*Log[s^-1*mu2]*Log[1-x]-55/18*Log[s^-1*mu2]*Log[1-x]*x^-1-26/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+55/18*Log[s^-1*mu2]*Log[1-x]*x+43/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-29/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-23/3*Log[s^-1*mu2]*Log[1-x]^2+46/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-6*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-109/18*Log[s^-1*mu2]^2+25/9*Log[s^-1*mu2]^2*x^-1+109/9*Log[s^-1*mu2]^2*(1-x)^-1-25/9*Log[s^-1*mu2]^2*x+11/12*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/24*Log[s^-1*mu2]^2*Pi^2+7/12*Log[s^-1*mu2]^2*Pi^2*x+28/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-56/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/9*Log[s^-1*mu2]^3+43/18*Log[s^-1*mu2]^3*x^-1+86/9*Log[s^-1*mu2]^3*(1-x)^-1-43/18*Log[s^-1*mu2]^3*x+5*Log[s^-1*mu2]^3*Log[1-x]-5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-3*Log[x]+9/2*Log[x]*x^-1-2*Log[x]*(1-x)^-2-125/18*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-13*Log[x]*z3-Log[x]*x-15*Log[x]*x*z3-2/9*Log[x]*Pi^2*x^-1-32/9*Log[x]*Pi^2*(1-x)^-1+119/18*Log[x]*Pi^2-11/2*Log[x]*Pi^2*x+565/18*Log[x]*Log[1-x]+55/18*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-325/9*Log[x]*Log[1-x]*(1-x)^-1-19/2*Log[x]*Log[1-x]*x-Log[x]*Log[1-x]*x^2+18*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2*(1-x)^-1-35/2*Log[x]*Log[1-x]*z2-13*Log[x]*Log[1-x]*z2*x-1/4*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+151/24*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x*hLX-3/4*Log[x]*Log[1-x]^2-21/4*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+14*Log[x]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[1-x]^2*x-17/2*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLX+8/3*Log[x]*Log[1-x]^3*(1-x)^-2-2/3*Log[x]*Log[1-x]^3*(1-x)^-1+19/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLX+35/2*Log[x]*Log[1-x]*PolyLog[2,x]-18*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+13*Log[x]*Log[1-x]*PolyLog[2,x]*x-11*Log[x]*Log[s^-1*mu2]-6*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+64/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-29/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-71/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+175/12*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-62/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-9/2*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+7*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+9/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-439/36*Log[x]^2+29/9*Log[x]^2*x^-1-Log[x]^2*(1-x)^-3+3/2*Log[x]^2*(1-x)^-2+98/9*Log[x]^2*(1-x)^-1+19/4*Log[x]^2*x+1/2*Log[x]^2*x^2+23/12*Log[x]^2*Pi^2*x^-1+2/3*Log[x]^2*Pi^2*(1-x)^-2+19/6*Log[x]^2*Pi^2*(1-x)^-1-175/48*Log[x]^2*Pi^2-7/6*Log[x]^2*Pi^2*x+11/24*Log[x]^2*Log[1-x]+10/3*Log[x]^2*Log[1-x]*x^-1-53/3*Log[x]^2*Log[1-x]*(1-x)^-1+19/4*Log[x]^2*Log[1-x]*x+39/8*Log[x]^2*Log[1-x]^2-25/4*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x^-1*hLX-6*Log[x]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[x]^2*Log[1-x]^2*x+2*Log[x]^2*Log[1-x]^2*x*hLX-115/24*Log[x]^2*Log[s^-1*mu2]+29/6*Log[x]^2*Log[s^-1*mu2]*x^-1+22/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-25/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+21/8*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+29/18*Log[x]^3-11/9*Log[x]^3*x^-1+5/18*Log[x]^3*(1-x)^-1-13/6*Log[x]^3*x-5/4*Log[x]^3*Log[1-x]+5/6*Log[x]^3*Log[1-x]*x^-1+5/3*Log[x]^3*Log[1-x]*(1-x)^-1-5/6*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-9/16*Log[x]^4-1/4*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-2-1/4*Log[x]^4*(1-x)^-1+5/24*Log[x]^4*x-31/4*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+4*Log[x]^2*PolyLog[2,x]*(1-x)^-2+5*Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x+22*Log[x]*PolyLog[1,2,x]-18*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-2-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+7*Log[x]*PolyLog[1,2,x]*x+7*Log[x]*PolyLog[2,x]+12*Log[x]*PolyLog[2,x]*x^-1-29*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*(1-x)^-2-2*Log[x]*PolyLog[3,x]*(1-x)^-1-14*Log[x]*PolyLog[3,x]*x-15*PolyLog[1,2,x]+7*PolyLog[1,2,x]*x^-1+7*PolyLog[1,2,x]*x-13/6*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-2+31/3*PolyLog[2,x]*Pi^2*(1-x)^-1+43/12*PolyLog[2,x]*Pi^2-31/6*PolyLog[2,x]*Pi^2*x-7*PolyLog[3,x]-12*PolyLog[3,x]*x^-1+29*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x-75/2*PolyLog[4,1-x]-9*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*(1-x)^-2+10*PolyLog[4,1-x]*(1-x)^-1+25*PolyLog[4,1-x]*x-71/2*PolyLog[4,-x*(1-x)^-1]+25*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-9*PolyLog[4,-x*(1-x)^-1]*x-44*PolyLog[4,x]+15*PolyLog[4,x]*x^-1+15*PolyLog[4,x]*x)+Nf*(1085/108-1307/216*x^-1+7/3*x^-1*z3+16/3*(1-x)^-2*z3-1085/54*(1-x)^-1-16*(1-x)^-1*z3+4*z3+1307/216*x-1/3*x*z3+85/108*Pi^2*x^-1+245/54*Pi^2*(1-x)^-1-158/27*Pi^2-739/108*Pi^2*x-Pi^2*x^2+2/15*Pi^4*x^-1-11/45*Pi^4*(1-x)^-1+79/180*Pi^4+1/2*Pi^4*x-407/54*Log[1-x]+110/27*Log[1-x]*x^-1+407/27*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-110/27*Log[1-x]*x+12*Log[1-x]*x*z3-Log[1-x]*Pi^2*x^-1+19/9*Log[1-x]*Pi^2*(1-x)^-1+17/18*Log[1-x]*Pi^2+2/3*Log[1-x]*Pi^2*x-85/18*Log[1-x]^2+Log[1-x]^2*x^-2+5*Log[1-x]^2*x^-1+85/9*Log[1-x]^2*(1-x)^-1-5*Log[1-x]^2*x-Log[1-x]^2*x^2+12*Log[1-x]^2*z2*x^-1+12*Log[1-x]^2*z2+12*Log[1-x]^2*z2*x+Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+1/6*Log[1-x]^2*Pi^2-23/9*Log[1-x]^3-1/3*Log[1-x]^3*x^-1+46/9*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^3*x-5/6*Log[1-x]^4+2/3*Log[1-x]^4*(1-x)^-1-Log[1-x]^4*x-12*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-1-12*Log[1-x]^2*PolyLog[2,x]*x-12*Log[1-x]*PolyLog[1,2,x]-12*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[1,2,x]*x+10*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+12*Log[1-x]*PolyLog[3,x]*x+86/9*Log[s^-1*mu2]-89/18*Log[s^-1*mu2]*x^-1-172/9*Log[s^-1*mu2]*(1-x)^-1+89/18*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-1+7/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/18*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*x-43/9*Log[s^-1*mu2]*Log[1-x]+20/9*Log[s^-1*mu2]*Log[1-x]*x^-1+86/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[s^-1*mu2]*Log[1-x]^2-10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/3*Log[s^-1*mu2]^2-13/6*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[s^-1*mu2]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*x+2/3*Log[s^-1*mu2]^3-1/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[s^-1*mu2]^3*x+100/9*Log[x]+211/54*Log[x]*x^-1+332/27*Log[x]*(1-x)^-2-185/18*Log[x]*(1-x)^-1+82/27*Log[x]*x-4/9*Log[x]*Pi^2*x^-1-8/3*Log[x]*Pi^2*(1-x)^-2+56/9*Log[x]*Pi^2*(1-x)^-1-22/9*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x+9*Log[x]*Log[1-x]-20/9*Log[x]*Log[1-x]*x^-1-80/9*Log[x]*Log[1-x]*(1-x)^-2-16/3*Log[x]*Log[1-x]*(1-x)^-1+10*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-12*Log[x]*Log[1-x]*z2*x^-1-8*Log[x]*Log[1-x]*z2*(1-x)^-1-2*Log[x]*Log[1-x]*z2+4*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[x]*Log[1-x]*Pi^2+7/3*Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2-26/3*Log[x]*Log[1-x]^2*(1-x)^-1-7/3*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+10/3*Log[x]*Log[s^-1*mu2]+29/9*Log[x]*Log[s^-1*mu2]*x^-1+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-5*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2+2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x-109/18*Log[x]^2-19/18*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-3-3*Log[x]^2*(1-x)^-2+107/18*Log[x]^2*(1-x)^-1-5*Log[x]^2*x-Log[x]^2*x^2-1/6*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+13/3*Log[x]^2*Log[1-x]*(1-x)^-1+1/3*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1+7/6*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]^3-8/9*Log[x]^3*(1-x)^-2+20/9*Log[x]^3*(1-x)^-1-1/9*Log[x]^3*x+2*Log[x]*PolyLog[1,2,x]+12*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1-16/3*Log[x]*PolyLog[2,x]*(1-x)^-2+44/3*Log[x]*PolyLog[2,x]*(1-x)^-1+2/3*Log[x]*PolyLog[2,x]*x+8/3*PolyLog[1,2,x]-2*PolyLog[1,2,x]*x^-1-32/3*PolyLog[1,2,x]*(1-x)^-2+32/3*PolyLog[1,2,x]*(1-x)^-1-2*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x+10/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1+16/3*PolyLog[3,x]*(1-x)^-2-44/3*PolyLog[3,x]*(1-x)^-1-2/3*PolyLog[3,x]*x-12*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*x-12*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]-12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*x)+Nc*(-33119/432+36077/864*x^-1-52/3*x^-1*z3-56*(1-x)^-2*z3+33119/216*(1-x)^-1+613/6*(1-x)^-1*z3-93/2*z3-36077/864*x-5/2*x*z3-179/54*Pi^2*x^-1-3203/216*Pi^2*(1-x)^-1+5413/216*Pi^2+6083/216*Pi^2*x+3*Pi^2*x^2-263/480*Pi^4*x^-1-103/45*Pi^4*(1-x)^-2+277/40*Pi^4*(1-x)^-1-803/144*Pi^4-743/288*Pi^4*x+7997/216*Log[1-x]-485/27*Log[1-x]*x^-1+14*Log[1-x]*x^-1*z3+8*Log[1-x]*(1-x)^-2*z3-7997/108*Log[1-x]*(1-x)^-1+104*Log[1-x]*(1-x)^-1*z3-88*Log[1-x]*z3+485/27*Log[1-x]*x-61*Log[1-x]*x*z3+245/36*Log[1-x]*Pi^2*x^-1-83/18*Log[1-x]*Pi^2*(1-x)^-1+11/36*Log[1-x]*Pi^2-107/36*Log[1-x]*Pi^2*x+445/72*Log[1-x]^2-3*Log[1-x]^2*x^-2-85/4*Log[1-x]^2*x^-1-445/36*Log[1-x]^2*(1-x)^-1+85/4*Log[1-x]^2*x+3*Log[1-x]^2*x^2-91/2*Log[1-x]^2*z2*x^-1+24*Log[1-x]^2*z2*(1-x)^-2-24*Log[1-x]^2*z2*(1-x)^-1-59*Log[1-x]^2*z2-91/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2*x^-1*hLX+2*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLX-49/12*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-25/24*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLX-5/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x*hLX+55/18*Log[1-x]^3+83/18*Log[1-x]^3*x^-1-55/9*Log[1-x]^3*(1-x)^-1-83/18*Log[1-x]^3*x+241/48*Log[1-x]^4+3/8*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-2-33/8*Log[1-x]^4*(1-x)^-1+41/12*Log[1-x]^4*x+59*Log[1-x]^2*PolyLog[2,x]+91/2*Log[1-x]^2*PolyLog[2,x]*x^-1-24*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+24*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+91/2*Log[1-x]^2*PolyLog[2,x]*x+64*Log[1-x]*PolyLog[1,2,x]+47*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+47*Log[1-x]*PolyLog[1,2,x]*x-26*Log[1-x]*PolyLog[3,x]-13*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-2-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-34*Log[1-x]*PolyLog[3,x]*x-551/9*Log[s^-1*mu2]+2243/72*Log[s^-1*mu2]*x^-1-9*Log[s^-1*mu2]*x^-1*z3+1102/9*Log[s^-1*mu2]*(1-x)^-1-36*Log[s^-1*mu2]*(1-x)^-1*z3+18*Log[s^-1*mu2]*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3-131/72*Log[s^-1*mu2]*Pi^2*x^-1+35/36*Log[s^-1*mu2]*Pi^2*(1-x)^-1-215/72*Log[s^-1*mu2]*Pi^2-7/72*Log[s^-1*mu2]*Pi^2*x+625/36*Log[s^-1*mu2]*Log[1-x]-71/9*Log[s^-1*mu2]*Log[1-x]*x^-1-625/18*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/9*Log[s^-1*mu2]*Log[1-x]*x-11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLX+19/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-25/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-83/12*Log[s^-1*mu2]*Log[1-x]^2+83/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-17/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+17*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-95/6*Log[s^-1*mu2]^2+181/24*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-181/24*Log[s^-1*mu2]^2*x+5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+33/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-33/8*Log[s^-1*mu2]^2*Pi^2-27/8*Log[s^-1*mu2]^2*Pi^2*x+7/12*Log[s^-1*mu2]^2*Log[1-x]-2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*x+35/4*Log[s^-1*mu2]^2*Log[1-x]^2-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-35/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/6*Log[s^-1*mu2]^3-5/12*Log[s^-1*mu2]^3*x^-1-5/3*Log[s^-1*mu2]^3*(1-x)^-1+5/12*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x-343/9*Log[x]-5113/216*Log[x]*x^-1+4*Log[x]*x^-1*z3-1760/27*Log[x]*(1-x)^-2+8*Log[x]*(1-x)^-2*z3+2951/72*Log[x]*(1-x)^-1+14*Log[x]*(1-x)^-1*z3-10*Log[x]*z3-283/27*Log[x]*x-2*Log[x]*x*z3+131/72*Log[x]*Pi^2*x^-1+172/9*Log[x]*Pi^2*(1-x)^-2-1021/24*Log[x]*Pi^2*(1-x)^-1+359/18*Log[x]*Pi^2+61/18*Log[x]*Pi^2*x-92/3*Log[x]*Log[1-x]+71/9*Log[x]*Log[1-x]*x^-1+320/9*Log[x]*Log[1-x]*(1-x)^-2-35/6*Log[x]*Log[1-x]*(1-x)^-1-85/2*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+49*Log[x]*Log[1-x]*z2*x^-1-16*Log[x]*Log[1-x]*z2*(1-x)^-2+101*Log[x]*Log[1-x]*z2*(1-x)^-1-31/2*Log[x]*Log[1-x]*z2-5*Log[x]*Log[1-x]*z2*x-17*Log[x]*Log[1-x]*Pi^2*x^-1+Log[x]*Log[1-x]*Pi^2*x^-1*hLX+10*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2*hLX-547/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+287/24*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*hLX+13/3*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x*hLX-13/12*Log[x]*Log[1-x]^2-55/6*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-2+59/12*Log[x]*Log[1-x]^2*(1-x)^-1+14/3*Log[x]*Log[1-x]^2*x+77/6*Log[x]*Log[1-x]^3+67/6*Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*x^-1*hLX-16*Log[x]*Log[1-x]^3*(1-x)^-2+8*Log[x]*Log[1-x]^3*(1-x)^-2*hLX+29/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1*hLX+4*Log[x]*Log[1-x]^3*hLX+53/6*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x*hLX+31/2*Log[x]*Log[1-x]*PolyLog[2,x]-49*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-101*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+5*Log[x]*Log[1-x]*PolyLog[2,x]*x-37/3*Log[x]*Log[s^-1*mu2]-401/36*Log[x]*Log[s^-1*mu2]*x^-1-320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+85/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x+1/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLX+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-3/4*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+41/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+37/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLX-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-Log[x]*Log[s^-1*mu2]^2+19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+23/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-55/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+55/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+245/9*Log[x]^2+259/72*Log[x]^2*x^-1-1379/72*Log[x]^2*(1-x)^-1+85/4*Log[x]^2*x+3*Log[x]^2*x^2+5/24*Log[x]^2*Pi^2*x^-1-10/3*Log[x]^2*Pi^2*(1-x)^-2+187/24*Log[x]^2*Pi^2*(1-x)^-1-199/48*Log[x]^2*Pi^2-7/6*Log[x]^2*Pi^2*x+235/24*Log[x]^2*Log[1-x]+53/12*Log[x]^2*Log[1-x]*x^-1-283/12*Log[x]^2*Log[1-x]*(1-x)^-1-7/12*Log[x]^2*Log[1-x]*x+3/8*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*x^-1*hLX+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-2*hLX-75/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]^2*Log[1-x]^2*hLX+3/4*Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[1-x]^2*x*hLX-91/24*Log[x]^2*Log[s^-1*mu2]-23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+31/12*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-23/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLX+21/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+21/8*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-21/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+95/18*Log[x]^3+3/4*Log[x]^3*x^-1+44/9*Log[x]^3*(1-x)^-2-353/36*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x+61/12*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1+8/3*Log[x]^3*Log[1-x]*(1-x)^-2-19/2*Log[x]^3*Log[1-x]*(1-x)^-1+3/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/48*Log[x]^4-1/8*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-2+7/24*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+65/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]^2*PolyLog[2,x]*(1-x)^-2-59/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[x]^2*PolyLog[2,x]*x+28*Log[x]*PolyLog[1,2,x]-58*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-2-128*Log[x]*PolyLog[1,2,x]*(1-x)^-1+11*Log[x]*PolyLog[1,2,x]*x+220/3*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1+56*Log[x]*PolyLog[2,x]*(1-x)^-2-935/6*Log[x]*PolyLog[2,x]*(1-x)^-1+29/3*Log[x]*PolyLog[2,x]*x-68*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-56*Log[x]*PolyLog[3,x]*(1-x)^-2+122*Log[x]*PolyLog[3,x]*(1-x)^-1-22*Log[x]*PolyLog[3,x]*x+281/6*PolyLog[1,2,x]+119/6*PolyLog[1,2,x]*x^-1+112*PolyLog[1,2,x]*(1-x)^-2-112*PolyLog[1,2,x]*(1-x)^-1+119/6*PolyLog[1,2,x]*x-11*PolyLog[2,x]*Pi^2*x^-1+20/3*PolyLog[2,x]*Pi^2*(1-x)^-2-145/6*PolyLog[2,x]*Pi^2*(1-x)^-1+7/12*PolyLog[2,x]*Pi^2-7/2*PolyLog[2,x]*Pi^2*x-220/3*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1-56*PolyLog[3,x]*(1-x)^-2+935/6*PolyLog[3,x]*(1-x)^-1-29/3*PolyLog[3,x]*x+215/2*PolyLog[4,1-x]+29*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-2-73*PolyLog[4,1-x]*(1-x)^-1+62*PolyLog[4,1-x]*x+21/2*PolyLog[4,-x*(1-x)^-1]+62*PolyLog[4,-x*(1-x)^-1]*x^-1-24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+121*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+29*PolyLog[4,-x*(1-x)^-1]*x+114*PolyLog[4,x]+61*PolyLog[4,x]*x^-1+64*PolyLog[4,x]*(1-x)^-2-64*PolyLog[4,x]*(1-x)^-1+61*PolyLog[4,x]*x)+I*Nc^-3*(2*Pi*x^-1-6*Pi*(1-x)^-2+59/8*Pi*(1-x)^-1+2*Pi*(1-x)^-1*z3+15/8*Pi-4*Pi*z3-14*Pi*x*z3+55/24*Pi^3*(1-x)^-1+11/24*Pi^3-3/2*Pi^3*x+2*Log[1-x]*Pi*x^-2+13/2*Log[1-x]*Pi*x^-1+9/2*Log[1-x]*Pi*(1-x)^-1-15/2*Log[1-x]*Pi+8*Log[1-x]*Pi*z2*x^-1+3*Log[1-x]*Pi*z2*(1-x)^-1-3*Log[1-x]*Pi*z2-14*Log[1-x]*Pi*z2*x+1/2*Log[1-x]*Pi^3*x^-1+1/4*Log[1-x]*Pi^3*(1-x)^-1+1/12*Log[1-x]*Pi^3+2/3*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*x^-1-3/4*Log[1-x]^2*Pi*(1-x)^-1+17/4*Log[1-x]^2*Pi-3/2*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi*x^-1+1/6*Log[1-x]^3*Pi*(1-x)^-1+1/6*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+3*Log[1-x]*PolyLog[2,x]*Pi+14*Log[1-x]*PolyLog[2,x]*Pi*x-3/4*Log[s^-1*mu2]*Pi*(1-x)^-1+9/4*Log[s^-1*mu2]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[x]*Pi*(1-x)^-3+9*Log[x]*Pi*(1-x)^-2-15*Log[x]*Pi*(1-x)^-1+6*Log[x]*Pi-1/3*Log[x]*Pi^3*(1-x)^-1+1/3*Log[x]*Pi^3+5/3*Log[x]*Pi^3*x-3*Log[x]*Log[1-x]*Pi*x^-1-14*Log[x]*Log[1-x]*Pi*(1-x)^-1+7*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x-5*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+5*Log[x]*Log[1-x]^2*Pi*x+7/2*Log[x]^2*Pi*(1-x)^-1-7/2*Log[x]^2*Pi-3/2*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi-5*Log[x]^2*Log[1-x]*Pi*x-1/3*Log[x]^3*Pi*(1-x)^-1+1/3*Log[x]^3*Pi+5/3*Log[x]^3*Pi*x-6*PolyLog[1,2,x]*Pi*x^-1-2*PolyLog[1,2,x]*Pi*(1-x)^-1+2*PolyLog[1,2,x]*Pi+14*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1-25/2*PolyLog[2,x]*Pi*(1-x)^-1+31/2*PolyLog[2,x]*Pi+2*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi-14*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(-3*Pi*x^-1-16/3*Pi*(1-x)^-2+55/18*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3-11/2*Pi-12*Pi*z3-8*Pi*x*z3-4/3*Pi^3*(1-x)^-2+10/3*Pi^3*(1-x)^-1-2*Pi^3-2/3*Pi^3*x-3*Log[1-x]*Pi*x^-2-110/9*Log[1-x]*Pi*x^-1-136/9*Log[1-x]*Pi*(1-x)^-1+25/9*Log[1-x]*Pi+8*Log[1-x]*Pi*z2*(1-x)^-1-12*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x-4/3*Log[1-x]*Pi^3*(1-x)^-1+2*Log[1-x]*Pi^3+4/3*Log[1-x]*Pi^3*x+2/3*Log[1-x]^2*Pi*x^-1-4*Log[1-x]^2*Pi*(1-x)^-1+2*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^3*Pi*(1-x)^-1+2*Log[1-x]^3*Pi+4/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+12*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[x]*Pi*(1-x)^-1+1/3*Log[x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x-4/3*Log[x]^2*Pi*(1-x)^-2+10/3*Log[x]^2*Pi*(1-x)^-1-2*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x-8*PolyLog[1,2,x]*Pi*(1-x)^-1+12*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-2-52/3*PolyLog[2,x]*Pi*(1-x)^-1+8*PolyLog[2,x]*Pi+8*PolyLog[3,x]*Pi*(1-x)^-1-12*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(-2*Pi*x^-1+14*Pi*x^-1*z3-2*Pi*(1-x)^-2+8*Pi*(1-x)^-2*z3+197/18*Pi*(1-x)^-1+14*Pi*(1-x)^-1*z3+7/2*Pi-35*Pi*z3+3*Pi^3*x^-1+4*Pi^3*(1-x)^-1-19/3*Pi^3+3/4*Pi^3*x-5*Log[1-x]*Pi*x^-2+349/18*Log[1-x]*Pi*x^-1+32*Log[1-x]*Pi*(1-x)^-2-107/9*Log[1-x]*Pi*(1-x)^-1-17/18*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+5*Log[1-x]*Pi*z2*x^-1+12*Log[1-x]*Pi*z2*(1-x)^-1-31/2*Log[1-x]*Pi*z2+2*Log[1-x]*Pi*z2*x-3/2*Log[1-x]*Pi^3*x^-1-2/3*Log[1-x]*Pi^3*(1-x)^-2-5/6*Log[1-x]*Pi^3*(1-x)^-1+197/24*Log[1-x]*Pi^3-19/12*Log[1-x]*Pi^3*x-2*Log[1-x]^2*Pi*x^-1-12*Log[1-x]^2*Pi*(1-x)^-2+4*Log[1-x]^2*Pi*(1-x)^-1-45/4*Log[1-x]^2*Pi+15/4*Log[1-x]^2*Pi*x-3/2*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi*x^-1*hLX+4*Log[1-x]^3*Pi*(1-x)^-2-11/3*Log[1-x]^3*Pi*(1-x)^-1+67/12*Log[1-x]^3*Pi-11/6*Log[1-x]^3*Pi*x+2*Log[1-x]^3*Pi*x*hLX-5*Log[1-x]*PolyLog[2,x]*Pi*x^-1-12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+31/2*Log[1-x]*PolyLog[2,x]*Pi-2*Log[1-x]*PolyLog[2,x]*Pi*x-7/2*Log[s^-1*mu2]*Pi*x^-1-32*Log[s^-1*mu2]*Pi*(1-x)^-2+80/3*Log[s^-1*mu2]*Pi*(1-x)^-1-10*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+1/2*Log[s^-1*mu2]*Pi^3*(1-x)^-1-15/4*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-46/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+85/12*Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+9*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-11*Log[s^-1*mu2]*Log[1-x]^2*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-3/2*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+11*Log[s^-1*mu2]^2*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+23/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+3*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-3+3*Log[x]*Pi*(1-x)^-2+3*Log[x]*Pi*(1-x)^-1-2*Log[x]*Pi-7/2*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1-19/3*Log[x]*Pi^3*(1-x)^-1+49/6*Log[x]*Pi^3+15/4*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1-28*Log[x]*Log[1-x]*Pi*(1-x)^-1+14*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x^-1+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1+5*Log[x]^2*Pi*(1-x)^-1-5*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-1/2*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX+3*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi-5/2*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x*hLX-11/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi-7*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+3/2*Log[x]^3*Pi*x^-1-4/3*Log[x]^3*Pi*(1-x)^-1+10/3*Log[x]^3*Pi+8/3*Log[x]^3*Pi*x-6*Log[x]*PolyLog[2,x]*Pi*x^-1+28*Log[x]*PolyLog[2,x]*Pi-6*Log[x]*PolyLog[2,x]*Pi*x-15*PolyLog[1,2,x]*Pi*x^-1-8*PolyLog[1,2,x]*Pi*(1-x)^-2-22*PolyLog[1,2,x]*Pi*(1-x)^-1+32*PolyLog[1,2,x]*Pi-3*PolyLog[2,x]*Pi*x^-1-29*PolyLog[2,x]*Pi*(1-x)^-1+6*PolyLog[2,x]*Pi+9*PolyLog[2,x]*Pi*x-PolyLog[3,x]*Pi*x^-1+4*PolyLog[3,x]*Pi*(1-x)^-1-58*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nf*(190/27*Pi*x^-1+332/27*Pi*(1-x)^-2-61/6*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3+125/18*Pi+14*Pi*z3+4*Pi*x*z3-8/9*Pi^3*(1-x)^-2+10/9*Pi^3*(1-x)^-1-5/9*Pi^3-1/9*Pi^3*x+6*Log[1-x]*Pi*x^-2+88/9*Log[1-x]*Pi*x^-1-80/9*Log[1-x]*Pi*(1-x)^-2+56/3*Log[1-x]*Pi*(1-x)^-1-25/9*Log[1-x]*Pi-10/9*Log[1-x]*Pi*x-8*Log[1-x]*Pi*z2*(1-x)^-1+14*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x+4/3*Log[1-x]*Pi^3*(1-x)^-1-7/3*Log[1-x]*Pi^3-2/3*Log[1-x]*Pi^3*x+8/3*Log[1-x]^2*Pi*(1-x)^-2+14/3*Log[1-x]^2*Pi*(1-x)^-1-1/3*Log[1-x]^2*Pi+1/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^3*Pi*(1-x)^-1-7/3*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-14*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x+10/9*Log[s^-1*mu2]*Pi*x^-1+80/9*Log[s^-1*mu2]*Pi*(1-x)^-2-25/3*Log[s^-1*mu2]*Pi*(1-x)^-1+13/3*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-5/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Pi-10/9*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-3-6*Log[x]*Pi*(1-x)^-2+14/9*Log[x]*Pi*(1-x)^-1+2/9*Log[x]*Pi+10/9*Log[x]*Pi*x-2/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi+2/3*Log[x]*Log[1-x]*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi*(1-x)^-1-2/3*Log[x]^2*Pi-1/3*Log[x]^2*Pi*x+8*PolyLog[1,2,x]*Pi*(1-x)^-1-14*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x-2/3*PolyLog[2,x]*Pi*x^-1+16/3*PolyLog[2,x]*Pi*(1-x)^-2+20/3*PolyLog[2,x]*Pi*(1-x)^-1+2/3*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x-8*PolyLog[3,x]*Pi*(1-x)^-1+14*PolyLog[3,x]*Pi+4*PolyLog[3,x]*Pi*x)+I*Nc*(-553/27*Pi*x^-1+9*Pi*x^-1*z3-1760/27*Pi*(1-x)^-2+16*Pi*(1-x)^-2*z3+1427/24*Pi*(1-x)^-1+90*Pi*(1-x)^-1*z3-2459/72*Pi-88*Pi*z3-38*Pi*x*z3+Pi^3*x^-1-76/9*Pi^3*(1-x)^-2+1939/72*Pi^3*(1-x)^-1-1061/72*Pi^3-173/36*Pi^3*x-16*Log[1-x]*Pi*x^-2-352/9*Log[1-x]*Pi*x^-1+320/9*Log[1-x]*Pi*(1-x)^-2-95/2*Log[1-x]*Pi*(1-x)^-1-74/9*Log[1-x]*Pi+71/18*Log[1-x]*Pi*x+7*Log[1-x]*Pi*z2*x^-1+16*Log[1-x]*Pi*z2*(1-x)^-2+69*Log[1-x]*Pi*z2*(1-x)^-1-145/2*Log[1-x]*Pi*z2-28*Log[1-x]*Pi*z2*x+2*Log[1-x]*Pi^3*x^-1+22/3*Log[1-x]*Pi^3*(1-x)^-2-173/12*Log[1-x]*Pi^3*(1-x)^-1+355/24*Log[1-x]*Pi^3+61/12*Log[1-x]*Pi^3*x+19/6*Log[1-x]^2*Pi*x^-1-8/3*Log[1-x]^2*Pi*(1-x)^-2-11/12*Log[1-x]^2*Pi*(1-x)^-1-43/6*Log[1-x]^2*Pi-25/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*x^-1+Log[1-x]^3*Pi*x^-1*hLX-12*Log[1-x]^3*Pi*(1-x)^-2+8*Log[1-x]^3*Pi*(1-x)^-2*hLX+25/6*Log[1-x]^3*Pi*(1-x)^-1-8*Log[1-x]^3*Pi*(1-x)^-1*hLX+59/12*Log[1-x]^3*Pi+4*Log[1-x]^3*Pi*hLX+5/2*Log[1-x]^3*Pi*x+Log[1-x]^3*Pi*x*hLX-7*Log[1-x]*PolyLog[2,x]*Pi*x^-1-16*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2-69*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+145/2*Log[1-x]*PolyLog[2,x]*Pi+28*Log[1-x]*PolyLog[2,x]*Pi*x-71/18*Log[s^-1*mu2]*Pi*x^-1-320/9*Log[s^-1*mu2]*Pi*(1-x)^-2+385/12*Log[s^-1*mu2]*Pi*(1-x)^-1-187/12*Log[s^-1*mu2]*Pi-5/12*Log[s^-1*mu2]*Pi^3*x^-1-22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+19/2*Log[s^-1*mu2]*Pi^3*(1-x)^-1-21/4*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x+13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-31/12*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+28*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLX-18*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+19/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-1/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-7/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Pi-5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-28*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+37/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-43/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+12*Log[s^-1*mu2]^3*Pi*(1-x)^-2-9*Log[s^-1*mu2]^3*Pi*(1-x)^-1+9/2*Log[s^-1*mu2]^3*Pi+71/18*Log[x]*Pi*x^-1-206/9*Log[x]*Pi*(1-x)^-1+103/9*Log[x]*Pi-71/18*Log[x]*Pi*x+5/12*Log[x]*Pi^3*x^-1+16/3*Log[x]*Pi^3*(1-x)^-2-32/3*Log[x]*Pi^3*(1-x)^-1+37/6*Log[x]*Pi^3+7/4*Log[x]*Pi^3*x-49/6*Log[x]*Log[1-x]*Pi*x^-1-166/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+83/3*Log[x]*Log[1-x]*Pi+49/6*Log[x]*Log[1-x]*Pi*x-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[x]*Log[1-x]^2*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-1/3*Log[x]^2*Pi*x^-1-40/3*Log[x]^2*Pi*(1-x)^-2+55/2*Log[x]^2*Pi*(1-x)^-1-89/6*Log[x]^2*Pi-49/12*Log[x]^2*Pi*x+1/2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*x^-1*hLX+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLX-5*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+5/2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLX+3/2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[1-x]*Pi*x*hLX-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLX+12*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-13/2*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+1/2*Log[x]^3*Pi*x^-1+8/3*Log[x]^3*Pi*(1-x)^-2-5*Log[x]^3*Pi*(1-x)^-1+3*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x+6*Log[x]*PolyLog[2,x]*Pi*x^-1+32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2-32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+20*Log[x]*PolyLog[2,x]*Pi+6*Log[x]*PolyLog[2,x]*Pi*x-15*PolyLog[1,2,x]*Pi*x^-1-8*PolyLog[1,2,x]*Pi*(1-x)^-2-116*PolyLog[1,2,x]*Pi*(1-x)^-1+96*PolyLog[1,2,x]*Pi+38*PolyLog[1,2,x]*Pi*x-47/3*PolyLog[2,x]*Pi*x^-1-56*PolyLog[2,x]*Pi*(1-x)^-2-117/2*PolyLog[2,x]*Pi*(1-x)^-1+77/6*PolyLog[2,x]*Pi-13/3*PolyLog[2,x]*Pi*x-11*PolyLog[3,x]*Pi*x^-1-48*PolyLog[3,x]*Pi*(1-x)^-2+102*PolyLog[3,x]*Pi*(1-x)^-1-98*PolyLog[3,x]*Pi-36*PolyLog[3,x]*Pi*x);qggq2LXTL13=+Nc^-3*(1/2+187/32*x^-1-21/2*x^-1*z3+15*z3+187/32*x-x*z3-37/24*Pi^2*x^-1+19/6*Pi^2-2/3*Pi^2*x-Pi^2*x^2+7/480*Pi^4*x^-1+32/45*Pi^4-1259/1440*Pi^4*x-29/2*Log[1-x]+Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+12*Log[1-x]*z3+Log[1-x]*x-4*Log[1-x]*x*z3+13/12*Log[1-x]*Pi^2*x^-1+Log[1-x]*Pi^2-13/6*Log[1-x]*Pi^2*x+2*Log[1-x]^2-Log[1-x]^2*x^-2+1/4*Log[1-x]^2*x^-1+1/4*Log[1-x]^2*x-Log[1-x]^2*x^2+11/2*Log[1-x]^2*z2*x^-1-11/2*Log[1-x]^2*z2*x-5/4*Log[1-x]^2*Pi^2*x^-1+3/2*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x+2*Log[1-x]^3-13/12*Log[1-x]^3*x^-1-13/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/2*Log[1-x]^4*x^-1-1/24*Log[1-x]^4*x-11/2*Log[1-x]^2*PolyLog[2,x]*x^-1+11/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]*x^-1+6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-10*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+17/4*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+6*Log[x]*(1-x)^-1+4*Log[x]*z3-Log[x]*x-6*Log[x]*x*z3+3/8*Log[x]*Pi^2*x^-1-1/4*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x-1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-1/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-15*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x+5/4*Log[x]*Log[1-x]*Pi^2*x^-1-23/6*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x-11/2*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*x-2/3*Log[x]*Log[1-x]^3-5/6*Log[x]*Log[1-x]^3*x^-1+11/6*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+15*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]^2-5/8*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-3*Log[x]^2*(1-x)^-1+1/4*Log[x]^2*x-Log[x]^2*x^2+7/24*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2-1/4*Log[x]^2*Pi^2*x+23/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x-13/2*Log[x]^2*Log[1-x]^2+17/4*Log[x]^2*Log[1-x]^2*x^-1+7/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-11/6*Log[x]^3+3/4*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-8/3*Log[x]^3*Log[1-x]*x-7/12*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+14*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+19*Log[x]*PolyLog[2,x]+3/2*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[2,x]*x+4*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-6*Log[x]*PolyLog[3,x]*x+19/2*PolyLog[1,2,x]*x^-1-19/2*PolyLog[1,2,x]*x-3/2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-19*PolyLog[3,x]-3/2*PolyLog[3,x]*x^-1+8*PolyLog[3,x]*x-10*PolyLog[4,1-x]+11*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]-11*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-2*Nf*(-3401/648*x^-1-1/9*x^-1*z3+4*(1-x)^-1*z3-28*z3-3401/648*x-37/9*x*z3+55/108*Pi^2*x^-1-13/2*Pi^2+601/108*Pi^2*x+9/2*Pi^2*x^2+4/15*Pi^4*x^-1+11/30*Pi^4-Pi^4*x-52/9*Log[1-x]+271/27*Log[1-x]*x^-1+12*Log[1-x]*z3+271/27*Log[1-x]*x-24*Log[1-x]*x*z3-14/9*Log[1-x]*Pi^2*x^-1+40/9*Log[1-x]*Pi^2-11/9*Log[1-x]*Pi^2*x+7/9*Log[1-x]^2+9/2*Log[1-x]^2*x^-2+46/9*Log[1-x]^2*x^-1+46/9*Log[1-x]^2*x+9/2*Log[1-x]^2*x^2+24*Log[1-x]^2*z2*x^-1-24*Log[1-x]^2*z2*x+2*Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2+64/9*Log[1-x]^3-14/9*Log[1-x]^3*x^-1-14/9*Log[1-x]^3*x-Log[1-x]^4+2*Log[1-x]^4*x-24*Log[1-x]^2*PolyLog[2,x]*x^-1+24*Log[1-x]^2*PolyLog[2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2+5/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*x+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*x-10/9*Log[x]+5/2*Log[x]*x^-1+8*Log[x]*(1-x)^-1-9*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2*(1-x)^-1+46/9*Log[x]*Pi^2+2/9*Log[x]*Pi^2*x-13/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-92/9*Log[x]*Log[1-x]*x-9*Log[x]*Log[1-x]*x^2-24*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2-10*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*x+2*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+14/9*Log[x]^2+1/18*Log[x]^2*x^-1+46/9*Log[x]^2*x+9/2*Log[x]^2*x^2+34/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*x-12*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1+28*Log[x]*PolyLog[2,x]-4*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+4*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-8*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[1,2,x]*x+4*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2*x-28*PolyLog[3,x]+4*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x-24*PolyLog[4,1-x]*x^-1+24*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*x-24*PolyLog[4,x]*x^-1+24*PolyLog[4,x]*x)+Nc^-1*(1+14135/648*x^-1-205/18*x^-1*z3+27*z3+14135/648*x-169/18*x*z3+19/216*Pi^2*x^-1+1/12*Pi^2-1487/216*Pi^2*x+5/2*Pi^2*x^2-55/144*Pi^4*x^-1-1/20*Pi^4*(1-x)^-1+43/30*Pi^4-123/80*Pi^4*x-314/9*Log[1-x]-67/27*Log[1-x]*x^-1-3*Log[1-x]*x^-1*z3-6*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3-67/27*Log[1-x]*x-2*Log[1-x]*x*z3-1/9*Log[1-x]*Pi^2*x^-1+247/72*Log[1-x]*Pi^2-7/36*Log[1-x]*Pi^2*x+151/18*Log[1-x]^2+5/2*Log[1-x]^2*x^-2-367/36*Log[1-x]^2*x^-1-367/36*Log[1-x]^2*x+5/2*Log[1-x]^2*x^2-6*Log[1-x]^2*z2*(1-x)^-1+3*Log[1-x]^2*z2+4/3*Log[1-x]^2*Pi^2*x^-1+1/2*Log[1-x]^2*Pi^2*(1-x)^-1-49/24*Log[1-x]^2*Pi^2+1/3*Log[1-x]^2*Pi^2*x+23/36*Log[1-x]^3+101/36*Log[1-x]^3*x^-1+101/36*Log[1-x]^3*x-15/16*Log[1-x]^4-3/8*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1-3/8*Log[1-x]^4*x-3*Log[1-x]^2*PolyLog[2,x]+6*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]+Log[1-x]*PolyLog[1,2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]*x^-1-6*Log[1-x]*PolyLog[3,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-41/24*Log[s^-1*mu2]*Pi^2+17/18*Log[s^-1*mu2]*Pi^2*x-22/3*Log[s^-1*mu2]*Log[1-x]+55/18*Log[s^-1*mu2]*Log[1-x]*x^-1+55/18*Log[s^-1*mu2]*Log[1-x]*x-67/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+29/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-49/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-17/12*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-11/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*x^-1-17/8*Log[s^-1*mu2]^2*Pi^2+19/12*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-17/4*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*x+5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+139/9*Log[x]-9/2*Log[x]*x^-1+4*Log[x]*(1-x)^-1+5*Log[x]*z3-5*Log[x]*x-13*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1+31/18*Log[x]*Pi^2+17/18*Log[x]*Pi^2*x+131/18*Log[x]*Log[1-x]-55/18*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*(1-x)^-1+367/18*Log[x]*Log[1-x]*x-5*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+43/2*Log[x]*Log[1-x]*z2-15*Log[x]*Log[1-x]*z2*x+11/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-41/8*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x-19/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+9*Log[x]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^3+5/3*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*x-43/2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+15*Log[x]*Log[1-x]*PolyLog[2,x]*x-25/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+24*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/4*Log[x]*Log[s^-1*mu2]*Pi^2-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+101/12*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x+181/36*Log[x]^2-29/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-2*Log[x]^2*(1-x)^-1-367/36*Log[x]^2*x+5/2*Log[x]^2*x^2+1/12*Log[x]^2*Pi^2*x^-1-1/2*Log[x]^2*Pi^2*(1-x)^-1+35/48*Log[x]^2*Pi^2-1/2*Log[x]^2*Pi^2*x+229/24*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+31/12*Log[x]^2*Log[1-x]*x-23/8*Log[x]^2*Log[1-x]^2+11/4*Log[x]^2*Log[1-x]^2*x^-1+7/4*Log[x]^2*Log[1-x]^2*x+55/24*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*x-3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-17/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x-10/9*Log[x]^3+11/9*Log[x]^3*x^-1-2/9*Log[x]^3*x+7/12*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-11/6*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-11/16*Log[x]^4+1/4*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-1+9/8*Log[x]^4*x+3/4*Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1-3*Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1-6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+17*Log[x]*PolyLog[1,2,x]*x+27*Log[x]*PolyLog[2,x]-2*Log[x]*PolyLog[2,x]*x+10*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1-20*Log[x]*PolyLog[3,x]*x+2*PolyLog[1,2,x]*x^-1-2*PolyLog[1,2,x]*x-5/6*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2*(1-x)^-1-5/4*PolyLog[2,x]*Pi^2+11/6*PolyLog[2,x]*Pi^2*x-27*PolyLog[3,x]+2*PolyLog[3,x]*x-55/2*PolyLog[4,1-x]+19*PolyLog[4,1-x]*x^-1+6*PolyLog[4,1-x]*(1-x)^-1+19*PolyLog[4,1-x]*x+43/2*PolyLog[4,-x*(1-x)^-1]-19*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-19*PolyLog[4,-x*(1-x)^-1]*x-17*PolyLog[4,x]*x^-1+17*PolyLog[4,x]*x)+Nf*(1307/216*x^-1-7/3*x^-1*z3-4*(1-x)^-1*z3+14*z3+1307/216*x-1/3*x*z3-85/108*Pi^2*x^-1+25/6*Pi^2-295/108*Pi^2*x-3*Pi^2*x^2-2/15*Pi^4*x^-1-11/60*Pi^4+1/2*Pi^4*x+92/9*Log[1-x]-218/27*Log[1-x]*x^-1-6*Log[1-x]*z3-218/27*Log[1-x]*x+12*Log[1-x]*x*z3+1/9*Log[1-x]*Pi^2*x^-1-61/18*Log[1-x]*Pi^2+4/9*Log[1-x]*Pi^2*x+7/9*Log[1-x]^2-3*Log[1-x]^2*x^-2-8/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^2*x-3*Log[1-x]^2*x^2-12*Log[1-x]^2*z2*x^-1+12*Log[1-x]^2*z2*x-Log[1-x]^2*Pi^2*x^-1+1/2*Log[1-x]^2*Pi^2-41/9*Log[1-x]^3+1/9*Log[1-x]^3*x^-1+1/9*Log[1-x]^3*x+1/2*Log[1-x]^4-Log[1-x]^4*x+12*Log[1-x]^2*PolyLog[2,x]*x^-1-12*Log[1-x]^2*PolyLog[2,x]*x+12*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*x+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+5/6*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]-20/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*x-Log[x]-211/54*Log[x]*x^-1-74/9*Log[x]*(1-x)^-1+190/27*Log[x]*x+4/9*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-32/9*Log[x]*Pi^2-7/9*Log[x]*Pi^2*x-43/9*Log[x]*Log[1-x]+20/9*Log[x]*Log[1-x]*x^-1+20/3*Log[x]*Log[1-x]*(1-x)^-1+16/9*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2+12*Log[x]*Log[1-x]*z2*x^-1-6*Log[x]*Log[1-x]*z2-4*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2+7*Log[x]*Log[1-x]^2-Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x+6*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x+1/18*Log[x]^2+19/18*Log[x]^2*x^-1-Log[x]^2*(1-x)^-2+Log[x]^2*(1-x)^-1-8/9*Log[x]^2*x-3*Log[x]^2*x^2-31/6*Log[x]^2*Log[1-x]+2/3*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1+5/6*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-8/9*Log[x]^3+2/3*Log[x]^3*(1-x)^-1-5/9*Log[x]^3*x+6*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-14*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-1+4*Log[x]*PolyLog[2,x]*(1-x)^-1+2/3*Log[x]*PolyLog[2,x]*x-4*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+8*PolyLog[1,2,x]*(1-x)^-1-2*PolyLog[1,2,x]*x-2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2*x+14*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-1-4*PolyLog[3,x]*(1-x)^-1-2/3*PolyLog[3,x]*x+12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*x+12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*x)+Nc*(1/2-36077/864*x^-1+52/3*x^-1*z3+106/3*(1-x)^-1*z3-169/3*z3-36077/864*x-17/2*x*z3+179/54*Pi^2*x^-1-737/36*Pi^2+3341/216*Pi^2*x+8*Pi^2*x^2+77/160*Pi^4*x^-1+203/180*Pi^4*(1-x)^-1-197/180*Pi^4-4339/1440*Pi^4*x-535/18*Log[1-x]+755/27*Log[1-x]*x^-1-14*Log[1-x]*x^-1*z3-6*Log[1-x]*(1-x)^-1*z3+14*Log[1-x]*z3+755/27*Log[1-x]*x-57*Log[1-x]*x*z3-47/12*Log[1-x]*Pi^2*x^-1+325/24*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-431/18*Log[1-x]^2+8*Log[1-x]^2*x^-2+77/9*Log[1-x]^2*x^-1+77/9*Log[1-x]^2*x+8*Log[1-x]^2*x^2+85/2*Log[1-x]^2*z2*x^-1-14*Log[1-x]^2*z2*(1-x)^-1+7*Log[1-x]^2*z2-85/2*Log[1-x]^2*z2*x+41/12*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX+7/6*Log[1-x]^2*Pi^2*(1-x)^-1+4*Log[1-x]^2*Pi^2*(1-x)^-1*hLX+19/24*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*hLX-9/4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x*hLX+535/36*Log[1-x]^3-61/18*Log[1-x]^3*x^-1-61/18*Log[1-x]^3*x-5/48*Log[1-x]^4-3/8*Log[1-x]^4*x^-1+7/12*Log[1-x]^4*(1-x)^-1+19/6*Log[1-x]^4*x-7*Log[1-x]^2*PolyLog[2,x]-85/2*Log[1-x]^2*PolyLog[2,x]*x^-1+14*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+85/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]-43*Log[1-x]*PolyLog[1,2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+43*Log[1-x]*PolyLog[1,2,x]*x+22*Log[1-x]*PolyLog[3,x]+13*Log[1-x]*PolyLog[3,x]*x^-1-6*Log[1-x]*PolyLog[3,x]*(1-x)^-1-30*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-113/24*Log[s^-1*mu2]*Pi^2-163/72*Log[s^-1*mu2]*Pi^2*x-13/3*Log[s^-1*mu2]*Log[1-x]+71/9*Log[s^-1*mu2]*Log[1-x]*x^-1+71/9*Log[s^-1*mu2]*Log[1-x]*x-13/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-13/4*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-113/12*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-13/6*Log[s^-1*mu2]*Log[1-x]^2*x-13/2*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]^2*Pi^2-15/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*x+15/4*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-107/12*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+428/9*Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3-2*Log[x]*z3-553/27*Log[x]*x-6*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-119/9*Log[x]*Pi^2*(1-x)^-1+667/36*Log[x]*Pi^2+19/3*Log[x]*Pi^2*x+355/9*Log[x]*Log[1-x]-71/9*Log[x]*Log[1-x]*x^-1-80/3*Log[x]*Log[1-x]*(1-x)^-1-154/9*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*x^2-49*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2*(1-x)^-1-1/2*Log[x]*Log[1-x]*z2-7*Log[x]*Log[1-x]*z2*x+17*Log[x]*Log[1-x]*Pi^2*x^-1-Log[x]*Log[1-x]*Pi^2*x^-1*hLX-41/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+61/24*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*hLX+41/6*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x*hLX-223/12*Log[x]*Log[1-x]^2+55/6*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*(1-x)^-1+19/6*Log[x]*Log[1-x]^2*x+1/2*Log[x]*Log[1-x]^3-61/6*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*x^-1*hLX+22/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLX+2*Log[x]*Log[1-x]^3*hLX+59/6*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x*hLX+1/2*Log[x]*Log[1-x]*PolyLog[2,x]+49*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+7*Log[x]*Log[1-x]*PolyLog[2,x]*x-67/6*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+80/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x-1/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-7/4*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+101/12*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+27/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-5/2*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-53/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x-161/36*Log[x]^2-259/72*Log[x]^2*x^-1+77/9*Log[x]^2*x+8*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+3/2*Log[x]^2*Pi^2*(1-x)^-1-77/48*Log[x]^2*Pi^2-5/4*Log[x]^2*Pi^2*x+481/24*Log[x]^2*Log[1-x]-53/12*Log[x]^2*Log[1-x]*x^-1-5/4*Log[x]^2*Log[1-x]*x-27/8*Log[x]^2*Log[1-x]^2+12*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*x^-1*hLX+4*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]^2*Log[1-x]^2*hLX-3/4*Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[1-x]^2*x*hLX-17/24*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x+3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-1/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x+73/18*Log[x]^3-3/4*Log[x]^3*x^-1-11/3*Log[x]^3*(1-x)^-1+43/18*Log[x]^3*x+23/12*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-1-4/3*Log[x]^3*Log[1-x]*(1-x)^-1+11/6*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-1/48*Log[x]^4+1/8*Log[x]^4*x^-1+1/12*Log[x]^4*(1-x)^-1+7/24*Log[x]^4*x+19/4*Log[x]^2*PolyLog[2,x]+3/2*Log[x]^2*PolyLog[2,x]*x^-1-7*Log[x]^2*PolyLog[2,x]*(1-x)^-1+7*Log[x]^2*PolyLog[2,x]*x+2*Log[x]*PolyLog[1,2,x]+58*Log[x]*PolyLog[1,2,x]*x^-1-6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+15*Log[x]*PolyLog[1,2,x]*x+229/3*Log[x]*PolyLog[2,x]-61/6*Log[x]*PolyLog[2,x]*x^-1-106/3*Log[x]*PolyLog[2,x]*(1-x)^-1+47/3*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1+30*Log[x]*PolyLog[3,x]*(1-x)^-1-26*Log[x]*PolyLog[3,x]*x+106/3*PolyLog[1,2,x]-155/6*PolyLog[1,2,x]*x^-1-212/3*PolyLog[1,2,x]*(1-x)^-1+155/6*PolyLog[1,2,x]*x+11*PolyLog[2,x]*Pi^2*x^-1-3*PolyLog[2,x]*Pi^2*(1-x)^-1+11/4*PolyLog[2,x]*Pi^2-5/2*PolyLog[2,x]*Pi^2*x-229/3*PolyLog[3,x]+61/6*PolyLog[3,x]*x^-1+106/3*PolyLog[3,x]*(1-x)^-1-47/3*PolyLog[3,x]*x+17/2*PolyLog[4,1-x]-23*PolyLog[4,1-x]*x^-1+14*PolyLog[4,1-x]*(1-x)^-1+62*PolyLog[4,1-x]*x-45/2*PolyLog[4,-x*(1-x)^-1]-62*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+23*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]-61*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-1+61*PolyLog[4,x]*x)+I*Nc^-2*Nf*(-3*Pi*x^-1-8/3*Pi*(1-x)^-1+3*Pi-4*Pi*z3+8*Pi*x*z3-2/3*Pi^3*(1-x)^-1+2/3*Pi^3+2/3*Pi^3*x-3*Log[1-x]*Pi*x^-2-2*Log[1-x]*Pi*x^-1-5/3*Log[1-x]*Pi-4*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x+2/3*Log[1-x]*Pi^3-4/3*Log[1-x]*Pi^3*x+2/3*Log[1-x]^2*Pi*x^-1-10/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+2/3*Log[1-x]^3*Pi-4/3*Log[1-x]^3*Pi*x+4*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x-2/3*Log[x]^2*Pi*(1-x)^-1+2/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x+4*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1-8*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(-2*Pi*x^-1-2*Pi*x^-1*z3-2*Pi*(1-x)^-1-2*Pi*(1-x)^-1*z3+2*Pi+3*Pi*z3-2*Pi*x*z3+Pi^3*x^-1-13/6*Pi^3+1/4*Pi^3*x+Log[1-x]*Pi*x^-2-3/2*Log[1-x]*Pi*x^-1-8*Log[1-x]*Pi*(1-x)^-1-7/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x-3*Log[1-x]*Pi*z2*x^-1+1/2*Log[1-x]*Pi*z2+1/2*Log[1-x]*Pi^3*x^-1+1/6*Log[1-x]*Pi^3*(1-x)^-1+1/24*Log[1-x]*Pi^3+5/12*Log[1-x]*Pi^3*x+2*Log[1-x]^2*Pi*x^-1+3*Log[1-x]^2*Pi*(1-x)^-1-11/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+1/6*Log[1-x]^3*Pi*x^-1-Log[1-x]^3*Pi*(1-x)^-1+7/12*Log[1-x]^3*Pi+1/6*Log[1-x]^3*Pi*x+3*Log[1-x]*PolyLog[2,x]*Pi*x^-1-1/2*Log[1-x]*PolyLog[2,x]*Pi+7/2*Log[s^-1*mu2]*Pi*x^-1+8*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-1/6*Log[s^-1*mu2]*Pi^3*(1-x)^-1+13/12*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x-6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-5/4*Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3/2*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+Log[s^-1*mu2]^3*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2+2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi-7/2*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1-5/3*Log[x]*Pi^3+17/12*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1+10*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi+Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1-3*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-3/2*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi-3/2*Log[x]^2*Log[1-x]*Pi*x-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi-Log[x]^2*Log[s^-1*mu2]*Pi*x+1/2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi+Log[x]^3*Pi*x-2*Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi*x+5*PolyLog[1,2,x]*Pi*x^-1+2*PolyLog[1,2,x]*Pi*(1-x)^-1-6*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x+7*PolyLog[2,x]*Pi-3*PolyLog[2,x]*Pi*x+5*PolyLog[3,x]*Pi*x^-1-6*PolyLog[3,x]*Pi)+I*Nf*(-82/27*Pi*x^-1-110/27*Pi*(1-x)^-1+82/27*Pi-2*Pi*z3+4*Pi*x*z3+2/9*Pi^3*(1-x)^-1-1/9*Pi^3-1/9*Pi^3*x-2*Log[1-x]*Pi*x^-2-2*Log[1-x]*Pi*x^-1+20/9*Log[1-x]*Pi*(1-x)^-1+5/9*Log[1-x]*Pi-10/9*Log[1-x]*Pi*x-2*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x+1/3*Log[1-x]*Pi^3-2/3*Log[1-x]*Pi^3*x-2/3*Log[1-x]^2*Pi*(1-x)^-1-5/3*Log[1-x]^2*Pi+1/3*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x+2*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x-10/9*Log[s^-1*mu2]*Pi*x^-1-20/9*Log[s^-1*mu2]*Pi*(1-x)^-1+10/9*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/3*Log[s^-1*mu2]^2*Pi*x^-1-2/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi+10/9*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2+2*Log[x]*Pi*(1-x)^-1-2*Log[x]*Pi+10/9*Log[x]*Pi*x+2/3*Log[x]*Log[1-x]*Pi*x^-1+2/3*Log[x]*Log[1-x]*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi*x^-1-1/3*Log[x]^2*Pi*x+2*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x+2/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1-10/3*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x-2*PolyLog[3,x]*Pi+4*PolyLog[3,x]*Pi*x)+I*Nc*(283/27*Pi*x^-1-9*Pi*x^-1*z3+476/27*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3-283/27*Pi+4*Pi*z3-38*Pi*x*z3-Pi^3*x^-1+49/9*Pi^3*(1-x)^-1-47/9*Pi^3-173/36*Pi^3*x+6*Log[1-x]*Pi*x^-2+41/2*Log[1-x]*Pi*x^-1-80/9*Log[1-x]*Pi*(1-x)^-1-361/18*Log[1-x]*Pi+71/18*Log[1-x]*Pi*x-5*Log[1-x]*Pi*z2*x^-1-8*Log[1-x]*Pi*z2*(1-x)^-1+9/2*Log[1-x]*Pi*z2-28*Log[1-x]*Pi*z2*x-5/6*Log[1-x]*Pi^3*x^-1-11/6*Log[1-x]*Pi^3*(1-x)^-1+1/24*Log[1-x]*Pi^3+61/12*Log[1-x]*Pi^3*x-14/3*Log[1-x]^2*Pi*x^-1+2/3*Log[1-x]^2*Pi*(1-x)^-1+33/4*Log[1-x]^2*Pi-25/4*Log[1-x]^2*Pi*x+3/2*Log[1-x]^3*Pi*x^-1-Log[1-x]^3*Pi*x^-1*hLX+7*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLX-47/12*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLX+5/2*Log[1-x]^3*Pi*x+Log[1-x]^3*Pi*x*hLX+5*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-9/2*Log[1-x]*PolyLog[2,x]*Pi+28*Log[1-x]*PolyLog[2,x]*Pi*x+71/18*Log[s^-1*mu2]*Pi*x^-1+80/9*Log[s^-1*mu2]*Pi*(1-x)^-1-40/9*Log[s^-1*mu2]*Pi+5/12*Log[s^-1*mu2]*Pi^3*x^-1+11/6*Log[s^-1*mu2]*Pi^3*(1-x)^-1-17/12*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-55/12*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-13*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+1/3*Log[s^-1*mu2]^2*Pi*x^-1+2/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-9/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-3*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-71/18*Log[x]*Pi*x^-1+58/3*Log[x]*Pi-71/18*Log[x]*Pi*x-5/12*Log[x]*Pi^3*x^-1-8/3*Log[x]*Pi^3*(1-x)^-1+8/3*Log[x]*Pi^3+7/4*Log[x]*Pi^3*x+49/6*Log[x]*Log[1-x]*Pi*x^-1+34/3*Log[x]*Log[1-x]*Pi+49/6*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+1/3*Log[x]^2*Pi*x^-1+20/3*Log[x]^2*Pi*(1-x)^-1-20/3*Log[x]^2*Pi-49/12*Log[x]^2*Pi*x-1/2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*x^-1*hLX-4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-1/2*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*hLX+3/2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[1-x]*Pi*x*hLX+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-5/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-1/2*Log[x]^3*Pi*x^-1-4/3*Log[x]^3*Pi*(1-x)^-1+5/3*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x-6*Log[x]*PolyLog[2,x]*Pi*x^-1-16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+8*Log[x]*PolyLog[2,x]*Pi+6*Log[x]*PolyLog[2,x]*Pi*x+11*PolyLog[1,2,x]*Pi*x^-1+2*PolyLog[1,2,x]*Pi*(1-x)^-1+38*PolyLog[1,2,x]*Pi*x+29/3*PolyLog[2,x]*Pi*x^-1+62/3*PolyLog[2,x]*Pi*(1-x)^-1+82/3*PolyLog[2,x]*Pi-13/3*PolyLog[2,x]*Pi*x+11*PolyLog[3,x]*Pi*x^-1+24*PolyLog[3,x]*Pi*(1-x)^-1-6*PolyLog[3,x]*Pi-36*PolyLog[3,x]*Pi*x);qggq2LXTL21=+Nc^-3*(225/16-187/32*x^-1+21/2*x^-1*z3-225/8*(1-x)^-1+23/2*(1-x)^-1*z3-11/2*z3+187/32*x-4*x*z3+37/24*Pi^2*x^-1-41/24*Pi^2*(1-x)^-1-23/24*Pi^2+7/12*Pi^2*x-7/480*Pi^4*x^-1+19/72*Pi^4*(1-x)^-1-63/80*Pi^4-41/480*Pi^4*x-95/8*Log[1-x]-3*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+95/4*Log[1-x]*(1-x)^-1-22*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+3*Log[1-x]*x+4*Log[1-x]*x*z3-7/12*Log[1-x]*Pi^2*x^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1-19/24*Log[1-x]*Pi^2-7/6*Log[1-x]*Pi^2*x+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1-27/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+3/2*Log[1-x]^2*z2*x^-1-17/2*Log[1-x]^2*z2+3/2*Log[1-x]^2*z2*x-1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/8*Log[1-x]^2*Pi^2-1/3*Log[1-x]^2*Pi^2*x-5/6*Log[1-x]^3+7/12*Log[1-x]^3*x^-1+5/3*Log[1-x]^3*(1-x)^-1-7/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1+1/8*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3/2*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x+21/2*Log[s^-1*mu2]-39/8*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*x^-1*z3-21*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*(1-x)^-1*z3-12*Log[s^-1*mu2]*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3+3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-Log[x]+39/8*Log[x]*x^-1-2*Log[x]*x^-1*z3-6*Log[x]*(1-x)^-2+37/8*Log[x]*(1-x)^-1-6*Log[x]*z3-3*Log[x]*x-3/8*Log[x]*Pi^2*x^-1+5/24*Log[x]*Pi^2*(1-x)^-1-4/3*Log[x]*Pi^2+1/6*Log[x]*Pi^2*x+11/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-9/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[1-x]^2*(1-x)^-1+5/2*Log[x]*Log[1-x]^2*x+13/6*Log[x]*Log[1-x]^3+1/6*Log[x]*Log[1-x]^3*x^-1-1/3*Log[x]*Log[1-x]^3*(1-x)^-1-5/6*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2+5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2-29/8*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/8*Log[x]^2*Pi^2*(1-x)^-1-1/4*Log[x]^2*Pi^2+3*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2-3/4*Log[x]^2*Log[1-x]^2*x^-1-5/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[x]^3*x^-1+13/12*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^4-1/8*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+6*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-25/2*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]-13/2*PolyLog[1,2,x]*x^-1-13/2*PolyLog[1,2,x]*x+1/2*PolyLog[2,x]*Pi^2*x^-1+1/2*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+25/2*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x+9*PolyLog[4,1-x]-PolyLog[4,1-x]*(1-x)^-1-3*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-3*PolyLog[4,-x*(1-x)^-1]*x^-1+PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+22*PolyLog[4,x])+Nc^-2*Nf*(-3743/324+3401/648*x^-1+1/9*x^-1*z3-8/3*(1-x)^-2*z3+3743/162*(1-x)^-1+208/9*(1-x)^-1*z3-110/9*z3-3401/648*x-13/9*x*z3-55/108*Pi^2*x^-1-137/54*Pi^2*(1-x)^-1+149/27*Pi^2+481/108*Pi^2*x+3/2*Pi^2*x^2-4/45*Pi^4*x^-1+11/45*Pi^4*(1-x)^-1-49/90*Pi^4-1/3*Pi^4*x+523/54*Log[1-x]-109/27*Log[1-x]*x^-1-523/27*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3+109/27*Log[1-x]*x-8*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*x^-1-11/9*Log[1-x]*Pi^2*(1-x)^-1+10/9*Log[1-x]*Pi^2-5/9*Log[1-x]*Pi^2*x+101/18*Log[1-x]^2-3/2*Log[1-x]^2*x^-2-4*Log[1-x]^2*x^-1-101/9*Log[1-x]^2*(1-x)^-1+4*Log[1-x]^2*x+3/2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1-16*Log[1-x]^2*z2-8*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-1/3*Log[1-x]^2*Pi^2+13/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-1-26/9*Log[1-x]^3*(1-x)^-1-4/9*Log[1-x]^3*x+Log[1-x]^4-2/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+16*Log[1-x]^2*PolyLog[2,x]+8*Log[1-x]^2*PolyLog[2,x]*x^-1+8*Log[1-x]^2*PolyLog[2,x]*x+16*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*x-12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x-200/27*Log[s^-1*mu2]+191/54*Log[s^-1*mu2]*x^-1+400/27*Log[s^-1*mu2]*(1-x)^-1-191/54*Log[s^-1*mu2]*x-2/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+35/9*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-70/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/9*Log[s^-1*mu2]^2+19/18*Log[s^-1*mu2]^2*x^-1+38/9*Log[s^-1*mu2]^2*(1-x)^-1-19/18*Log[s^-1*mu2]^2*x+2/3*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/9*Log[s^-1*mu2]^3+1/9*Log[s^-1*mu2]^3*x^-1+4/9*Log[s^-1*mu2]^3*(1-x)^-1-1/9*Log[s^-1*mu2]^3*x-17/3*Log[x]-5/2*Log[x]*x^-1-16/3*Log[x]*(1-x)^-2+137/18*Log[x]*(1-x)^-1-3*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-2-32/9*Log[x]*Pi^2*(1-x)^-1+14/9*Log[x]*Pi^2+2/9*Log[x]*Pi^2*x-143/9*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+136/9*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2*(1-x)^-1+4*Log[x]*Log[1-x]*z2-8/3*Log[x]*Log[1-x]*Pi^2*x^-1-8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+10/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x^-1-1/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+73/9*Log[x]^2-1/18*Log[x]^2*x^-1-139/18*Log[x]^2*(1-x)^-1+4*Log[x]^2*x+3/2*Log[x]^2*x^2+14/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1-25/3*Log[x]^2*Log[1-x]*(1-x)^-1-Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+12*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-68/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+4*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2-4/3*PolyLog[2,x]*Pi^2*x-12*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+68/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]+8*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*x)+Nc^-1*(16799/324-14135/648*x^-1+205/18*x^-1*z3-16799/162*(1-x)^-1+113/9*(1-x)^-1*z3+11/9*z3+14135/648*x-331/18*x*z3-19/216*Pi^2*x^-1-103/54*Pi^2*(1-x)^-1-599/108*Pi^2+1741/216*Pi^2*x+1/2*Pi^2*x^2+13/48*Pi^4*x^-1+1/15*Pi^4*(1-x)^-2-11/9*Pi^4*(1-x)^-1+251/360*Pi^4-59/80*Pi^4*x-938/27*Log[1-x]+175/27*Log[1-x]*x^-1-9*Log[1-x]*x^-1*z3+8*Log[1-x]*(1-x)^-2*z3+1876/27*Log[1-x]*(1-x)^-1-34*Log[1-x]*(1-x)^-1*z3+38*Log[1-x]*z3-175/27*Log[1-x]*x-2*Log[1-x]*x*z3+11/2*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-587/72*Log[1-x]*Pi^2+31/12*Log[1-x]*Pi^2*x-25/9*Log[1-x]^2-1/2*Log[1-x]^2*x^-2-19/4*Log[1-x]^2*x^-1+50/9*Log[1-x]^2*(1-x)^-1+19/4*Log[1-x]^2*x+1/2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1+8*Log[1-x]^2*z2*(1-x)^-2-8*Log[1-x]^2*z2*(1-x)^-1+73/2*Log[1-x]^2*z2-8*Log[1-x]^2*z2*x-5/3*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX-2/3*Log[1-x]^2*Pi^2*(1-x)^-2+3/2*Log[1-x]^2*Pi^2*(1-x)^-1-19/12*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x*hLX+29/9*Log[1-x]^3-1/12*Log[1-x]^3*x^-1-58/9*Log[1-x]^3*(1-x)^-1+1/12*Log[1-x]^3*x-29/16*Log[1-x]^4+11/24*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-2+11/12*Log[1-x]^4*(1-x)^-1+5/24*Log[1-x]^4*x-73/2*Log[1-x]^2*PolyLog[2,x]+8*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+8*Log[1-x]^2*PolyLog[2,x]*x-50*Log[1-x]*PolyLog[1,2,x]+11*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+11*Log[1-x]*PolyLog[1,2,x]*x+18*Log[1-x]*PolyLog[3,x]-7*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-2+6*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x+1393/54*Log[s^-1*mu2]-647/54*Log[s^-1*mu2]*x^-1+Log[s^-1*mu2]*x^-1*z3-1393/27*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*(1-x)^-1*z3-2*Log[s^-1*mu2]*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3+2/9*Log[s^-1*mu2]*Pi^2*x^-1-10/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-41/72*Log[s^-1*mu2]*Pi^2+83/18*Log[s^-1*mu2]*Pi^2*x+13/9*Log[s^-1*mu2]*Log[1-x]-55/18*Log[s^-1*mu2]*Log[1-x]*x^-1-26/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+55/18*Log[s^-1*mu2]*Log[1-x]*x+43/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-29/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-23/3*Log[s^-1*mu2]*Log[1-x]^2+46/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-6*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-109/18*Log[s^-1*mu2]^2+25/9*Log[s^-1*mu2]^2*x^-1+109/9*Log[s^-1*mu2]^2*(1-x)^-1-25/9*Log[s^-1*mu2]^2*x+11/12*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/24*Log[s^-1*mu2]^2*Pi^2+7/12*Log[s^-1*mu2]^2*Pi^2*x+28/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-56/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-6*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/9*Log[s^-1*mu2]^3+43/18*Log[s^-1*mu2]^3*x^-1+86/9*Log[s^-1*mu2]^3*(1-x)^-1-43/18*Log[s^-1*mu2]^3*x+5*Log[s^-1*mu2]^3*Log[1-x]-5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-3*Log[x]+9/2*Log[x]*x^-1-2*Log[x]*(1-x)^-2-125/18*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-13*Log[x]*z3-Log[x]*x-15*Log[x]*x*z3-2/9*Log[x]*Pi^2*x^-1-32/9*Log[x]*Pi^2*(1-x)^-1+119/18*Log[x]*Pi^2-11/2*Log[x]*Pi^2*x+565/18*Log[x]*Log[1-x]+55/18*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-325/9*Log[x]*Log[1-x]*(1-x)^-1-19/2*Log[x]*Log[1-x]*x-Log[x]*Log[1-x]*x^2+18*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2*(1-x)^-1-35/2*Log[x]*Log[1-x]*z2-13*Log[x]*Log[1-x]*z2*x-1/4*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+151/24*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x*hLX-3/4*Log[x]*Log[1-x]^2-21/4*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+14*Log[x]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[1-x]^2*x-17/2*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLX+8/3*Log[x]*Log[1-x]^3*(1-x)^-2-2/3*Log[x]*Log[1-x]^3*(1-x)^-1+19/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLX+35/2*Log[x]*Log[1-x]*PolyLog[2,x]-18*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+13*Log[x]*Log[1-x]*PolyLog[2,x]*x-11*Log[x]*Log[s^-1*mu2]-6*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+64/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-29/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-71/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+175/12*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-62/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-9/2*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+7*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+9/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x-439/36*Log[x]^2+29/9*Log[x]^2*x^-1-Log[x]^2*(1-x)^-3+3/2*Log[x]^2*(1-x)^-2+98/9*Log[x]^2*(1-x)^-1+19/4*Log[x]^2*x+1/2*Log[x]^2*x^2+23/12*Log[x]^2*Pi^2*x^-1+2/3*Log[x]^2*Pi^2*(1-x)^-2+19/6*Log[x]^2*Pi^2*(1-x)^-1-175/48*Log[x]^2*Pi^2-7/6*Log[x]^2*Pi^2*x+11/24*Log[x]^2*Log[1-x]+10/3*Log[x]^2*Log[1-x]*x^-1-53/3*Log[x]^2*Log[1-x]*(1-x)^-1+19/4*Log[x]^2*Log[1-x]*x+39/8*Log[x]^2*Log[1-x]^2-25/4*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x^-1*hLX-6*Log[x]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[x]^2*Log[1-x]^2*x+2*Log[x]^2*Log[1-x]^2*x*hLX-115/24*Log[x]^2*Log[s^-1*mu2]+29/6*Log[x]^2*Log[s^-1*mu2]*x^-1+22/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-25/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+21/8*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+29/18*Log[x]^3-11/9*Log[x]^3*x^-1+5/18*Log[x]^3*(1-x)^-1-13/6*Log[x]^3*x-5/4*Log[x]^3*Log[1-x]+5/6*Log[x]^3*Log[1-x]*x^-1+5/3*Log[x]^3*Log[1-x]*(1-x)^-1-5/6*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-9/16*Log[x]^4-1/4*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-2-1/4*Log[x]^4*(1-x)^-1+5/24*Log[x]^4*x-31/4*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+4*Log[x]^2*PolyLog[2,x]*(1-x)^-2+5*Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x+22*Log[x]*PolyLog[1,2,x]-18*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-2-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+7*Log[x]*PolyLog[1,2,x]*x+7*Log[x]*PolyLog[2,x]+12*Log[x]*PolyLog[2,x]*x^-1-29*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*(1-x)^-2-2*Log[x]*PolyLog[3,x]*(1-x)^-1-14*Log[x]*PolyLog[3,x]*x-15*PolyLog[1,2,x]+7*PolyLog[1,2,x]*x^-1+7*PolyLog[1,2,x]*x-13/6*PolyLog[2,x]*Pi^2*x^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-2+31/3*PolyLog[2,x]*Pi^2*(1-x)^-1+43/12*PolyLog[2,x]*Pi^2-31/6*PolyLog[2,x]*Pi^2*x-7*PolyLog[3,x]-12*PolyLog[3,x]*x^-1+29*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x-75/2*PolyLog[4,1-x]-9*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*(1-x)^-2+10*PolyLog[4,1-x]*(1-x)^-1+25*PolyLog[4,1-x]*x-71/2*PolyLog[4,-x*(1-x)^-1]+25*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-9*PolyLog[4,-x*(1-x)^-1]*x-44*PolyLog[4,x]+15*PolyLog[4,x]*x^-1+15*PolyLog[4,x]*x)+Nf*(1085/108-1307/216*x^-1+7/3*x^-1*z3+16/3*(1-x)^-2*z3-1085/54*(1-x)^-1-16*(1-x)^-1*z3+4*z3+1307/216*x-1/3*x*z3+85/108*Pi^2*x^-1+245/54*Pi^2*(1-x)^-1-158/27*Pi^2-739/108*Pi^2*x-Pi^2*x^2+2/15*Pi^4*x^-1-11/45*Pi^4*(1-x)^-1+79/180*Pi^4+1/2*Pi^4*x-407/54*Log[1-x]+110/27*Log[1-x]*x^-1+407/27*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+10*Log[1-x]*z3-110/27*Log[1-x]*x+12*Log[1-x]*x*z3-Log[1-x]*Pi^2*x^-1+19/9*Log[1-x]*Pi^2*(1-x)^-1+17/18*Log[1-x]*Pi^2+2/3*Log[1-x]*Pi^2*x-85/18*Log[1-x]^2+Log[1-x]^2*x^-2+5*Log[1-x]^2*x^-1+85/9*Log[1-x]^2*(1-x)^-1-5*Log[1-x]^2*x-Log[1-x]^2*x^2+12*Log[1-x]^2*z2*x^-1+12*Log[1-x]^2*z2+12*Log[1-x]^2*z2*x+Log[1-x]^2*Pi^2*x^-1+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+1/6*Log[1-x]^2*Pi^2-23/9*Log[1-x]^3-1/3*Log[1-x]^3*x^-1+46/9*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^3*x-5/6*Log[1-x]^4+2/3*Log[1-x]^4*(1-x)^-1-Log[1-x]^4*x-12*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-1-12*Log[1-x]^2*PolyLog[2,x]*x-12*Log[1-x]*PolyLog[1,2,x]-12*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[1,2,x]*x+10*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+12*Log[1-x]*PolyLog[3,x]*x+86/9*Log[s^-1*mu2]-89/18*Log[s^-1*mu2]*x^-1-172/9*Log[s^-1*mu2]*(1-x)^-1+89/18*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-1+7/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/18*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*x-43/9*Log[s^-1*mu2]*Log[1-x]+20/9*Log[s^-1*mu2]*Log[1-x]*x^-1+86/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[s^-1*mu2]*Log[1-x]^2-10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/3*Log[s^-1*mu2]^2-13/6*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[s^-1*mu2]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*x+2/3*Log[s^-1*mu2]^3-1/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[s^-1*mu2]^3*x+100/9*Log[x]+211/54*Log[x]*x^-1+332/27*Log[x]*(1-x)^-2-185/18*Log[x]*(1-x)^-1+82/27*Log[x]*x-4/9*Log[x]*Pi^2*x^-1-8/3*Log[x]*Pi^2*(1-x)^-2+56/9*Log[x]*Pi^2*(1-x)^-1-22/9*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x+9*Log[x]*Log[1-x]-20/9*Log[x]*Log[1-x]*x^-1-80/9*Log[x]*Log[1-x]*(1-x)^-2-16/3*Log[x]*Log[1-x]*(1-x)^-1+10*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-12*Log[x]*Log[1-x]*z2*x^-1-8*Log[x]*Log[1-x]*z2*(1-x)^-1-2*Log[x]*Log[1-x]*z2+4*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[x]*Log[1-x]*Pi^2+7/3*Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2-26/3*Log[x]*Log[1-x]^2*(1-x)^-1-7/3*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+10/3*Log[x]*Log[s^-1*mu2]+29/9*Log[x]*Log[s^-1*mu2]*x^-1+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-5*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2+2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x-109/18*Log[x]^2-19/18*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-3-3*Log[x]^2*(1-x)^-2+107/18*Log[x]^2*(1-x)^-1-5*Log[x]^2*x-Log[x]^2*x^2-1/6*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+13/3*Log[x]^2*Log[1-x]*(1-x)^-1+1/3*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1+7/6*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]^3-8/9*Log[x]^3*(1-x)^-2+20/9*Log[x]^3*(1-x)^-1-1/9*Log[x]^3*x+2*Log[x]*PolyLog[1,2,x]+12*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1-16/3*Log[x]*PolyLog[2,x]*(1-x)^-2+44/3*Log[x]*PolyLog[2,x]*(1-x)^-1+2/3*Log[x]*PolyLog[2,x]*x+8/3*PolyLog[1,2,x]-2*PolyLog[1,2,x]*x^-1-32/3*PolyLog[1,2,x]*(1-x)^-2+32/3*PolyLog[1,2,x]*(1-x)^-1-2*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x+10/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1+16/3*PolyLog[3,x]*(1-x)^-2-44/3*PolyLog[3,x]*(1-x)^-1-2/3*PolyLog[3,x]*x-12*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*x-12*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]-12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*x)+Nc*(-33119/432+36077/864*x^-1-52/3*x^-1*z3-56*(1-x)^-2*z3+33119/216*(1-x)^-1+613/6*(1-x)^-1*z3-93/2*z3-36077/864*x-5/2*x*z3-179/54*Pi^2*x^-1-3203/216*Pi^2*(1-x)^-1+5413/216*Pi^2+6083/216*Pi^2*x+3*Pi^2*x^2-263/480*Pi^4*x^-1-103/45*Pi^4*(1-x)^-2+277/40*Pi^4*(1-x)^-1-803/144*Pi^4-743/288*Pi^4*x+7997/216*Log[1-x]-485/27*Log[1-x]*x^-1+14*Log[1-x]*x^-1*z3+8*Log[1-x]*(1-x)^-2*z3-7997/108*Log[1-x]*(1-x)^-1+104*Log[1-x]*(1-x)^-1*z3-88*Log[1-x]*z3+485/27*Log[1-x]*x-61*Log[1-x]*x*z3+245/36*Log[1-x]*Pi^2*x^-1-83/18*Log[1-x]*Pi^2*(1-x)^-1+11/36*Log[1-x]*Pi^2-107/36*Log[1-x]*Pi^2*x+445/72*Log[1-x]^2-3*Log[1-x]^2*x^-2-85/4*Log[1-x]^2*x^-1-445/36*Log[1-x]^2*(1-x)^-1+85/4*Log[1-x]^2*x+3*Log[1-x]^2*x^2-91/2*Log[1-x]^2*z2*x^-1+24*Log[1-x]^2*z2*(1-x)^-2-24*Log[1-x]^2*z2*(1-x)^-1-59*Log[1-x]^2*z2-91/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2*x^-1*hLX+2*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLX-49/12*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-25/24*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLX-5/3*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x*hLX+55/18*Log[1-x]^3+83/18*Log[1-x]^3*x^-1-55/9*Log[1-x]^3*(1-x)^-1-83/18*Log[1-x]^3*x+241/48*Log[1-x]^4+3/8*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-2-33/8*Log[1-x]^4*(1-x)^-1+41/12*Log[1-x]^4*x+59*Log[1-x]^2*PolyLog[2,x]+91/2*Log[1-x]^2*PolyLog[2,x]*x^-1-24*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+24*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+91/2*Log[1-x]^2*PolyLog[2,x]*x+64*Log[1-x]*PolyLog[1,2,x]+47*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+47*Log[1-x]*PolyLog[1,2,x]*x-26*Log[1-x]*PolyLog[3,x]-13*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-2-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-34*Log[1-x]*PolyLog[3,x]*x-551/9*Log[s^-1*mu2]+2243/72*Log[s^-1*mu2]*x^-1-9*Log[s^-1*mu2]*x^-1*z3+1102/9*Log[s^-1*mu2]*(1-x)^-1-36*Log[s^-1*mu2]*(1-x)^-1*z3+18*Log[s^-1*mu2]*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3-131/72*Log[s^-1*mu2]*Pi^2*x^-1+35/36*Log[s^-1*mu2]*Pi^2*(1-x)^-1-215/72*Log[s^-1*mu2]*Pi^2-7/72*Log[s^-1*mu2]*Pi^2*x+625/36*Log[s^-1*mu2]*Log[1-x]-71/9*Log[s^-1*mu2]*Log[1-x]*x^-1-625/18*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/9*Log[s^-1*mu2]*Log[1-x]*x-11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLX+19/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-25/12*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-83/12*Log[s^-1*mu2]*Log[1-x]^2+83/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-17/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+17*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-95/6*Log[s^-1*mu2]^2+181/24*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-181/24*Log[s^-1*mu2]^2*x+5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+33/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-33/8*Log[s^-1*mu2]^2*Pi^2-27/8*Log[s^-1*mu2]^2*Pi^2*x+7/12*Log[s^-1*mu2]^2*Log[1-x]-2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*x+35/4*Log[s^-1*mu2]^2*Log[1-x]^2-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-35/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/6*Log[s^-1*mu2]^3-5/12*Log[s^-1*mu2]^3*x^-1-5/3*Log[s^-1*mu2]^3*(1-x)^-1+5/12*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x-343/9*Log[x]-5113/216*Log[x]*x^-1+4*Log[x]*x^-1*z3-1760/27*Log[x]*(1-x)^-2+8*Log[x]*(1-x)^-2*z3+2951/72*Log[x]*(1-x)^-1+14*Log[x]*(1-x)^-1*z3-10*Log[x]*z3-283/27*Log[x]*x-2*Log[x]*x*z3+131/72*Log[x]*Pi^2*x^-1+172/9*Log[x]*Pi^2*(1-x)^-2-1021/24*Log[x]*Pi^2*(1-x)^-1+359/18*Log[x]*Pi^2+61/18*Log[x]*Pi^2*x-92/3*Log[x]*Log[1-x]+71/9*Log[x]*Log[1-x]*x^-1+320/9*Log[x]*Log[1-x]*(1-x)^-2-35/6*Log[x]*Log[1-x]*(1-x)^-1-85/2*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+49*Log[x]*Log[1-x]*z2*x^-1-16*Log[x]*Log[1-x]*z2*(1-x)^-2+101*Log[x]*Log[1-x]*z2*(1-x)^-1-31/2*Log[x]*Log[1-x]*z2-5*Log[x]*Log[1-x]*z2*x-17*Log[x]*Log[1-x]*Pi^2*x^-1+Log[x]*Log[1-x]*Pi^2*x^-1*hLX+10*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2*hLX-547/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+287/24*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*hLX+13/3*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x*hLX-13/12*Log[x]*Log[1-x]^2-55/6*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-2+59/12*Log[x]*Log[1-x]^2*(1-x)^-1+14/3*Log[x]*Log[1-x]^2*x+77/6*Log[x]*Log[1-x]^3+67/6*Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*x^-1*hLX-16*Log[x]*Log[1-x]^3*(1-x)^-2+8*Log[x]*Log[1-x]^3*(1-x)^-2*hLX+29/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1*hLX+4*Log[x]*Log[1-x]^3*hLX+53/6*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x*hLX+31/2*Log[x]*Log[1-x]*PolyLog[2,x]-49*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-101*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+5*Log[x]*Log[1-x]*PolyLog[2,x]*x-37/3*Log[x]*Log[s^-1*mu2]-401/36*Log[x]*Log[s^-1*mu2]*x^-1-320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+85/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x+1/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLX+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-3/4*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+41/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+37/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLX-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-Log[x]*Log[s^-1*mu2]^2+19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+23/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-55/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+55/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+245/9*Log[x]^2+259/72*Log[x]^2*x^-1-1379/72*Log[x]^2*(1-x)^-1+85/4*Log[x]^2*x+3*Log[x]^2*x^2+5/24*Log[x]^2*Pi^2*x^-1-10/3*Log[x]^2*Pi^2*(1-x)^-2+187/24*Log[x]^2*Pi^2*(1-x)^-1-199/48*Log[x]^2*Pi^2-7/6*Log[x]^2*Pi^2*x+235/24*Log[x]^2*Log[1-x]+53/12*Log[x]^2*Log[1-x]*x^-1-283/12*Log[x]^2*Log[1-x]*(1-x)^-1-7/12*Log[x]^2*Log[1-x]*x+3/8*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*x^-1*hLX+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-2*hLX-75/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-4*Log[x]^2*Log[1-x]^2*hLX+3/4*Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[1-x]^2*x*hLX-91/24*Log[x]^2*Log[s^-1*mu2]-23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+31/12*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-23/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLX+21/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+21/8*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-21/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+95/18*Log[x]^3+3/4*Log[x]^3*x^-1+44/9*Log[x]^3*(1-x)^-2-353/36*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x+61/12*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1+8/3*Log[x]^3*Log[1-x]*(1-x)^-2-19/2*Log[x]^3*Log[1-x]*(1-x)^-1+3/2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/48*Log[x]^4-1/8*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-2+7/24*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+65/4*Log[x]^2*PolyLog[2,x]-3/2*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]^2*PolyLog[2,x]*(1-x)^-2-59/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[x]^2*PolyLog[2,x]*x+28*Log[x]*PolyLog[1,2,x]-58*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*(1-x)^-2-128*Log[x]*PolyLog[1,2,x]*(1-x)^-1+11*Log[x]*PolyLog[1,2,x]*x+220/3*Log[x]*PolyLog[2,x]+61/6*Log[x]*PolyLog[2,x]*x^-1+56*Log[x]*PolyLog[2,x]*(1-x)^-2-935/6*Log[x]*PolyLog[2,x]*(1-x)^-1+29/3*Log[x]*PolyLog[2,x]*x-68*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-56*Log[x]*PolyLog[3,x]*(1-x)^-2+122*Log[x]*PolyLog[3,x]*(1-x)^-1-22*Log[x]*PolyLog[3,x]*x+281/6*PolyLog[1,2,x]+119/6*PolyLog[1,2,x]*x^-1+112*PolyLog[1,2,x]*(1-x)^-2-112*PolyLog[1,2,x]*(1-x)^-1+119/6*PolyLog[1,2,x]*x-11*PolyLog[2,x]*Pi^2*x^-1+20/3*PolyLog[2,x]*Pi^2*(1-x)^-2-145/6*PolyLog[2,x]*Pi^2*(1-x)^-1+7/12*PolyLog[2,x]*Pi^2-7/2*PolyLog[2,x]*Pi^2*x-220/3*PolyLog[3,x]-61/6*PolyLog[3,x]*x^-1-56*PolyLog[3,x]*(1-x)^-2+935/6*PolyLog[3,x]*(1-x)^-1-29/3*PolyLog[3,x]*x+215/2*PolyLog[4,1-x]+29*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-2-73*PolyLog[4,1-x]*(1-x)^-1+62*PolyLog[4,1-x]*x+21/2*PolyLog[4,-x*(1-x)^-1]+62*PolyLog[4,-x*(1-x)^-1]*x^-1-24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+121*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+29*PolyLog[4,-x*(1-x)^-1]*x+114*PolyLog[4,x]+61*PolyLog[4,x]*x^-1+64*PolyLog[4,x]*(1-x)^-2-64*PolyLog[4,x]*(1-x)^-1+61*PolyLog[4,x]*x)+I*Nc^-3*(-2*Pi*x^-1+6*Pi*(1-x)^-2-59/8*Pi*(1-x)^-1-2*Pi*(1-x)^-1*z3-15/8*Pi+4*Pi*z3+14*Pi*x*z3-55/24*Pi^3*(1-x)^-1-11/24*Pi^3+3/2*Pi^3*x-2*Log[1-x]*Pi*x^-2-13/2*Log[1-x]*Pi*x^-1-9/2*Log[1-x]*Pi*(1-x)^-1+15/2*Log[1-x]*Pi-8*Log[1-x]*Pi*z2*x^-1-3*Log[1-x]*Pi*z2*(1-x)^-1+3*Log[1-x]*Pi*z2+14*Log[1-x]*Pi*z2*x-1/2*Log[1-x]*Pi^3*x^-1-1/4*Log[1-x]*Pi^3*(1-x)^-1-1/12*Log[1-x]*Pi^3-2/3*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*x^-1+3/4*Log[1-x]^2*Pi*(1-x)^-1-17/4*Log[1-x]^2*Pi+3/2*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi*x^-1-1/6*Log[1-x]^3*Pi*(1-x)^-1-1/6*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-3*Log[1-x]*PolyLog[2,x]*Pi-14*Log[1-x]*PolyLog[2,x]*Pi*x+3/4*Log[s^-1*mu2]*Pi*(1-x)^-1-9/4*Log[s^-1*mu2]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[x]*Pi*(1-x)^-3-9*Log[x]*Pi*(1-x)^-2+15*Log[x]*Pi*(1-x)^-1-6*Log[x]*Pi+1/3*Log[x]*Pi^3*(1-x)^-1-1/3*Log[x]*Pi^3-5/3*Log[x]*Pi^3*x+3*Log[x]*Log[1-x]*Pi*x^-1+14*Log[x]*Log[1-x]*Pi*(1-x)^-1-7*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x+5*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-5*Log[x]*Log[1-x]^2*Pi*x-7/2*Log[x]^2*Pi*(1-x)^-1+7/2*Log[x]^2*Pi+3/2*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi+5*Log[x]^2*Log[1-x]*Pi*x+1/3*Log[x]^3*Pi*(1-x)^-1-1/3*Log[x]^3*Pi-5/3*Log[x]^3*Pi*x+6*PolyLog[1,2,x]*Pi*x^-1+2*PolyLog[1,2,x]*Pi*(1-x)^-1-2*PolyLog[1,2,x]*Pi-14*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1+25/2*PolyLog[2,x]*Pi*(1-x)^-1-31/2*PolyLog[2,x]*Pi-2*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi+14*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(3*Pi*x^-1+16/3*Pi*(1-x)^-2-55/18*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3+11/2*Pi+12*Pi*z3+8*Pi*x*z3+4/3*Pi^3*(1-x)^-2-10/3*Pi^3*(1-x)^-1+2*Pi^3+2/3*Pi^3*x+3*Log[1-x]*Pi*x^-2+110/9*Log[1-x]*Pi*x^-1+136/9*Log[1-x]*Pi*(1-x)^-1-25/9*Log[1-x]*Pi-8*Log[1-x]*Pi*z2*(1-x)^-1+12*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x+4/3*Log[1-x]*Pi^3*(1-x)^-1-2*Log[1-x]*Pi^3-4/3*Log[1-x]*Pi^3*x-2/3*Log[1-x]^2*Pi*x^-1+4*Log[1-x]^2*Pi*(1-x)^-1-2*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^3*Pi*(1-x)^-1-2*Log[1-x]^3*Pi-4/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-12*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[x]*Pi*(1-x)^-1-1/3*Log[x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x+4/3*Log[x]^2*Pi*(1-x)^-2-10/3*Log[x]^2*Pi*(1-x)^-1+2*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x+8*PolyLog[1,2,x]*Pi*(1-x)^-1-12*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-2+52/3*PolyLog[2,x]*Pi*(1-x)^-1-8*PolyLog[2,x]*Pi-8*PolyLog[3,x]*Pi*(1-x)^-1+12*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(2*Pi*x^-1-14*Pi*x^-1*z3+2*Pi*(1-x)^-2-8*Pi*(1-x)^-2*z3-197/18*Pi*(1-x)^-1-14*Pi*(1-x)^-1*z3-7/2*Pi+35*Pi*z3-3*Pi^3*x^-1-4*Pi^3*(1-x)^-1+19/3*Pi^3-3/4*Pi^3*x+5*Log[1-x]*Pi*x^-2-349/18*Log[1-x]*Pi*x^-1-32*Log[1-x]*Pi*(1-x)^-2+107/9*Log[1-x]*Pi*(1-x)^-1+17/18*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-5*Log[1-x]*Pi*z2*x^-1-12*Log[1-x]*Pi*z2*(1-x)^-1+31/2*Log[1-x]*Pi*z2-2*Log[1-x]*Pi*z2*x+3/2*Log[1-x]*Pi^3*x^-1+2/3*Log[1-x]*Pi^3*(1-x)^-2+5/6*Log[1-x]*Pi^3*(1-x)^-1-197/24*Log[1-x]*Pi^3+19/12*Log[1-x]*Pi^3*x+2*Log[1-x]^2*Pi*x^-1+12*Log[1-x]^2*Pi*(1-x)^-2-4*Log[1-x]^2*Pi*(1-x)^-1+45/4*Log[1-x]^2*Pi-15/4*Log[1-x]^2*Pi*x+3/2*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi*x^-1*hLX-4*Log[1-x]^3*Pi*(1-x)^-2+11/3*Log[1-x]^3*Pi*(1-x)^-1-67/12*Log[1-x]^3*Pi+11/6*Log[1-x]^3*Pi*x-2*Log[1-x]^3*Pi*x*hLX+5*Log[1-x]*PolyLog[2,x]*Pi*x^-1+12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-31/2*Log[1-x]*PolyLog[2,x]*Pi+2*Log[1-x]*PolyLog[2,x]*Pi*x+7/2*Log[s^-1*mu2]*Pi*x^-1+32*Log[s^-1*mu2]*Pi*(1-x)^-2-80/3*Log[s^-1*mu2]*Pi*(1-x)^-1+10*Log[s^-1*mu2]*Pi-7/12*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-1/2*Log[s^-1*mu2]*Pi^3*(1-x)^-1+15/4*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+46/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-85/12*Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-9*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+11*Log[s^-1*mu2]*Log[1-x]^2*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+3/2*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-11*Log[s^-1*mu2]^2*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-23/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-3*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-7/2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-3-3*Log[x]*Pi*(1-x)^-2-3*Log[x]*Pi*(1-x)^-1+2*Log[x]*Pi+7/2*Log[x]*Pi*x+7/12*Log[x]*Pi^3*x^-1+19/3*Log[x]*Pi^3*(1-x)^-1-49/6*Log[x]*Pi^3-15/4*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1+28*Log[x]*Log[1-x]*Pi*(1-x)^-1-14*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x^-1-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3/2*Log[x]^2*Pi*x^-1-5*Log[x]^2*Pi*(1-x)^-1+5*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+1/2*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX-3*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi+5/2*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x*hLX+11/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi+7*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-3/2*Log[x]^3*Pi*x^-1+4/3*Log[x]^3*Pi*(1-x)^-1-10/3*Log[x]^3*Pi-8/3*Log[x]^3*Pi*x+6*Log[x]*PolyLog[2,x]*Pi*x^-1-28*Log[x]*PolyLog[2,x]*Pi+6*Log[x]*PolyLog[2,x]*Pi*x+15*PolyLog[1,2,x]*Pi*x^-1+8*PolyLog[1,2,x]*Pi*(1-x)^-2+22*PolyLog[1,2,x]*Pi*(1-x)^-1-32*PolyLog[1,2,x]*Pi+3*PolyLog[2,x]*Pi*x^-1+29*PolyLog[2,x]*Pi*(1-x)^-1-6*PolyLog[2,x]*Pi-9*PolyLog[2,x]*Pi*x+PolyLog[3,x]*Pi*x^-1-4*PolyLog[3,x]*Pi*(1-x)^-1+58*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nf*(-190/27*Pi*x^-1-332/27*Pi*(1-x)^-2+61/6*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3-125/18*Pi-14*Pi*z3-4*Pi*x*z3+8/9*Pi^3*(1-x)^-2-10/9*Pi^3*(1-x)^-1+5/9*Pi^3+1/9*Pi^3*x-6*Log[1-x]*Pi*x^-2-88/9*Log[1-x]*Pi*x^-1+80/9*Log[1-x]*Pi*(1-x)^-2-56/3*Log[1-x]*Pi*(1-x)^-1+25/9*Log[1-x]*Pi+10/9*Log[1-x]*Pi*x+8*Log[1-x]*Pi*z2*(1-x)^-1-14*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x-4/3*Log[1-x]*Pi^3*(1-x)^-1+7/3*Log[1-x]*Pi^3+2/3*Log[1-x]*Pi^3*x-8/3*Log[1-x]^2*Pi*(1-x)^-2-14/3*Log[1-x]^2*Pi*(1-x)^-1+1/3*Log[1-x]^2*Pi-1/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^3*Pi*(1-x)^-1+7/3*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+14*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x-10/9*Log[s^-1*mu2]*Pi*x^-1-80/9*Log[s^-1*mu2]*Pi*(1-x)^-2+25/3*Log[s^-1*mu2]*Pi*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Pi+10/9*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-3+6*Log[x]*Pi*(1-x)^-2-14/9*Log[x]*Pi*(1-x)^-1-2/9*Log[x]*Pi-10/9*Log[x]*Pi*x+2/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi-2/3*Log[x]*Log[1-x]*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi*(1-x)^-1+2/3*Log[x]^2*Pi+1/3*Log[x]^2*Pi*x-8*PolyLog[1,2,x]*Pi*(1-x)^-1+14*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x+2/3*PolyLog[2,x]*Pi*x^-1-16/3*PolyLog[2,x]*Pi*(1-x)^-2-20/3*PolyLog[2,x]*Pi*(1-x)^-1-2/3*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x+8*PolyLog[3,x]*Pi*(1-x)^-1-14*PolyLog[3,x]*Pi-4*PolyLog[3,x]*Pi*x)+I*Nc*(553/27*Pi*x^-1-9*Pi*x^-1*z3+1760/27*Pi*(1-x)^-2-16*Pi*(1-x)^-2*z3-1427/24*Pi*(1-x)^-1-90*Pi*(1-x)^-1*z3+2459/72*Pi+88*Pi*z3+38*Pi*x*z3-Pi^3*x^-1+76/9*Pi^3*(1-x)^-2-1939/72*Pi^3*(1-x)^-1+1061/72*Pi^3+173/36*Pi^3*x+16*Log[1-x]*Pi*x^-2+352/9*Log[1-x]*Pi*x^-1-320/9*Log[1-x]*Pi*(1-x)^-2+95/2*Log[1-x]*Pi*(1-x)^-1+74/9*Log[1-x]*Pi-71/18*Log[1-x]*Pi*x-7*Log[1-x]*Pi*z2*x^-1-16*Log[1-x]*Pi*z2*(1-x)^-2-69*Log[1-x]*Pi*z2*(1-x)^-1+145/2*Log[1-x]*Pi*z2+28*Log[1-x]*Pi*z2*x-2*Log[1-x]*Pi^3*x^-1-22/3*Log[1-x]*Pi^3*(1-x)^-2+173/12*Log[1-x]*Pi^3*(1-x)^-1-355/24*Log[1-x]*Pi^3-61/12*Log[1-x]*Pi^3*x-19/6*Log[1-x]^2*Pi*x^-1+8/3*Log[1-x]^2*Pi*(1-x)^-2+11/12*Log[1-x]^2*Pi*(1-x)^-1+43/6*Log[1-x]^2*Pi+25/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*x^-1-Log[1-x]^3*Pi*x^-1*hLX+12*Log[1-x]^3*Pi*(1-x)^-2-8*Log[1-x]^3*Pi*(1-x)^-2*hLX-25/6*Log[1-x]^3*Pi*(1-x)^-1+8*Log[1-x]^3*Pi*(1-x)^-1*hLX-59/12*Log[1-x]^3*Pi-4*Log[1-x]^3*Pi*hLX-5/2*Log[1-x]^3*Pi*x-Log[1-x]^3*Pi*x*hLX+7*Log[1-x]*PolyLog[2,x]*Pi*x^-1+16*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2+69*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-145/2*Log[1-x]*PolyLog[2,x]*Pi-28*Log[1-x]*PolyLog[2,x]*Pi*x+71/18*Log[s^-1*mu2]*Pi*x^-1+320/9*Log[s^-1*mu2]*Pi*(1-x)^-2-385/12*Log[s^-1*mu2]*Pi*(1-x)^-1+187/12*Log[s^-1*mu2]*Pi+5/12*Log[s^-1*mu2]*Pi^3*x^-1+22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-19/2*Log[s^-1*mu2]*Pi^3*(1-x)^-1+21/4*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x-13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+31/12*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-28*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLX+18*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-19/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+1/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+7/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Pi+5*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+28*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-37/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+43/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3/2*Log[s^-1*mu2]^3*Pi*x^-1-12*Log[s^-1*mu2]^3*Pi*(1-x)^-2+9*Log[s^-1*mu2]^3*Pi*(1-x)^-1-9/2*Log[s^-1*mu2]^3*Pi-71/18*Log[x]*Pi*x^-1+206/9*Log[x]*Pi*(1-x)^-1-103/9*Log[x]*Pi+71/18*Log[x]*Pi*x-5/12*Log[x]*Pi^3*x^-1-16/3*Log[x]*Pi^3*(1-x)^-2+32/3*Log[x]*Pi^3*(1-x)^-1-37/6*Log[x]*Pi^3-7/4*Log[x]*Pi^3*x+49/6*Log[x]*Log[1-x]*Pi*x^-1+166/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-83/3*Log[x]*Log[1-x]*Pi-49/6*Log[x]*Log[1-x]*Pi*x+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[x]*Log[1-x]^2*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+1/3*Log[x]^2*Pi*x^-1+40/3*Log[x]^2*Pi*(1-x)^-2-55/2*Log[x]^2*Pi*(1-x)^-1+89/6*Log[x]^2*Pi+49/12*Log[x]^2*Pi*x-1/2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*x^-1*hLX-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLX+5*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX-5/2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLX-3/2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[1-x]*Pi*x*hLX+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLX-12*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+13/2*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-1/2*Log[x]^3*Pi*x^-1-8/3*Log[x]^3*Pi*(1-x)^-2+5*Log[x]^3*Pi*(1-x)^-1-3*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x-6*Log[x]*PolyLog[2,x]*Pi*x^-1-32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2+32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-20*Log[x]*PolyLog[2,x]*Pi-6*Log[x]*PolyLog[2,x]*Pi*x+15*PolyLog[1,2,x]*Pi*x^-1+8*PolyLog[1,2,x]*Pi*(1-x)^-2+116*PolyLog[1,2,x]*Pi*(1-x)^-1-96*PolyLog[1,2,x]*Pi-38*PolyLog[1,2,x]*Pi*x+47/3*PolyLog[2,x]*Pi*x^-1+56*PolyLog[2,x]*Pi*(1-x)^-2+117/2*PolyLog[2,x]*Pi*(1-x)^-1-77/6*PolyLog[2,x]*Pi+13/3*PolyLog[2,x]*Pi*x+11*PolyLog[3,x]*Pi*x^-1+48*PolyLog[3,x]*Pi*(1-x)^-2-102*PolyLog[3,x]*Pi*(1-x)^-1+98*PolyLog[3,x]*Pi+36*PolyLog[3,x]*Pi*x);qggq2LXTL22=+Nc^-2*(221/8+187/32*x^-1-21/2*x^-1*z3+255/4*(1-x)^-2-60*(1-x)^-2*z3-255/4*(1-x)^-1+71*(1-x)^-1*z3-38*z3+187/32*x-7*x*z3-37/24*Pi^2*x^-1+7*Pi^2*(1-x)^-2-51/4*Pi^2*(1-x)^-1+95/12*Pi^2+35/6*Pi^2*x+Pi^2*x^2+7/480*Pi^4*x^-1-83/180*Pi^4*(1-x)^-2-13/180*Pi^4*(1-x)^-1+313/360*Pi^4+1013/1440*Pi^4*x-5/4*Log[1-x]+5*Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3-45*Log[1-x]*(1-x)^-2+48*Log[1-x]*(1-x)^-2*z3+45*Log[1-x]*(1-x)^-1-60*Log[1-x]*(1-x)^-1*z3+32*Log[1-x]*z3+5*Log[1-x]*x+12*Log[1-x]*x*z3+1/12*Log[1-x]*Pi^2*x^-1-3*Log[1-x]*Pi^2*(1-x)^-2-3/2*Log[1-x]*Pi^2*(1-x)^-1+17/12*Log[1-x]*Pi^2-1/6*Log[1-x]*Pi^2*x+71/4*Log[1-x]^2+Log[1-x]^2*x^-2+27/4*Log[1-x]^2*x^-1+25*Log[1-x]^2*(1-x)^-2-25*Log[1-x]^2*(1-x)^-1+27/4*Log[1-x]^2*x+Log[1-x]^2*x^2-17/2*Log[1-x]^2*z2*x^-1-22*Log[1-x]^2*z2*(1-x)^-1+11*Log[1-x]^2*z2+17/2*Log[1-x]^2*z2*x+19/12*Log[1-x]^2*Pi^2*x^-1-1/3*Log[1-x]^2*Pi^2*(1-x)^-2+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+7/4*Log[1-x]^2*Pi^2+5/12*Log[1-x]^2*Pi^2*x-5/3*Log[1-x]^3-1/12*Log[1-x]^3*x^-1-6*Log[1-x]^3*(1-x)^-2+6*Log[1-x]^3*(1-x)^-1-1/12*Log[1-x]^3*x+13/12*Log[1-x]^4+Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2-1/12*Log[1-x]^4*(1-x)^-1+7/24*Log[1-x]^4*x-11*Log[1-x]^2*PolyLog[2,x]+17/2*Log[1-x]^2*PolyLog[2,x]*x^-1+22*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-17/2*Log[1-x]^2*PolyLog[2,x]*x-12*Log[1-x]*PolyLog[1,2,x]+10*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[1,2,x]*x+8*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+6*Log[1-x]*PolyLog[3,x]*x+21*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+45*Log[s^-1*mu2]*(1-x)^-2-48*Log[s^-1*mu2]*(1-x)^-2*z3-45*Log[s^-1*mu2]*(1-x)^-1+48*Log[s^-1*mu2]*(1-x)^-1*z3-24*Log[s^-1*mu2]*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3*Log[s^-1*mu2]*Pi^2*(1-x)^-2-9/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Pi^2+15/8*Log[s^-1*mu2]*Pi^2*x-39/2*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-50*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+50*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-11/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+15/2*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+18*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-18*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+12*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*x^-1+25*Log[s^-1*mu2]^2*(1-x)^-2-25*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1-1/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-1/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi^2+11/24*Log[s^-1*mu2]^2*Pi^2*x-15/2*Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-18*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+18*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+7/2*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2*x+3*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*(1-x)^-2-6*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/2*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-2-Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-57/4*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+35/4*Log[x]*(1-x)^-1+8*Log[x]*z3-5*Log[x]*x+6*Log[x]*x*z3+3/8*Log[x]*Pi^2*x^-1+35/12*Log[x]*Pi^2*(1-x)^-1-5/12*Log[x]*Pi^2+2/3*Log[x]*Pi^2*x-29/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1+13*Log[x]*Log[1-x]*(1-x)^-1-27/2*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*x^2+13*Log[x]*Log[1-x]*z2*x^-1+10*Log[x]*Log[1-x]*z2*(1-x)^-1+14*Log[x]*Log[1-x]*z2+6*Log[x]*Log[1-x]*z2*x-17/12*Log[x]*Log[1-x]*Pi^2*x^-1-17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[x]*Log[1-x]*Pi^2-7/6*Log[x]*Log[1-x]*Pi^2*x-5/2*Log[x]*Log[1-x]^2-9/4*Log[x]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[1-x]^2*x-17/3*Log[x]*Log[1-x]^3+1/2*Log[x]*Log[1-x]^3*x^-1+16/3*Log[x]*Log[1-x]^3*(1-x)^-1-7/2*Log[x]*Log[1-x]^3*x-14*Log[x]*Log[1-x]*PolyLog[2,x]-13*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-10*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*x-3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-3/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+7*Log[x]^2-5/8*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-2-7/4*Log[x]^2*(1-x)^-1+27/4*Log[x]^2*x+Log[x]^2*x^2+7/24*Log[x]^2*Pi^2*x^-1+1/4*Log[x]^2*Pi^2*(1-x)^-1+5/12*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*(1-x)^-1-Log[x]^2*Log[1-x]*x-9/2*Log[x]^2*Log[1-x]^2-11/4*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-5/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*x+11/6*Log[x]^3+3/4*Log[x]^3*x^-1-13/6*Log[x]^3*(1-x)^-1+3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-5/3*Log[x]^3*Log[1-x]*(1-x)^-1+8/3*Log[x]^3*Log[1-x]*x-3/4*Log[x]^4+1/8*Log[x]^4*x^-1+5/12*Log[x]^4*(1-x)^-1-2/3*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x-12*Log[x]*PolyLog[1,2,x]-14*Log[x]*PolyLog[1,2,x]*x^-1-12*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]*x+5*Log[x]*PolyLog[2,x]+3/2*Log[x]*PolyLog[2,x]*x^-1-11*Log[x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1+6*Log[x]*PolyLog[3,x]*x+11*PolyLog[1,2,x]+7/2*PolyLog[1,2,x]*x^-1-22*PolyLog[1,2,x]*(1-x)^-1-7/2*PolyLog[1,2,x]*x+1/2*PolyLog[2,x]*Pi^2*x^-1-7/3*PolyLog[2,x]*Pi^2*(1-x)^-1+5/3*PolyLog[2,x]*Pi^2-5*PolyLog[3,x]-3/2*PolyLog[3,x]*x^-1+11*PolyLog[3,x]*(1-x)^-1+2*PolyLog[3,x]*x-28*PolyLog[4,1-x]+22*PolyLog[4,1-x]*(1-x)^-1-17*PolyLog[4,1-x]*x+6*PolyLog[4,-x*(1-x)^-1]+17*PolyLog[4,-x*(1-x)^-1]*x^-1+22*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-12*PolyLog[4,x]+14*PolyLog[4,x]*x^-1+24*PolyLog[4,x]*(1-x)^-1-14*PolyLog[4,x]*x)+Nc^-1*Nf*(-3743/162-3401/648*x^-1-1/9*x^-1*z3-4085/81*(1-x)^-2-8/9*(1-x)^-2*z3+4085/81*(1-x)^-1+8/9*(1-x)^-1*z3-4/9*z3-3401/648*x-1/9*x*z3+55/108*Pi^2*x^-1-46/27*Pi^2*(1-x)^-2+85/27*Pi^2*(1-x)^-1-62/27*Pi^2-179/108*Pi^2*x+265/27*Log[1-x]+28/27*Log[1-x]*x^-1+836/27*Log[1-x]*(1-x)^-2-836/27*Log[1-x]*(1-x)^-1+28/27*Log[1-x]*x+8/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2*(1-x)^-2-2/9*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[1-x]*Pi^2-1/9*Log[1-x]*Pi^2*x-19/3*Log[1-x]^2-19/9*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-2+76/9*Log[1-x]^2*(1-x)^-1-19/9*Log[1-x]^2*x+2/3*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*(1-x)^-2-8/9*Log[1-x]^3*(1-x)^-1+2/9*Log[1-x]^3*x-400/27*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*x^-1-836/27*Log[s^-1*mu2]*(1-x)^-2+836/27*Log[s^-1*mu2]*(1-x)^-1-191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+14/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-10/9*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*x+58/9*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+152/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-152/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x-38/9*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*x^-1-76/9*Log[s^-1*mu2]^2*(1-x)^-2+76/9*Log[s^-1*mu2]^2*(1-x)^-1-19/18*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-4/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*x^-1-8/9*Log[s^-1*mu2]^3*(1-x)^-2+8/9*Log[s^-1*mu2]^3*(1-x)^-1-1/9*Log[s^-1*mu2]^3*x+19/9*Log[x]+5/2*Log[x]*x^-1+7/9*Log[x]*(1-x)^-1-2/9*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2*(1-x)^-1+4/9*Log[x]*Pi^2+4/9*Log[x]*Pi^2*x+44/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-32/9*Log[x]*Log[1-x]*(1-x)^-1+38/9*Log[x]*Log[1-x]*x+2/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-25/9*Log[x]^2+1/18*Log[x]^2*x^-1+13/9*Log[x]^2*(1-x)^-1-19/9*Log[x]^2*x-2/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*(1-x)^-1-2/3*Log[x]^2*Log[1-x]*x-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x)+Nc*Nf*(1085/54+1307/216*x^-1-7/3*x^-1*z3+863/27*(1-x)^-2-40/3*(1-x)^-2*z3-863/27*(1-x)^-1+80/3*(1-x)^-1*z3-40/3*z3+1307/216*x-x*z3-85/108*Pi^2*x^-1-254/27*Pi^2*(1-x)^-2+221/27*Pi^2*(1-x)^-1-67/27*Pi^2+221/108*Pi^2*x+2*Pi^2*x^2-4/45*Pi^4*x^-1-19/45*Pi^4*(1-x)^-1+41/90*Pi^4+1/3*Pi^4*x+23/27*Log[1-x]+80/27*Log[1-x]*x^-1-548/27*Log[1-x]*(1-x)^-2+548/27*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+12*Log[1-x]*z3+80/27*Log[1-x]*x+8*Log[1-x]*x*z3+14/9*Log[1-x]*Pi^2*x^-1+56/9*Log[1-x]*Pi^2*(1-x)^-2-104/9*Log[1-x]*Pi^2*(1-x)^-1+19/3*Log[1-x]*Pi^2+5/9*Log[1-x]*Pi^2*x+11/3*Log[1-x]^2+2*Log[1-x]^2*x^-2+35/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^2*(1-x)^-2+4/9*Log[1-x]^2*(1-x)^-1+35/9*Log[1-x]^2*x+2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1-16*Log[1-x]^2*z2*(1-x)^-1+8*Log[1-x]^2*z2+8*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-1/3*Log[1-x]^2*Pi^2+14/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-1+8/3*Log[1-x]^3*(1-x)^-2-8/3*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x-Log[1-x]^4+2/3*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x-8*Log[1-x]^2*PolyLog[2,x]+8*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-8*Log[1-x]^2*PolyLog[2,x]*x-8*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-8*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+172/9*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*x^-1+332/9*Log[s^-1*mu2]*(1-x)^-2-332/9*Log[s^-1*mu2]*(1-x)^-1+89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+80/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-43/9*Log[s^-1*mu2]*Pi^2-13/9*Log[s^-1*mu2]*Pi^2*x-58/9*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-152/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+152/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+26/3*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*x^-1+52/3*Log[s^-1*mu2]^2*(1-x)^-2-52/3*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[s^-1*mu2]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+4/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*(1-x)^-2-8/3*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[s^-1*mu2]^3*x-161/27*Log[x]-211/54*Log[x]*x^-1-224/27*Log[x]*(1-x)^-2+7/27*Log[x]*(1-x)^-1-4*Log[x]*x+4/9*Log[x]*Pi^2*x^-1+8/3*Log[x]*Pi^2*(1-x)^-2-52/9*Log[x]*Pi^2*(1-x)^-1+28/9*Log[x]*Pi^2+4/9*Log[x]*Pi^2*x-50/9*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*(1-x)^-2+4/3*Log[x]*Log[1-x]*(1-x)^-1-70/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2*(1-x)^-1+4*Log[x]*Log[1-x]*z2-8/3*Log[x]*Log[1-x]*Pi^2*x^-1-8/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi^2-14/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-2+28/3*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-14/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+32/9*Log[x]^2+19/18*Log[x]^2*x^-1-11/9*Log[x]^2*(1-x)^-1+35/9*Log[x]^2*x+2*Log[x]^2*x^2+7/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1-16/3*Log[x]^2*Log[1-x]*(1-x)^-1-2/3*Log[x]^2*Log[1-x]*x-Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1-5/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+4/3*Log[x]^3+8/9*Log[x]^3*(1-x)^-2-20/9*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x-4*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+28/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*x^-1+16/3*Log[x]*PolyLog[2,x]*(1-x)^-2-56/3*Log[x]*PolyLog[2,x]*(1-x)^-1+40/3*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1-8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x-28/3*PolyLog[3,x]-4/3*PolyLog[3,x]*x^-1-16/3*PolyLog[3,x]*(1-x)^-2+56/3*PolyLog[3,x]*(1-x)^-1-8*PolyLog[4,1-x]+8*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*(1-x)^-1-8*PolyLog[4,1-x]*x-8*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-8*PolyLog[4,-x*(1-x)^-1]*x-8*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*(1-x)^-1-8*PolyLog[4,x]*x)+Nc^2*(-33227/216-36077/864*x^-1+52/3*x^-1*z3-30377/108*(1-x)^-2+256/3*(1-x)^-2*z3+30377/108*(1-x)^-1-383/3*(1-x)^-1*z3+232/3*z3-36077/864*x+35/2*x*z3+179/54*Pi^2*x^-1+1088/27*Pi^2*(1-x)^-2-4823/108*Pi^2*(1-x)^-1+2071/108*Pi^2-301/216*Pi^2*x-5*Pi^2*x^2+247/480*Pi^4*x^-1+649/180*Pi^4*(1-x)^-2-41/12*Pi^4*(1-x)^-1+97/72*Pi^4+37/1440*Pi^4*x+2719/108*Log[1-x]-68/27*Log[1-x]*x^-1-5*Log[1-x]*x^-1*z3+3263/27*Log[1-x]*(1-x)^-2-48*Log[1-x]*(1-x)^-2*z3-3263/27*Log[1-x]*(1-x)^-1+92*Log[1-x]*(1-x)^-1*z3-68*Log[1-x]*z3-68/27*Log[1-x]*x-29*Log[1-x]*x*z3-209/36*Log[1-x]*Pi^2*x^-1-209/9*Log[1-x]*Pi^2*(1-x)^-2+302/9*Log[1-x]*Pi^2*(1-x)^-1-58/3*Log[1-x]*Pi^2-23/9*Log[1-x]*Pi^2*x-65/12*Log[1-x]^2-5*Log[1-x]^2*x^-2-299/36*Log[1-x]^2*x^-1+43/9*Log[1-x]^2*(1-x)^-2-43/9*Log[1-x]^2*(1-x)^-1-299/36*Log[1-x]^2*x-5*Log[1-x]^2*x^2+47/2*Log[1-x]^2*z2*x^-1+84*Log[1-x]^2*z2*(1-x)^-1-42*Log[1-x]^2*z2-47/2*Log[1-x]^2*z2*x+7/12*Log[1-x]^2*Pi^2*x^-1-11/3*Log[1-x]^2*Pi^2*(1-x)^-2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-1/12*Log[1-x]^2*Pi^2-1/4*Log[1-x]^2*Pi^2*x-59/9*Log[1-x]^3-79/36*Log[1-x]^3*x^-1-26/3*Log[1-x]^3*(1-x)^-2+26/3*Log[1-x]^3*(1-x)^-1-79/36*Log[1-x]^3*x+101/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+4/3*Log[1-x]^4*(1-x)^-2-29/6*Log[1-x]^4*(1-x)^-1+49/24*Log[1-x]^4*x+42*Log[1-x]^2*PolyLog[2,x]-47/2*Log[1-x]^2*PolyLog[2,x]*x^-1-84*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+47/2*Log[1-x]^2*PolyLog[2,x]*x+44*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-1-88*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[1-x]*PolyLog[1,2,x]*x-48*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-2+52*Log[1-x]*PolyLog[3,x]*(1-x)^-1-24*Log[1-x]*PolyLog[3,x]*x-1102/9*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2165/9*Log[s^-1*mu2]*(1-x)^-2+72*Log[s^-1*mu2]*(1-x)^-2*z3+2165/9*Log[s^-1*mu2]*(1-x)^-1-72*Log[s^-1*mu2]*(1-x)^-1*z3+36*Log[s^-1*mu2]*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1+209/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-197/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+325/36*Log[s^-1*mu2]*Pi^2+149/72*Log[s^-1*mu2]*Pi^2*x+419/18*Log[s^-1*mu2]*Log[1-x]+71/18*Log[s^-1*mu2]*Log[1-x]*x^-1+554/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-554/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x+53/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+70/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+73/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+47/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+19/2*Log[s^-1*mu2]*Log[1-x]^2+13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+62/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-62/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]^2*x+3*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x-95/3*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*x^-1-199/3*Log[s^-1*mu2]^2*(1-x)^-2+199/3*Log[s^-1*mu2]^2*(1-x)^-1-181/24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-19*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+29*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-61/4*Log[s^-1*mu2]^2*Pi^2-39/8*Log[s^-1*mu2]^2*Pi^2*x-19/6*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-46/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+46/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-5/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+5/3*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*x^-1+10/3*Log[s^-1*mu2]^3*(1-x)^-2-10/3*Log[s^-1*mu2]^3*(1-x)^-1+5/12*Log[s^-1*mu2]^3*x-6*Log[s^-1*mu2]^3*Log[1-x]-3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+12*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/2*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*x^-1+9*Log[s^-1*mu2]^4*(1-x)^-2-9*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x+2351/108*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+1616/27*Log[x]*(1-x)^-2-8*Log[x]*(1-x)^-2*z3-661/108*Log[x]*(1-x)^-1-12*Log[x]*(1-x)^-1*z3+8*Log[x]*z3+10*Log[x]*x+4*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-44/3*Log[x]*Pi^2*(1-x)^-2+943/36*Log[x]*Pi^2*(1-x)^-1-511/36*Log[x]*Pi^2-53/18*Log[x]*Pi^2*x+49/18*Log[x]*Log[1-x]-71/18*Log[x]*Log[1-x]*x^-1-320/9*Log[x]*Log[1-x]*(1-x)^-2+53/3*Log[x]*Log[1-x]*(1-x)^-1+299/18*Log[x]*Log[1-x]*x+10*Log[x]*Log[1-x]*x^2-21*Log[x]*Log[1-x]*z2*x^-1-40*Log[x]*Log[1-x]*z2*(1-x)^-1+Log[x]*Log[1-x]*z2+2*Log[x]*Log[1-x]*z2*x+73/12*Log[x]*Log[1-x]*Pi^2*x^-1-22/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+73/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-27/4*Log[x]*Log[1-x]*Pi^2-5/2*Log[x]*Log[1-x]*Pi^2*x+38/3*Log[x]*Log[1-x]^2+35/12*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2-107/6*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x+5/3*Log[x]*Log[1-x]^3-49/6*Log[x]*Log[1-x]^3*x^-1-16/3*Log[x]*Log[1-x]^3*(1-x)^-2-12*Log[x]*Log[1-x]^3*(1-x)^-1+5/2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]*PolyLog[2,x]+21*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+40*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*x+121/18*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-161/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-35/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+41/6*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*x-67/6*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-53/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+25/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-85/18*Log[x]^2-259/72*Log[x]^2*x^-1-157/36*Log[x]^2*(1-x)^-1-299/36*Log[x]^2*x-5*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1-2/3*Log[x]^2*Pi^2*(1-x)^-2+1/24*Log[x]^2*Pi^2+1/12*Log[x]^2*Pi^2*x-85/12*Log[x]^2*Log[1-x]-31/12*Log[x]^2*Log[1-x]*x^-1+31/3*Log[x]^2*Log[1-x]*(1-x)^-1+2/3*Log[x]^2*Log[1-x]*x+27/4*Log[x]^2*Log[1-x]^2+25/4*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+41/12*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+13/6*Log[x]^2*Log[s^-1*mu2]*x-23/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-11/2*Log[x]^3-3/4*Log[x]^3*x^-1-44/9*Log[x]^3*(1-x)^-2+145/18*Log[x]^3*(1-x)^-1-35/18*Log[x]^3*x-5/6*Log[x]^3*Log[1-x]+1/6*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*(1-x)^-1-1/3*Log[x]^3*Log[1-x]*x+5*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x-9/8*Log[x]^4+1/8*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-2+11/6*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x-7/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-4*Log[x]^2*PolyLog[2,x]*(1-x)^-2+6*Log[x]^2*PolyLog[2,x]*(1-x)^-1-Log[x]^2*PolyLog[2,x]*x-8*Log[x]*PolyLog[1,2,x]+20*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-2+52*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]*x-121/3*Log[x]*PolyLog[2,x]-35/6*Log[x]*PolyLog[2,x]*x^-1-88/3*Log[x]*PolyLog[2,x]*(1-x)^-2+215/3*Log[x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*(1-x)^-2-20*Log[x]*PolyLog[3,x]*(1-x)^-1+4*Log[x]*PolyLog[3,x]*x-127/3*PolyLog[1,2,x]+1/6*PolyLog[1,2,x]*x^-1+254/3*PolyLog[1,2,x]*(1-x)^-1-1/6*PolyLog[1,2,x]*x+7/2*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2*(1-x)^-2+58/3*PolyLog[2,x]*Pi^2*(1-x)^-1-61/6*PolyLog[2,x]*Pi^2-5*PolyLog[2,x]*Pi^2*x+121/3*PolyLog[3,x]+35/6*PolyLog[3,x]*x^-1+88/3*PolyLog[3,x]*(1-x)^-2-215/3*PolyLog[3,x]*(1-x)^-1+6*PolyLog[3,x]*x+35*PolyLog[4,1-x]-26*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*(1-x)^-2-76*PolyLog[4,1-x]*(1-x)^-1+21*PolyLog[4,1-x]*x+49*PolyLog[4,-x*(1-x)^-1]-21*PolyLog[4,-x*(1-x)^-1]*x^-1+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-92*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+26*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,x]-20*PolyLog[4,x]*x^-1-64*PolyLog[4,x]*(1-x)^-1+20*PolyLog[4,x]*x)+16637/162+14135/648*x^-1-205/18*x^-1*z3+19139/81*(1-x)^-2-820/9*(1-x)^-2*z3-19139/81*(1-x)^-1+766/9*(1-x)^-1*z3-500/9*z3+14135/648*x-439/18*x*z3+19/216*Pi^2*x^-1+985/27*Pi^2*(1-x)^-2-1384/27*Pi^2*(1-x)^-1+1747/54*Pi^2+2971/216*Pi^2*x-2*Pi^2*x^2-11/720*Pi^4*x^-1+193/30*Pi^4*(1-x)^-2-10*Pi^4*(1-x)^-1+221/60*Pi^4+221/720*Pi^4*x-1204/27*Log[1-x]-229/27*Log[1-x]*x^-1+23*Log[1-x]*x^-1*z3-2984/27*Log[1-x]*(1-x)^-2+80*Log[1-x]*(1-x)^-2*z3+2984/27*Log[1-x]*(1-x)^-1-112*Log[1-x]*(1-x)^-1*z3+56*Log[1-x]*z3-229/27*Log[1-x]*x-3*Log[1-x]*x*z3-181/18*Log[1-x]*Pi^2*x^-1-116/9*Log[1-x]*Pi^2*(1-x)^-2+337/18*Log[1-x]*Pi^2*(1-x)^-1-45/4*Log[1-x]*Pi^2+89/18*Log[1-x]*Pi^2*x+103/3*Log[1-x]^2-2*Log[1-x]^2*x^-2+94/9*Log[1-x]^2*x^-1+340/9*Log[1-x]^2*(1-x)^-2-340/9*Log[1-x]^2*(1-x)^-1+94/9*Log[1-x]^2*x-2*Log[1-x]^2*x^2+19*Log[1-x]^2*z2*x^-1-50*Log[1-x]^2*z2*(1-x)^-1+25*Log[1-x]^2*z2-19*Log[1-x]^2*z2*x+7/6*Log[1-x]^2*Pi^2*x^-1-4*Log[1-x]^2*Pi^2*x^-1*hLX-20/3*Log[1-x]^2*Pi^2*(1-x)^-2+64/3*Log[1-x]^2*Pi^2*(1-x)^-1-16*Log[1-x]^2*Pi^2*(1-x)^-1*hLX-13*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLX-31/6*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x*hLX-22/3*Log[1-x]^3-55/18*Log[1-x]^3*x^-1-44/9*Log[1-x]^3*(1-x)^-2+44/9*Log[1-x]^3*(1-x)^-1-55/18*Log[1-x]^3*x+5/8*Log[1-x]^4-7/12*Log[1-x]^4*x^-1+5*Log[1-x]^4*(1-x)^-2-35/12*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x-25*Log[1-x]^2*PolyLog[2,x]-19*Log[1-x]^2*PolyLog[2,x]*x^-1+50*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+19*Log[1-x]^2*PolyLog[2,x]*x-32*Log[1-x]*PolyLog[1,2,x]-26*Log[1-x]*PolyLog[1,2,x]*x^-1+64*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+26*Log[1-x]*PolyLog[1,2,x]*x-20*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1-72*Log[1-x]*PolyLog[3,x]*(1-x)^-2+40*Log[1-x]*PolyLog[3,x]*(1-x)^-1-22*Log[1-x]*PolyLog[3,x]*x+1393/27*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+2984/27*Log[s^-1*mu2]*(1-x)^-2-8*Log[s^-1*mu2]*(1-x)^-2*z3-2984/27*Log[s^-1*mu2]*(1-x)^-1+8*Log[s^-1*mu2]*(1-x)^-1*z3-4*Log[s^-1*mu2]*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1+116/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-415/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1+589/36*Log[s^-1*mu2]*Pi^2+149/18*Log[s^-1*mu2]*Pi^2*x-34/9*Log[s^-1*mu2]*Log[1-x]-4/9*Log[s^-1*mu2]*Log[1-x]*x^-1-104/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+104/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+24*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-25*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX+29/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+5*Log[s^-1*mu2]*Log[1-x]^2+11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-28/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+28/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]^2*x-109/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*x^-1-236/9*Log[s^-1*mu2]^2*(1-x)^-2+236/9*Log[s^-1*mu2]^2*(1-x)^-1-25/9*Log[s^-1*mu2]^2*x-35/12*Log[s^-1*mu2]^2*Pi^2*x^-1-34/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+17/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-23/12*Log[s^-1*mu2]^2*Pi^2-5/12*Log[s^-1*mu2]^2*Pi^2*x+32/3*Log[s^-1*mu2]^2*Log[1-x]+7/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+100/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-100/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+7/6*Log[s^-1*mu2]^2*Log[1-x]*x-7*Log[s^-1*mu2]^2*Log[1-x]^2-2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-86/9*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*x^-1-172/9*Log[s^-1*mu2]^3*(1-x)^-2+172/9*Log[s^-1*mu2]^3*(1-x)^-1-43/18*Log[s^-1*mu2]^3*x+8*Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*x^-1-6*Log[s^-1*mu2]^4*(1-x)^-2+6*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-121/9*Log[x]-9/2*Log[x]*x^-1+179/9*Log[x]*(1-x)^-1+32*Log[x]*(1-x)^-1*z3-30*Log[x]*z3+Log[x]*x-14*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1+70/9*Log[x]*Pi^2*(1-x)^-1-287/18*Log[x]*Pi^2-221/18*Log[x]*Pi^2*x-338/9*Log[x]*Log[1-x]+4/9*Log[x]*Log[1-x]*x^-1-32*Log[x]*Log[1-x]*(1-x)^-2+380/9*Log[x]*Log[1-x]*(1-x)^-1-188/9*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2-20*Log[x]*Log[1-x]*z2*x^-1+18*Log[x]*Log[1-x]*z2*(1-x)^-1-37*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1+4*Log[x]*Log[1-x]*Pi^2*x^-1*hLX+2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-107/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+16*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+157/12*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*hLX+3*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x*hLX+23/2*Log[x]*Log[1-x]^2+9*Log[x]*Log[1-x]^2*x^-1+12*Log[x]*Log[1-x]^2*(1-x)^-2-18*Log[x]*Log[1-x]^2*(1-x)^-1-7/2*Log[x]*Log[1-x]^2*x-19/3*Log[x]*Log[1-x]^3-23/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLX-16*Log[x]*Log[1-x]^3*(1-x)^-2+62/3*Log[x]*Log[1-x]^3*(1-x)^-1+16*Log[x]*Log[1-x]^3*(1-x)^-1*hLX-8*Log[x]*Log[1-x]^3*hLX+23/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLX+37*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-18*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x+13/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+32*Log[x]*Log[s^-1*mu2]*(1-x)^-2-38/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+65/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+103/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-97/6*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-10*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX-95/6*Log[x]*Log[s^-1*mu2]*Log[1-x]-7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+73/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+4*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-21/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+281/18*Log[x]^2-29/9*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-2-97/9*Log[x]^2*(1-x)^-1+94/9*Log[x]^2*x-2*Log[x]^2*x^2-47/12*Log[x]^2*Pi^2*x^-1-50/3*Log[x]^2*Pi^2*(1-x)^-2+73/4*Log[x]^2*Pi^2*(1-x)^-1-253/24*Log[x]^2*Pi^2-5/3*Log[x]^2*Pi^2*x-79/12*Log[x]^2*Log[1-x]-28/3*Log[x]^2*Log[1-x]*x^-1+35/6*Log[x]^2*Log[1-x]*(1-x)^-1+17/3*Log[x]^2*Log[1-x]*x+41/4*Log[x]^2*Log[1-x]^2+21/2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*x^-1*hLX+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-11/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-16*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+8*Log[x]^2*Log[1-x]^2*hLX+Log[x]^2*Log[1-x]^2*x+4*Log[x]^2*Log[1-x]^2*x*hLX+47/12*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-61/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11/3*Log[x]^2*Log[s^-1*mu2]*x-35/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+31*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+47/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-49/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2*x-25/9*Log[x]^3+11/9*Log[x]^3*x^-1+1/9*Log[x]^3*(1-x)^-1-71/18*Log[x]^3*x-1/6*Log[x]^3*Log[1-x]-5/3*Log[x]^3*Log[1-x]*x^-1-11/3*Log[x]^3*Log[1-x]*(1-x)^-1-1/3*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-14*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x-35/8*Log[x]^4+1/4*Log[x]^4*x^-1-3*Log[x]^4*(1-x)^-2+37/4*Log[x]^4*(1-x)^-1-3/4*Log[x]^4*x-45/2*Log[x]^2*PolyLog[2,x]-9*Log[x]^2*PolyLog[2,x]*x^-1-36*Log[x]^2*PolyLog[2,x]*(1-x)^-2+45*Log[x]^2*PolyLog[2,x]*(1-x)^-1+8*Log[x]*PolyLog[1,2,x]+18*Log[x]*PolyLog[1,2,x]*x^-1-72*Log[x]*PolyLog[1,2,x]*(1-x)^-2+40*Log[x]*PolyLog[1,2,x]*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]*x-32*Log[x]*PolyLog[2,x]-21*Log[x]*PolyLog[2,x]*x^-1+6*Log[x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*PolyLog[2,x]*x+68*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1+72*Log[x]*PolyLog[3,x]*(1-x)^-2-164*Log[x]*PolyLog[3,x]*(1-x)^-1+2*Log[x]*PolyLog[3,x]*x-6*PolyLog[1,2,x]-13*PolyLog[1,2,x]*x^-1+12*PolyLog[1,2,x]*(1-x)^-1+13*PolyLog[1,2,x]*x+14/3*PolyLog[2,x]*Pi^2*x^-1-36*PolyLog[2,x]*Pi^2*(1-x)^-2+139/3*PolyLog[2,x]*Pi^2*(1-x)^-1-139/6*PolyLog[2,x]*Pi^2-41/3*PolyLog[2,x]*Pi^2*x+32*PolyLog[3,x]+21*PolyLog[3,x]*x^-1-6*PolyLog[3,x]*(1-x)^-1+8*PolyLog[3,x]*x-33*PolyLog[4,1-x]-14*PolyLog[4,1-x]*x^-1-72*PolyLog[4,1-x]*(1-x)^-2+122*PolyLog[4,1-x]*(1-x)^-1+24*PolyLog[4,1-x]*x-17*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1+72*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-22*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+14*PolyLog[4,-x*(1-x)^-1]*x-108*PolyLog[4,x]-10*PolyLog[4,x]*x^-1+216*PolyLog[4,x]*(1-x)^-1+10*PolyLog[4,x]*x;qggq2LXTL23=+Nc^-2*(225/16-187/32*x^-1+21/2*x^-1*z3-225/8*(1-x)^-1+23/2*(1-x)^-1*z3-11/2*z3+187/32*x-4*x*z3+37/24*Pi^2*x^-1-41/24*Pi^2*(1-x)^-1-23/24*Pi^2+7/12*Pi^2*x-7/480*Pi^4*x^-1+19/72*Pi^4*(1-x)^-1-63/80*Pi^4-41/480*Pi^4*x-95/8*Log[1-x]-3*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+95/4*Log[1-x]*(1-x)^-1-22*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+3*Log[1-x]*x+4*Log[1-x]*x*z3-7/12*Log[1-x]*Pi^2*x^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1-19/24*Log[1-x]*Pi^2-7/6*Log[1-x]*Pi^2*x+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1-27/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+3/2*Log[1-x]^2*z2*x^-1-17/2*Log[1-x]^2*z2+3/2*Log[1-x]^2*z2*x-1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/8*Log[1-x]^2*Pi^2-1/3*Log[1-x]^2*Pi^2*x-5/6*Log[1-x]^3+7/12*Log[1-x]^3*x^-1+5/3*Log[1-x]^3*(1-x)^-1-7/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1+1/8*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3/2*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x+21/2*Log[s^-1*mu2]-39/8*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*x^-1*z3-21*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*(1-x)^-1*z3-12*Log[s^-1*mu2]*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3+3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-Log[x]+39/8*Log[x]*x^-1-2*Log[x]*x^-1*z3-6*Log[x]*(1-x)^-2+37/8*Log[x]*(1-x)^-1-6*Log[x]*z3-3*Log[x]*x-3/8*Log[x]*Pi^2*x^-1+5/24*Log[x]*Pi^2*(1-x)^-1-4/3*Log[x]*Pi^2+1/6*Log[x]*Pi^2*x+11/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-9/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[1-x]^2*(1-x)^-1+5/2*Log[x]*Log[1-x]^2*x+13/6*Log[x]*Log[1-x]^3+1/6*Log[x]*Log[1-x]^3*x^-1-1/3*Log[x]*Log[1-x]^3*(1-x)^-1-5/6*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2+5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2-29/8*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/8*Log[x]^2*Pi^2*(1-x)^-1-1/4*Log[x]^2*Pi^2+3*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2-3/4*Log[x]^2*Log[1-x]^2*x^-1-5/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[x]^3*x^-1+13/12*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^4-1/8*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+6*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-25/2*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]-13/2*PolyLog[1,2,x]*x^-1-13/2*PolyLog[1,2,x]*x+1/2*PolyLog[2,x]*Pi^2*x^-1+1/2*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+25/2*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x+9*PolyLog[4,1-x]-PolyLog[4,1-x]*(1-x)^-1-3*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-3*PolyLog[4,-x*(1-x)^-1]*x^-1+PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+22*PolyLog[4,x])+Nc^-1*Nf*(-3743/324+3401/648*x^-1+1/9*x^-1*z3-16/3*(1-x)^-2*z3+3743/162*(1-x)^-1+412/9*(1-x)^-1*z3-218/9*z3-3401/648*x-25/9*x*z3-55/108*Pi^2*x^-1-257/54*Pi^2*(1-x)^-1+493/54*Pi^2+913/108*Pi^2*x+3*Pi^2*x^2-8/45*Pi^4*x^-1+22/45*Pi^4*(1-x)^-1-49/45*Pi^4-2/3*Pi^4*x+667/54*Log[1-x]-190/27*Log[1-x]*x^-1-667/27*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-24*Log[1-x]*z3+190/27*Log[1-x]*x-16*Log[1-x]*x*z3+4/9*Log[1-x]*Pi^2*x^-1-23/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-7/9*Log[1-x]*Pi^2*x+221/18*Log[1-x]^2-3*Log[1-x]^2*x^-2-8*Log[1-x]^2*x^-1-221/9*Log[1-x]^2*(1-x)^-1+8*Log[1-x]^2*x+3*Log[1-x]^2*x^2-16*Log[1-x]^2*z2*x^-1-32*Log[1-x]^2*z2-16*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-2/3*Log[1-x]^2*Pi^2+25/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1-50/9*Log[1-x]^3*(1-x)^-1-8/9*Log[1-x]^3*x+2*Log[1-x]^4-4/3*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x+32*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*x+32*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x-200/27*Log[s^-1*mu2]+191/54*Log[s^-1*mu2]*x^-1+400/27*Log[s^-1*mu2]*(1-x)^-1-191/54*Log[s^-1*mu2]*x-2/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+35/9*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-70/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/9*Log[s^-1*mu2]^2+19/18*Log[s^-1*mu2]^2*x^-1+38/9*Log[s^-1*mu2]^2*(1-x)^-1-19/18*Log[s^-1*mu2]^2*x+2/3*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/9*Log[s^-1*mu2]^3+1/9*Log[s^-1*mu2]^3*x^-1+4/9*Log[s^-1*mu2]^3*(1-x)^-1-1/9*Log[s^-1*mu2]^3*x-34/3*Log[x]-5/2*Log[x]*x^-1-32/3*Log[x]*(1-x)^-2+281/18*Log[x]*(1-x)^-1-6*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+8/9*Log[x]*Pi^2*(1-x)^-2-22/3*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+4/9*Log[x]*Pi^2*x-248/9*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+256/9*Log[x]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2*(1-x)^-1+8*Log[x]*Log[1-x]*z2-16/3*Log[x]*Log[1-x]*Pi^2*x^-1-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+20/3*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*(1-x)^-1+8/3*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x^-1-1/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+127/9*Log[x]^2-1/18*Log[x]^2*x^-1-265/18*Log[x]^2*(1-x)^-1+8*Log[x]^2*x+3*Log[x]^2*x^2+26/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1-49/3*Log[x]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*(1-x)^-2-136/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x+8*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+32/3*PolyLog[1,2,x]*(1-x)^-2-32/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1-16/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-24*PolyLog[3,x]-16/3*PolyLog[3,x]*(1-x)^-2+136/3*PolyLog[3,x]*(1-x)^-1-8/3*PolyLog[3,x]*x+32*PolyLog[4,1-x]+16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*x+32*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,x]+16*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*x)+Nc*Nf*(1085/108-1307/216*x^-1+7/3*x^-1*z3+8/3*(1-x)^-2*z3-1085/54*(1-x)^-1-4*(1-x)^-1*z3-2*z3+1307/216*x-x*z3+85/108*Pi^2*x^-1+263/54*Pi^2*(1-x)^-1-217/54*Pi^2-415/108*Pi^2*x+4/45*Pi^4*x^-1-11/90*Pi^4*(1-x)^-1+1/6*Pi^4+1/3*Pi^4*x-187/54*Log[1-x]+28/27*Log[1-x]*x^-1+187/27*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3+4*Log[1-x]*z3-28/27*Log[1-x]*x+8*Log[1-x]*x*z3-2/3*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x-43/18*Log[1-x]^2+2*Log[1-x]^2*x^-1+43/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x+8*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2+8*Log[1-x]^2*z2*x+2/3*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-10/9*Log[1-x]^3-2/9*Log[1-x]^3*x^-1+20/9*Log[1-x]^3*(1-x)^-1+2/9*Log[1-x]^3*x-1/3*Log[1-x]^4+1/3*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x-4*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*x-4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+86/9*Log[s^-1*mu2]-89/18*Log[s^-1*mu2]*x^-1-172/9*Log[s^-1*mu2]*(1-x)^-1+89/18*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-1+16/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8/9*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*x-23/9*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/3*Log[s^-1*mu2]^2-13/6*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+2/3*Log[s^-1*mu2]^3-1/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[s^-1*mu2]^3*x+4*Log[x]+211/54*Log[x]*x^-1+112/27*Log[x]*(1-x)^-2+35/18*Log[x]*(1-x)^-1-4/9*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-2+20/9*Log[x]*Pi^2*(1-x)^-1-4/9*Log[x]*Pi^2+34/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*(1-x)^-2-26/9*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2*(1-x)^-1+8/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*x^-1-2/3*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+29/9*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+5/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-17/9*Log[x]^2-19/18*Log[x]^2*x^-1+11/18*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1+8*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x+4/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-2-8*PolyLog[3,x]*(1-x)^-1-4*PolyLog[4,1-x]-8*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*x-4*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*x-4*PolyLog[4,x]-8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*x)+Nc^2*(-33119/432+36077/864*x^-1-52/3*x^-1*z3-44/3*(1-x)^-2*z3+33119/216*(1-x)^-1-29/2*(1-x)^-1*z3+31/2*z3-36077/864*x+23/2*x*z3-179/54*Pi^2*x^-1-3875/216*Pi^2*(1-x)^-1+2887/216*Pi^2+2573/216*Pi^2*x-43/96*Pi^4*x^-1+1/30*Pi^4*(1-x)^-2-25/72*Pi^4*(1-x)^-1-179/720*Pi^4-587/1440*Pi^4*x+4189/216*Log[1-x]-202/27*Log[1-x]*x^-1+5*Log[1-x]*x^-1*z3+4*Log[1-x]*(1-x)^-2*z3-4189/108*Log[1-x]*(1-x)^-1+28*Log[1-x]*(1-x)^-1*z3-22*Log[1-x]*z3+202/27*Log[1-x]*x-25*Log[1-x]*x*z3+35/12*Log[1-x]*Pi^2*x^-1-55/36*Log[1-x]*Pi^2*(1-x)^-1-179/72*Log[1-x]*Pi^2-1/3*Log[1-x]*Pi^2*x+301/72*Log[1-x]^2-5*Log[1-x]^2*x^-1-301/36*Log[1-x]^2*(1-x)^-1+5*Log[1-x]^2*x-41/2*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2*(1-x)^-2-4*Log[1-x]^2*z2*(1-x)^-1-14*Log[1-x]^2*z2-41/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*Pi^2*x^-1-13/3*Log[1-x]^2*Pi^2*(1-x)^-2+19/6*Log[1-x]^2*Pi^2*(1-x)^-1-9/4*Log[1-x]^2*Pi^2-5/6*Log[1-x]^2*Pi^2*x+103/36*Log[1-x]^3+35/36*Log[1-x]^3*x^-1-103/18*Log[1-x]^3*(1-x)^-1-35/36*Log[1-x]^3*x+4/3*Log[1-x]^4-1/12*Log[1-x]^4*x^-1-1/6*Log[1-x]^4*(1-x)^-2-4/3*Log[1-x]^4*(1-x)^-1+43/24*Log[1-x]^4*x+14*Log[1-x]^2*PolyLog[2,x]+41/2*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+41/2*Log[1-x]^2*PolyLog[2,x]*x+12*Log[1-x]*PolyLog[1,2,x]+20*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+20*Log[1-x]*PolyLog[1,2,x]*x-12*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-20*Log[1-x]*PolyLog[3,x]*x-551/9*Log[s^-1*mu2]+2243/72*Log[s^-1*mu2]*x^-1-9*Log[s^-1*mu2]*x^-1*z3+1102/9*Log[s^-1*mu2]*(1-x)^-1-36*Log[s^-1*mu2]*(1-x)^-1*z3+18*Log[s^-1*mu2]*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3-131/72*Log[s^-1*mu2]*Pi^2*x^-1-41/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-49/36*Log[s^-1*mu2]*Pi^2-7/72*Log[s^-1*mu2]*Pi^2*x+341/36*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1-341/18*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x-5/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+35/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-5/3*Log[s^-1*mu2]*Log[1-x]^2+10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-95/6*Log[s^-1*mu2]^2+181/24*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-181/24*Log[s^-1*mu2]^2*x+5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+21/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-21/4*Log[s^-1*mu2]^2*Pi^2-27/8*Log[s^-1*mu2]^2*Pi^2*x-1/12*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/6*Log[s^-1*mu2]^3-5/12*Log[s^-1*mu2]^3*x^-1-5/3*Log[s^-1*mu2]^3*(1-x)^-1+5/12*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x-10*Log[x]-5113/216*Log[x]*x^-1+4*Log[x]*x^-1*z3-808/27*Log[x]*(1-x)^-2+4*Log[x]*(1-x)^-2*z3-857/72*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-4*Log[x]*z3+131/72*Log[x]*Pi^2*x^-1+22/3*Log[x]*Pi^2*(1-x)^-2-679/72*Log[x]*Pi^2*(1-x)^-1+53/18*Log[x]*Pi^2-119/18*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1+160/9*Log[x]*Log[1-x]*(1-x)^-2+1/18*Log[x]*Log[1-x]*(1-x)^-1-10*Log[x]*Log[1-x]*x+21*Log[x]*Log[1-x]*z2*x^-1+20*Log[x]*Log[1-x]*z2*(1-x)^-1-2*Log[x]*Log[1-x]*z2-73/12*Log[x]*Log[1-x]*Pi^2*x^-1+11/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-31/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[x]*Log[1-x]*Pi^2-3/2*Log[x]*Log[1-x]^2-35/12*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*(1-x)^-2+33/4*Log[x]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[1-x]^3+43/6*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-2+7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]*PolyLog[2,x]-21*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-401/36*Log[x]*Log[s^-1*mu2]*x^-1-160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-53/12*Log[x]*Log[s^-1*mu2]*(1-x)^-1-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+15/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+119/36*Log[x]^2+259/72*Log[x]^2*x^-1+157/72*Log[x]^2*(1-x)^-1+5*Log[x]^2*x+5/24*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-2+1/6*Log[x]^2*Pi^2*(1-x)^-1-1/12*Log[x]^2*Pi^2-2/3*Log[x]^2*Log[1-x]+31/12*Log[x]^2*Log[1-x]*x^-1-31/6*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2-25/4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-2-Log[x]^2*Log[1-x]^2*(1-x)^-1-13/6*Log[x]^2*Log[s^-1*mu2]-23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+35/18*Log[x]^3+3/4*Log[x]^3*x^-1+22/9*Log[x]^3*(1-x)^-2-101/36*Log[x]^3*(1-x)^-1+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+5/12*Log[x]^4-1/8*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-2-5/6*Log[x]^4*(1-x)^-1+Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-2-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]-20*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-2-24*Log[x]*PolyLog[1,2,x]*(1-x)^-1+6*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1+44/3*Log[x]*PolyLog[2,x]*(1-x)^-2-57/2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*(1-x)^-2+8*Log[x]*PolyLog[3,x]*(1-x)^-1-11/6*PolyLog[1,2,x]+35/6*PolyLog[1,2,x]*x^-1+88/3*PolyLog[1,2,x]*(1-x)^-2-88/3*PolyLog[1,2,x]*(1-x)^-1+35/6*PolyLog[1,2,x]*x-7/2*PolyLog[2,x]*Pi^2*x^-1-2/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2/3*PolyLog[2,x]*Pi^2*(1-x)^-1-3*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-6*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1-44/3*PolyLog[3,x]*(1-x)^-2+57/2*PolyLog[3,x]*(1-x)^-1+18*PolyLog[4,1-x]+20*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*(1-x)^-2-4*PolyLog[4,1-x]*(1-x)^-1+21*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]+21*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]+20*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*x)+I*Nc^-2*(-2*Pi*x^-1+6*Pi*(1-x)^-2-59/8*Pi*(1-x)^-1-2*Pi*(1-x)^-1*z3-15/8*Pi+4*Pi*z3+14*Pi*x*z3-55/24*Pi^3*(1-x)^-1-11/24*Pi^3+3/2*Pi^3*x-2*Log[1-x]*Pi*x^-2-13/2*Log[1-x]*Pi*x^-1-9/2*Log[1-x]*Pi*(1-x)^-1+15/2*Log[1-x]*Pi-8*Log[1-x]*Pi*z2*x^-1-3*Log[1-x]*Pi*z2*(1-x)^-1+3*Log[1-x]*Pi*z2+14*Log[1-x]*Pi*z2*x-1/2*Log[1-x]*Pi^3*x^-1-1/4*Log[1-x]*Pi^3*(1-x)^-1-1/12*Log[1-x]*Pi^3-2/3*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*x^-1+3/4*Log[1-x]^2*Pi*(1-x)^-1-17/4*Log[1-x]^2*Pi+3/2*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi*x^-1-1/6*Log[1-x]^3*Pi*(1-x)^-1-1/6*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-3*Log[1-x]*PolyLog[2,x]*Pi-14*Log[1-x]*PolyLog[2,x]*Pi*x+3/4*Log[s^-1*mu2]*Pi*(1-x)^-1-9/4*Log[s^-1*mu2]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi-Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[x]*Pi*(1-x)^-3-9*Log[x]*Pi*(1-x)^-2+15*Log[x]*Pi*(1-x)^-1-6*Log[x]*Pi+1/3*Log[x]*Pi^3*(1-x)^-1-1/3*Log[x]*Pi^3-5/3*Log[x]*Pi^3*x+3*Log[x]*Log[1-x]*Pi*x^-1+14*Log[x]*Log[1-x]*Pi*(1-x)^-1-7*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x+5*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-5*Log[x]*Log[1-x]^2*Pi*x-7/2*Log[x]^2*Pi*(1-x)^-1+7/2*Log[x]^2*Pi+3/2*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+Log[x]^2*Log[1-x]*Pi+5*Log[x]^2*Log[1-x]*Pi*x+1/3*Log[x]^3*Pi*(1-x)^-1-1/3*Log[x]^3*Pi-5/3*Log[x]^3*Pi*x+6*PolyLog[1,2,x]*Pi*x^-1+2*PolyLog[1,2,x]*Pi*(1-x)^-1-2*PolyLog[1,2,x]*Pi-14*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1+25/2*PolyLog[2,x]*Pi*(1-x)^-1-31/2*PolyLog[2,x]*Pi-2*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi+14*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(6*Pi*x^-1+32/3*Pi*(1-x)^-2-103/18*Pi*(1-x)^-1-16*Pi*(1-x)^-1*z3+17/2*Pi+24*Pi*z3+16*Pi*x*z3+8/3*Pi^3*(1-x)^-2-20/3*Pi^3*(1-x)^-1+4*Pi^3+4/3*Pi^3*x+6*Log[1-x]*Pi*x^-2+182/9*Log[1-x]*Pi*x^-1+256/9*Log[1-x]*Pi*(1-x)^-1-40/9*Log[1-x]*Pi-16*Log[1-x]*Pi*z2*(1-x)^-1+24*Log[1-x]*Pi*z2+16*Log[1-x]*Pi*z2*x+8/3*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3-8/3*Log[1-x]*Pi^3*x-4/3*Log[1-x]^2*Pi*x^-1+8*Log[1-x]^2*Pi*(1-x)^-1-4*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x+8/3*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi-8/3*Log[1-x]^3*Pi*x+16*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-24*Log[1-x]*PolyLog[2,x]*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[x]*Pi*(1-x)^-1-2/3*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[1-x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]^2*Pi*(1-x)^-2-20/3*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x+16*PolyLog[1,2,x]*Pi*(1-x)^-1-24*PolyLog[1,2,x]*Pi-16*PolyLog[1,2,x]*Pi*x+8/3*PolyLog[2,x]*Pi*x^-1+16/3*PolyLog[2,x]*Pi*(1-x)^-2+104/3*PolyLog[2,x]*Pi*(1-x)^-1-16*PolyLog[2,x]*Pi-16*PolyLog[3,x]*Pi*(1-x)^-1+24*PolyLog[3,x]*Pi+16*PolyLog[3,x]*Pi*x)+I*(4*Pi*x^-1-12*Pi*x^-1*z3+6*Pi*(1-x)^-2-4*Pi*(1-x)^-2*z3-233/18*Pi*(1-x)^-1-14*Pi*(1-x)^-1*z3-3/2*Pi+34*Pi*z3-2*Pi*x*z3-4*Pi^3*x^-1-13/6*Pi^3*(1-x)^-1+14/3*Pi^3-1/2*Pi^3*x+4*Log[1-x]*Pi*x^-2-179/9*Log[1-x]*Pi*x^-1-16*Log[1-x]*Pi*(1-x)^-2+44/9*Log[1-x]*Pi*(1-x)^-1+40/9*Log[1-x]*Pi-2*Log[1-x]*Pi*z2*x^-1-7*Log[1-x]*Pi*z2*(1-x)^-1+16*Log[1-x]*Pi*z2-2*Log[1-x]*Pi*z2*x+Log[1-x]*Pi^3*x^-1+1/3*Log[1-x]*Pi^3*(1-x)^-2-11/12*Log[1-x]*Pi^3*(1-x)^-1-22/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*x+6*Log[1-x]^2*Pi*(1-x)^-2+2*Log[1-x]^2*Pi*(1-x)^-1+7*Log[1-x]^2*Pi-9/2*Log[1-x]^2*Pi*x+4/3*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi*x^-1*hLX-2*Log[1-x]^3*Pi*(1-x)^-2+5/6*Log[1-x]^3*Pi*(1-x)^-1-14/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*x-2*Log[1-x]^3*Pi*x*hLX+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+7*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-16*Log[1-x]*PolyLog[2,x]*Pi+2*Log[1-x]*PolyLog[2,x]*Pi*x+16*Log[s^-1*mu2]*Pi*(1-x)^-2-53/3*Log[s^-1*mu2]*Pi*(1-x)^-1+6*Log[s^-1*mu2]*Pi-1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+17/6*Log[s^-1*mu2]*Pi^3-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+35/6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+6*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]^2*Pi*(1-x)^-1+6*Log[s^-1*mu2]^2*Pi-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[s^-1*mu2]^3*Pi*(1-x)^-2-2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+Log[s^-1*mu2]^3*Pi+6*Log[x]*Pi*(1-x)^-3-9*Log[x]*Pi*(1-x)^-2+15*Log[x]*Pi*(1-x)^-1-6*Log[x]*Pi+17/3*Log[x]*Pi^3*(1-x)^-1-7*Log[x]*Pi^3-7/3*Log[x]*Pi^3*x+3*Log[x]*Log[1-x]*Pi*x^-1+14*Log[x]*Log[1-x]*Pi*(1-x)^-1-7*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x-3*Log[x]*Log[1-x]^2*Pi*x^-1-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]*Log[s^-1*mu2]^2*Pi*x-7/2*Log[x]^2*Pi*(1-x)^-1+7/2*Log[x]^2*Pi+3/2*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX-Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi+Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x*hLX+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+3*Log[x]^2*Log[s^-1*mu2]*Pi+6*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-2*Log[x]^3*Pi*x^-1+1/3*Log[x]^3*Pi*(1-x)^-1-7/3*Log[x]^3*Pi-5/3*Log[x]^3*Pi*x+8*Log[x]*PolyLog[2,x]*Pi*x^-1-24*Log[x]*PolyLog[2,x]*Pi+8*Log[x]*PolyLog[2,x]*Pi*x+10*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi*(1-x)^-2+22*PolyLog[1,2,x]*Pi*(1-x)^-1-34*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1+21*PolyLog[2,x]*Pi*(1-x)^-1-5*PolyLog[2,x]*Pi-12*PolyLog[2,x]*Pi*x-4*PolyLog[3,x]*Pi*x^-1-2*PolyLog[3,x]*Pi*(1-x)^-1+52*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nc*Nf*(-4*Pi*x^-1-112/27*Pi*(1-x)^-2+329/54*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3-211/54*Pi-8*Pi*z3+4/9*Pi^3*(1-x)^-2-4/9*Pi^3*(1-x)^-1+2/9*Pi^3-4*Log[1-x]*Pi*x^-2-34/9*Log[1-x]*Pi*x^-1+40/9*Log[1-x]*Pi*(1-x)^-2-22/3*Log[1-x]*Pi*(1-x)^-1+10/9*Log[1-x]*Pi+4*Log[1-x]*Pi*z2*(1-x)^-1-8*Log[1-x]*Pi*z2-2/3*Log[1-x]*Pi^3*(1-x)^-1+4/3*Log[1-x]*Pi^3-4/3*Log[1-x]^2*Pi*(1-x)^-2-8/3*Log[1-x]^2*Pi*(1-x)^-1-2/3*Log[1-x]^2*Pi-2/3*Log[1-x]^3*Pi*(1-x)^-1+4/3*Log[1-x]^3*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+8*Log[1-x]*PolyLog[2,x]*Pi-40/9*Log[s^-1*mu2]*Pi*(1-x)^-2+55/9*Log[s^-1*mu2]*Pi*(1-x)^-1-29/9*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Pi-4*PolyLog[1,2,x]*Pi*(1-x)^-1+8*PolyLog[1,2,x]*Pi-8/3*PolyLog[2,x]*Pi*(1-x)^-2-16/3*PolyLog[2,x]*Pi*(1-x)^-1-4/3*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi*(1-x)^-1-8*PolyLog[3,x]*Pi)+I*Nc^2*(10*Pi*x^-1+808/27*Pi*(1-x)^-2-8*Pi*(1-x)^-2*z3-9035/216*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3+5113/216*Pi+16*Pi*z3-22/9*Pi^3*(1-x)^-2+41/72*Pi^3*(1-x)^-1-7/72*Pi^3+10*Log[1-x]*Pi*x^-2+119/18*Log[1-x]*Pi*x^-1-160/9*Log[1-x]*Pi*(1-x)^-2+107/6*Log[1-x]*Pi*(1-x)^-1-71/18*Log[1-x]*Pi-2*Log[1-x]*Pi*z2*x^-1-20*Log[1-x]*Pi*z2*(1-x)^-1+21*Log[1-x]*Pi*z2-7/6*Log[1-x]*Pi^3*x^-1-11/3*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-1-55/12*Log[1-x]*Pi^3+3/2*Log[1-x]^2*Pi*x^-1+4/3*Log[1-x]^2*Pi*(1-x)^-2+83/12*Log[1-x]^2*Pi*(1-x)^-1+35/12*Log[1-x]^2*Pi-Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi*(1-x)^-2+8/3*Log[1-x]^3*Pi*(1-x)^-1-23/6*Log[1-x]^3*Pi+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+20*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-21*Log[1-x]*PolyLog[2,x]*Pi+160/9*Log[s^-1*mu2]*Pi*(1-x)^-2-799/36*Log[s^-1*mu2]*Pi*(1-x)^-1+401/36*Log[s^-1*mu2]*Pi+11/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-11/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+11/6*Log[s^-1*mu2]*Pi^3-13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-7/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi+4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+29/12*Log[s^-1*mu2]^2*Pi*(1-x)^-1-19/12*Log[s^-1*mu2]^2*Pi+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[s^-1*mu2]^3*Pi*(1-x)^-2+6*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3*Log[s^-1*mu2]^3*Pi+4*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi*(1-x)^-2+20*PolyLog[1,2,x]*Pi*(1-x)^-1-20*PolyLog[1,2,x]*Pi+6*PolyLog[2,x]*Pi*x^-1+44/3*PolyLog[2,x]*Pi*(1-x)^-2+83/6*PolyLog[2,x]*Pi*(1-x)^-1+35/6*PolyLog[2,x]*Pi-16*PolyLog[3,x]*Pi*(1-x)^-1+20*PolyLog[3,x]*Pi)+16799/324-14135/648*x^-1+205/18*x^-1*z3-16799/162*(1-x)^-1+185/9*(1-x)^-1*z3+2/9*z3+14135/648*x-277/18*x*z3-19/216*Pi^2*x^-1-427/54*Pi^2*(1-x)^-1-62/27*Pi^2+1687/216*Pi^2*x+91/720*Pi^4*x^-1+1/30*Pi^4*(1-x)^-2-193/180*Pi^4*(1-x)^-1+263/360*Pi^4-71/144*Pi^4*x-884/27*Log[1-x]+121/27*Log[1-x]*x^-1-11*Log[1-x]*x^-1*z3+4*Log[1-x]*(1-x)^-2*z3+1768/27*Log[1-x]*(1-x)^-1-34*Log[1-x]*(1-x)^-1*z3+36*Log[1-x]*z3-121/27*Log[1-x]*x-3*Log[1-x]*x*z3+14/3*Log[1-x]*Pi^2*x^-1+23/36*Log[1-x]*Pi^2*(1-x)^-1-179/18*Log[1-x]*Pi^2+13/6*Log[1-x]*Pi^2*x+47/9*Log[1-x]^2-9/2*Log[1-x]^2*x^-1-94/9*Log[1-x]^2*(1-x)^-1+9/2*Log[1-x]^2*x-11*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2*(1-x)^-2-4*Log[1-x]^2*z2*(1-x)^-1+59/2*Log[1-x]^2*z2-11*Log[1-x]^2*z2*x-5/6*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX-1/3*Log[1-x]^2*Pi^2*(1-x)^-2+37/12*Log[1-x]^2*Pi^2*(1-x)^-1-59/24*Log[1-x]^2*Pi^2-17/6*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x*hLX+65/36*Log[1-x]^3+1/3*Log[1-x]^3*x^-1-65/18*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^3*x-5/4*Log[1-x]^4+1/2*Log[1-x]^4*x^-1-1/6*Log[1-x]^4*(1-x)^-2+5/24*Log[1-x]^4*(1-x)^-1+5/12*Log[1-x]^4*x-59/2*Log[1-x]^2*PolyLog[2,x]+11*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+11*Log[1-x]^2*PolyLog[2,x]*x-42*Log[1-x]*PolyLog[1,2,x]+14*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+14*Log[1-x]*PolyLog[1,2,x]*x+14*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*(1-x)^-2+10*Log[1-x]*PolyLog[3,x]*(1-x)^-1-14*Log[1-x]*PolyLog[3,x]*x+1393/54*Log[s^-1*mu2]-647/54*Log[s^-1*mu2]*x^-1+Log[s^-1*mu2]*x^-1*z3-1393/27*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*(1-x)^-1*z3-2*Log[s^-1*mu2]*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3+2/9*Log[s^-1*mu2]*Pi^2*x^-1-121/36*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/9*Log[s^-1*mu2]*Pi^2+83/18*Log[s^-1*mu2]*Pi^2*x-50/9*Log[s^-1*mu2]*Log[1-x]+4/9*Log[s^-1*mu2]*Log[1-x]*x^-1+100/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-41/12*Log[s^-1*mu2]*Log[1-x]^2+41/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-109/18*Log[s^-1*mu2]^2+25/9*Log[s^-1*mu2]^2*x^-1+109/9*Log[s^-1*mu2]^2*(1-x)^-1-25/9*Log[s^-1*mu2]^2*x+11/12*Log[s^-1*mu2]^2*Pi^2*x^-1+23/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+1/6*Log[s^-1*mu2]^2*Pi^2+7/12*Log[s^-1*mu2]^2*Pi^2*x+19/3*Log[s^-1*mu2]^2*Log[1-x]-7/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1-38/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+7/6*Log[s^-1*mu2]^2*Log[1-x]*x-13/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/9*Log[s^-1*mu2]^3+43/18*Log[s^-1*mu2]^3*x^-1+86/9*Log[s^-1*mu2]^3*(1-x)^-1-43/18*Log[s^-1*mu2]^3*x+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-7*Log[x]+9/2*Log[x]*x^-1-6*Log[x]*(1-x)^-2-17/18*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-10*Log[x]*z3-3*Log[x]*x-12*Log[x]*x*z3-2/9*Log[x]*Pi^2*x^-1-20/9*Log[x]*Pi^2*(1-x)^-1+101/18*Log[x]*Pi^2-35/6*Log[x]*Pi^2*x+170/9*Log[x]*Log[1-x]-4/9*Log[x]*Log[1-x]*x^-1+16*Log[x]*Log[1-x]*(1-x)^-2-100/9*Log[x]*Log[1-x]*(1-x)^-1-9*Log[x]*Log[1-x]*x+18*Log[x]*Log[1-x]*z2*x^-1+7*Log[x]*Log[1-x]*z2*(1-x)^-1-12*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-23/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x*hLX+7/2*Log[x]*Log[1-x]^2-9/2*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[1-x]^2*(1-x)^-1-7/2*Log[x]*Log[1-x]^2*x-47/6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLX+4/3*Log[x]*Log[1-x]^3*(1-x)^-2+2/3*Log[x]*Log[1-x]^3*(1-x)^-1+16/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLX+12*Log[x]*Log[1-x]*PolyLog[2,x]-18*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-7*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x-6*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-5/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-29/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2-6*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-67/9*Log[x]^2+29/9*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2+8/9*Log[x]^2*(1-x)^-1+9/2*Log[x]^2*x+23/12*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-2+97/24*Log[x]^2*Pi^2*(1-x)^-1-23/6*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-11/3*Log[x]^2*Log[1-x]+10/3*Log[x]^2*Log[1-x]*x^-1-143/12*Log[x]^2*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[1-x]*x+4*Log[x]^2*Log[1-x]^2-7*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x^-1*hLX-21/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+2*Log[x]^2*Log[1-x]^2*x*hLX-11/3*Log[x]^2*Log[s^-1*mu2]+29/6*Log[x]^2*Log[s^-1*mu2]*x^-1+61/12*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+3*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-15/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+35/18*Log[x]^3-11/9*Log[x]^3*x^-1-1/18*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-4/3*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+7/6*Log[x]^3*Log[1-x]*(1-x)^-1-4/3*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-1/4*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-2+1/8*Log[x]^4*(1-x)^-1+1/6*Log[x]^4*x-10*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-2+13/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+16*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-2+6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+9*Log[x]*PolyLog[2,x]*x^-1-21*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x+22*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-4*Log[x]*PolyLog[3,x]*(1-x)^-2-8*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x-21*PolyLog[1,2,x]+4*PolyLog[1,2,x]*x^-1+4*PolyLog[1,2,x]*x-5/3*PolyLog[2,x]*Pi^2*x^-1-2/3*PolyLog[2,x]*Pi^2*(1-x)^-2+55/6*PolyLog[2,x]*Pi^2*(1-x)^-1+3*PolyLog[2,x]*Pi^2-20/3*PolyLog[2,x]*Pi^2*x-9*PolyLog[3,x]*x^-1+21*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x-33*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*(1-x)^-2+11*PolyLog[4,1-x]*(1-x)^-1+18*PolyLog[4,1-x]*x-26*PolyLog[4,-x*(1-x)^-1]+18*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+4*PolyLog[4,-x*(1-x)^-1]*x-50*PolyLog[4,x]+12*PolyLog[4,x]*x^-1+12*PolyLog[4,x]*x;qggq2LXTL31=+Nc^-3*(1/2+187/32*x^-1-21/2*x^-1*z3+15*z3+187/32*x-x*z3-37/24*Pi^2*x^-1+19/6*Pi^2-2/3*Pi^2*x-Pi^2*x^2+7/480*Pi^4*x^-1+32/45*Pi^4-1259/1440*Pi^4*x-29/2*Log[1-x]+Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+12*Log[1-x]*z3+Log[1-x]*x-4*Log[1-x]*x*z3+13/12*Log[1-x]*Pi^2*x^-1+Log[1-x]*Pi^2-13/6*Log[1-x]*Pi^2*x+2*Log[1-x]^2-Log[1-x]^2*x^-2+1/4*Log[1-x]^2*x^-1+1/4*Log[1-x]^2*x-Log[1-x]^2*x^2+11/2*Log[1-x]^2*z2*x^-1-11/2*Log[1-x]^2*z2*x-5/4*Log[1-x]^2*Pi^2*x^-1+3/2*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x+2*Log[1-x]^3-13/12*Log[1-x]^3*x^-1-13/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/2*Log[1-x]^4*x^-1-1/24*Log[1-x]^4*x-11/2*Log[1-x]^2*PolyLog[2,x]*x^-1+11/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]*x^-1+6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-10*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+17/4*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+6*Log[x]*(1-x)^-1+4*Log[x]*z3-Log[x]*x-6*Log[x]*x*z3+3/8*Log[x]*Pi^2*x^-1-1/4*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x-1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-1/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-15*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x+5/4*Log[x]*Log[1-x]*Pi^2*x^-1-23/6*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x-11/2*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*x-2/3*Log[x]*Log[1-x]^3-5/6*Log[x]*Log[1-x]^3*x^-1+11/6*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+15*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]^2-5/8*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-3*Log[x]^2*(1-x)^-1+1/4*Log[x]^2*x-Log[x]^2*x^2+7/24*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2-1/4*Log[x]^2*Pi^2*x+23/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x-13/2*Log[x]^2*Log[1-x]^2+17/4*Log[x]^2*Log[1-x]^2*x^-1+7/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-11/6*Log[x]^3+3/4*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-8/3*Log[x]^3*Log[1-x]*x-7/12*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+14*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+19*Log[x]*PolyLog[2,x]+3/2*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[2,x]*x+4*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-6*Log[x]*PolyLog[3,x]*x+19/2*PolyLog[1,2,x]*x^-1-19/2*PolyLog[1,2,x]*x-3/2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-19*PolyLog[3,x]-3/2*PolyLog[3,x]*x^-1+8*PolyLog[3,x]*x-10*PolyLog[4,1-x]+11*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]-11*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-2*Nf*(-3401/648*x^-1-1/9*x^-1*z3+4*(1-x)^-1*z3-28*z3-3401/648*x-37/9*x*z3+55/108*Pi^2*x^-1-13/2*Pi^2+601/108*Pi^2*x+9/2*Pi^2*x^2+4/15*Pi^4*x^-1+11/30*Pi^4-Pi^4*x-52/9*Log[1-x]+271/27*Log[1-x]*x^-1+12*Log[1-x]*z3+271/27*Log[1-x]*x-24*Log[1-x]*x*z3-14/9*Log[1-x]*Pi^2*x^-1+40/9*Log[1-x]*Pi^2-11/9*Log[1-x]*Pi^2*x+7/9*Log[1-x]^2+9/2*Log[1-x]^2*x^-2+46/9*Log[1-x]^2*x^-1+46/9*Log[1-x]^2*x+9/2*Log[1-x]^2*x^2+24*Log[1-x]^2*z2*x^-1-24*Log[1-x]^2*z2*x+2*Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2+64/9*Log[1-x]^3-14/9*Log[1-x]^3*x^-1-14/9*Log[1-x]^3*x-Log[1-x]^4+2*Log[1-x]^4*x-24*Log[1-x]^2*PolyLog[2,x]*x^-1+24*Log[1-x]^2*PolyLog[2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2+5/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*x+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*x-10/9*Log[x]+5/2*Log[x]*x^-1+8*Log[x]*(1-x)^-1-9*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2*(1-x)^-1+46/9*Log[x]*Pi^2+2/9*Log[x]*Pi^2*x-13/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-92/9*Log[x]*Log[1-x]*x-9*Log[x]*Log[1-x]*x^2-24*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2-10*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*x+2*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+14/9*Log[x]^2+1/18*Log[x]^2*x^-1+46/9*Log[x]^2*x+9/2*Log[x]^2*x^2+34/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*x-12*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1+28*Log[x]*PolyLog[2,x]-4*Log[x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]*x+4*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-8*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[1,2,x]*x+4*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2*x-28*PolyLog[3,x]+4*PolyLog[3,x]*(1-x)^-1-4*PolyLog[3,x]*x-24*PolyLog[4,1-x]*x^-1+24*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*x-24*PolyLog[4,x]*x^-1+24*PolyLog[4,x]*x)+Nc^-1*(1+14135/648*x^-1-205/18*x^-1*z3+27*z3+14135/648*x-169/18*x*z3+19/216*Pi^2*x^-1+1/12*Pi^2-1487/216*Pi^2*x+5/2*Pi^2*x^2-55/144*Pi^4*x^-1-1/20*Pi^4*(1-x)^-1+43/30*Pi^4-123/80*Pi^4*x-314/9*Log[1-x]-67/27*Log[1-x]*x^-1-3*Log[1-x]*x^-1*z3-6*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3-67/27*Log[1-x]*x-2*Log[1-x]*x*z3-1/9*Log[1-x]*Pi^2*x^-1+247/72*Log[1-x]*Pi^2-7/36*Log[1-x]*Pi^2*x+151/18*Log[1-x]^2+5/2*Log[1-x]^2*x^-2-367/36*Log[1-x]^2*x^-1-367/36*Log[1-x]^2*x+5/2*Log[1-x]^2*x^2-6*Log[1-x]^2*z2*(1-x)^-1+3*Log[1-x]^2*z2+4/3*Log[1-x]^2*Pi^2*x^-1+1/2*Log[1-x]^2*Pi^2*(1-x)^-1-49/24*Log[1-x]^2*Pi^2+1/3*Log[1-x]^2*Pi^2*x+23/36*Log[1-x]^3+101/36*Log[1-x]^3*x^-1+101/36*Log[1-x]^3*x-15/16*Log[1-x]^4-3/8*Log[1-x]^4*x^-1+1/4*Log[1-x]^4*(1-x)^-1-3/8*Log[1-x]^4*x-3*Log[1-x]^2*PolyLog[2,x]+6*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]+Log[1-x]*PolyLog[1,2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]*x^-1-6*Log[1-x]*PolyLog[3,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-41/24*Log[s^-1*mu2]*Pi^2+17/18*Log[s^-1*mu2]*Pi^2*x-22/3*Log[s^-1*mu2]*Log[1-x]+55/18*Log[s^-1*mu2]*Log[1-x]*x^-1+55/18*Log[s^-1*mu2]*Log[1-x]*x-67/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+29/4*Log[s^-1*mu2]*Log[1-x]*Pi^2-49/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-17/12*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-11/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*x^-1-17/8*Log[s^-1*mu2]^2*Pi^2+19/12*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-17/4*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*x+5/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+139/9*Log[x]-9/2*Log[x]*x^-1+4*Log[x]*(1-x)^-1+5*Log[x]*z3-5*Log[x]*x-13*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1+31/18*Log[x]*Pi^2+17/18*Log[x]*Pi^2*x+131/18*Log[x]*Log[1-x]-55/18*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*(1-x)^-1+367/18*Log[x]*Log[1-x]*x-5*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+43/2*Log[x]*Log[1-x]*z2-15*Log[x]*Log[1-x]*z2*x+11/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-41/8*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x-19/4*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+9*Log[x]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^3+5/3*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*x-43/2*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+15*Log[x]*Log[1-x]*PolyLog[2,x]*x-25/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+24*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]*x-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+9/4*Log[x]*Log[s^-1*mu2]*Pi^2-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+101/12*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-11/2*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+9*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^2*x+35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^3*x+181/36*Log[x]^2-29/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-2*Log[x]^2*(1-x)^-1-367/36*Log[x]^2*x+5/2*Log[x]^2*x^2+1/12*Log[x]^2*Pi^2*x^-1-1/2*Log[x]^2*Pi^2*(1-x)^-1+35/48*Log[x]^2*Pi^2-1/2*Log[x]^2*Pi^2*x+229/24*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+31/12*Log[x]^2*Log[1-x]*x-23/8*Log[x]^2*Log[1-x]^2+11/4*Log[x]^2*Log[1-x]^2*x^-1+7/4*Log[x]^2*Log[1-x]^2*x+55/24*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*x-3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+3/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-17/8*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x-10/9*Log[x]^3+11/9*Log[x]^3*x^-1-2/9*Log[x]^3*x+7/12*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-11/6*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-11/16*Log[x]^4+1/4*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-1+9/8*Log[x]^4*x+3/4*Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1-3*Log[x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1-6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+17*Log[x]*PolyLog[1,2,x]*x+27*Log[x]*PolyLog[2,x]-2*Log[x]*PolyLog[2,x]*x+10*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1-20*Log[x]*PolyLog[3,x]*x+2*PolyLog[1,2,x]*x^-1-2*PolyLog[1,2,x]*x-5/6*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2*(1-x)^-1-5/4*PolyLog[2,x]*Pi^2+11/6*PolyLog[2,x]*Pi^2*x-27*PolyLog[3,x]+2*PolyLog[3,x]*x-55/2*PolyLog[4,1-x]+19*PolyLog[4,1-x]*x^-1+6*PolyLog[4,1-x]*(1-x)^-1+19*PolyLog[4,1-x]*x+43/2*PolyLog[4,-x*(1-x)^-1]-19*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-19*PolyLog[4,-x*(1-x)^-1]*x-17*PolyLog[4,x]*x^-1+17*PolyLog[4,x]*x)+Nf*(1307/216*x^-1-7/3*x^-1*z3-4*(1-x)^-1*z3+14*z3+1307/216*x-1/3*x*z3-85/108*Pi^2*x^-1+25/6*Pi^2-295/108*Pi^2*x-3*Pi^2*x^2-2/15*Pi^4*x^-1-11/60*Pi^4+1/2*Pi^4*x+92/9*Log[1-x]-218/27*Log[1-x]*x^-1-6*Log[1-x]*z3-218/27*Log[1-x]*x+12*Log[1-x]*x*z3+1/9*Log[1-x]*Pi^2*x^-1-61/18*Log[1-x]*Pi^2+4/9*Log[1-x]*Pi^2*x+7/9*Log[1-x]^2-3*Log[1-x]^2*x^-2-8/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^2*x-3*Log[1-x]^2*x^2-12*Log[1-x]^2*z2*x^-1+12*Log[1-x]^2*z2*x-Log[1-x]^2*Pi^2*x^-1+1/2*Log[1-x]^2*Pi^2-41/9*Log[1-x]^3+1/9*Log[1-x]^3*x^-1+1/9*Log[1-x]^3*x+1/2*Log[1-x]^4-Log[1-x]^4*x+12*Log[1-x]^2*PolyLog[2,x]*x^-1-12*Log[1-x]^2*PolyLog[2,x]*x+12*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*x+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+5/6*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]-20/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*x-Log[x]-211/54*Log[x]*x^-1-74/9*Log[x]*(1-x)^-1+190/27*Log[x]*x+4/9*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-32/9*Log[x]*Pi^2-7/9*Log[x]*Pi^2*x-43/9*Log[x]*Log[1-x]+20/9*Log[x]*Log[1-x]*x^-1+20/3*Log[x]*Log[1-x]*(1-x)^-1+16/9*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2+12*Log[x]*Log[1-x]*z2*x^-1-6*Log[x]*Log[1-x]*z2-4*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2+7*Log[x]*Log[1-x]^2-Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x+6*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x+1/18*Log[x]^2+19/18*Log[x]^2*x^-1-Log[x]^2*(1-x)^-2+Log[x]^2*(1-x)^-1-8/9*Log[x]^2*x-3*Log[x]^2*x^2-31/6*Log[x]^2*Log[1-x]+2/3*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1+5/6*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-8/9*Log[x]^3+2/3*Log[x]^3*(1-x)^-1-5/9*Log[x]^3*x+6*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1-14*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-1+4*Log[x]*PolyLog[2,x]*(1-x)^-1+2/3*Log[x]*PolyLog[2,x]*x-4*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+8*PolyLog[1,2,x]*(1-x)^-1-2*PolyLog[1,2,x]*x-2*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2*x+14*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-1-4*PolyLog[3,x]*(1-x)^-1-2/3*PolyLog[3,x]*x+12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*x+12*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*x)+Nc*(1/2-36077/864*x^-1+52/3*x^-1*z3+106/3*(1-x)^-1*z3-169/3*z3-36077/864*x-17/2*x*z3+179/54*Pi^2*x^-1-737/36*Pi^2+3341/216*Pi^2*x+8*Pi^2*x^2+77/160*Pi^4*x^-1+203/180*Pi^4*(1-x)^-1-197/180*Pi^4-4339/1440*Pi^4*x-535/18*Log[1-x]+755/27*Log[1-x]*x^-1-14*Log[1-x]*x^-1*z3-6*Log[1-x]*(1-x)^-1*z3+14*Log[1-x]*z3+755/27*Log[1-x]*x-57*Log[1-x]*x*z3-47/12*Log[1-x]*Pi^2*x^-1+325/24*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-431/18*Log[1-x]^2+8*Log[1-x]^2*x^-2+77/9*Log[1-x]^2*x^-1+77/9*Log[1-x]^2*x+8*Log[1-x]^2*x^2+85/2*Log[1-x]^2*z2*x^-1-14*Log[1-x]^2*z2*(1-x)^-1+7*Log[1-x]^2*z2-85/2*Log[1-x]^2*z2*x+41/12*Log[1-x]^2*Pi^2*x^-1+Log[1-x]^2*Pi^2*x^-1*hLX+7/6*Log[1-x]^2*Pi^2*(1-x)^-1+4*Log[1-x]^2*Pi^2*(1-x)^-1*hLX+19/24*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*hLX-9/4*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x*hLX+535/36*Log[1-x]^3-61/18*Log[1-x]^3*x^-1-61/18*Log[1-x]^3*x-5/48*Log[1-x]^4-3/8*Log[1-x]^4*x^-1+7/12*Log[1-x]^4*(1-x)^-1+19/6*Log[1-x]^4*x-7*Log[1-x]^2*PolyLog[2,x]-85/2*Log[1-x]^2*PolyLog[2,x]*x^-1+14*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+85/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]-43*Log[1-x]*PolyLog[1,2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+43*Log[1-x]*PolyLog[1,2,x]*x+22*Log[1-x]*PolyLog[3,x]+13*Log[1-x]*PolyLog[3,x]*x^-1-6*Log[1-x]*PolyLog[3,x]*(1-x)^-1-30*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-113/24*Log[s^-1*mu2]*Pi^2-163/72*Log[s^-1*mu2]*Pi^2*x-13/3*Log[s^-1*mu2]*Log[1-x]+71/9*Log[s^-1*mu2]*Log[1-x]*x^-1+71/9*Log[s^-1*mu2]*Log[1-x]*x-13/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-13/4*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-113/12*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-13/6*Log[s^-1*mu2]*Log[1-x]^2*x-13/2*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]^2*Pi^2-15/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]+2/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*x+15/4*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-107/12*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+428/9*Log[x]*(1-x)^-1-6*Log[x]*(1-x)^-1*z3-2*Log[x]*z3-553/27*Log[x]*x-6*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-119/9*Log[x]*Pi^2*(1-x)^-1+667/36*Log[x]*Pi^2+19/3*Log[x]*Pi^2*x+355/9*Log[x]*Log[1-x]-71/9*Log[x]*Log[1-x]*x^-1-80/3*Log[x]*Log[1-x]*(1-x)^-1-154/9*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*x^2-49*Log[x]*Log[1-x]*z2*x^-1+8*Log[x]*Log[1-x]*z2*(1-x)^-1-1/2*Log[x]*Log[1-x]*z2-7*Log[x]*Log[1-x]*z2*x+17*Log[x]*Log[1-x]*Pi^2*x^-1-Log[x]*Log[1-x]*Pi^2*x^-1*hLX-41/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+61/24*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*hLX+41/6*Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x*hLX-223/12*Log[x]*Log[1-x]^2+55/6*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*(1-x)^-1+19/6*Log[x]*Log[1-x]^2*x+1/2*Log[x]*Log[1-x]^3-61/6*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*x^-1*hLX+22/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLX+2*Log[x]*Log[1-x]^3*hLX+59/6*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x*hLX+1/2*Log[x]*Log[1-x]*PolyLog[2,x]+49*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+7*Log[x]*Log[1-x]*PolyLog[2,x]*x-67/6*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+80/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x-1/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-7/4*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+101/12*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+27/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-5/2*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-53/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-9*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x-161/36*Log[x]^2-259/72*Log[x]^2*x^-1+77/9*Log[x]^2*x+8*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1+3/2*Log[x]^2*Pi^2*(1-x)^-1-77/48*Log[x]^2*Pi^2-5/4*Log[x]^2*Pi^2*x+481/24*Log[x]^2*Log[1-x]-53/12*Log[x]^2*Log[1-x]*x^-1-5/4*Log[x]^2*Log[1-x]*x-27/8*Log[x]^2*Log[1-x]^2+12*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*x^-1*hLX+4*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]^2*Log[1-x]^2*hLX-3/4*Log[x]^2*Log[1-x]^2*x-Log[x]^2*Log[1-x]^2*x*hLX-17/24*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x+3/4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-1/8*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x+73/18*Log[x]^3-3/4*Log[x]^3*x^-1-11/3*Log[x]^3*(1-x)^-1+43/18*Log[x]^3*x+23/12*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-1-4/3*Log[x]^3*Log[1-x]*(1-x)^-1+11/6*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-1/48*Log[x]^4+1/8*Log[x]^4*x^-1+1/12*Log[x]^4*(1-x)^-1+7/24*Log[x]^4*x+19/4*Log[x]^2*PolyLog[2,x]+3/2*Log[x]^2*PolyLog[2,x]*x^-1-7*Log[x]^2*PolyLog[2,x]*(1-x)^-1+7*Log[x]^2*PolyLog[2,x]*x+2*Log[x]*PolyLog[1,2,x]+58*Log[x]*PolyLog[1,2,x]*x^-1-6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+15*Log[x]*PolyLog[1,2,x]*x+229/3*Log[x]*PolyLog[2,x]-61/6*Log[x]*PolyLog[2,x]*x^-1-106/3*Log[x]*PolyLog[2,x]*(1-x)^-1+47/3*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1+30*Log[x]*PolyLog[3,x]*(1-x)^-1-26*Log[x]*PolyLog[3,x]*x+106/3*PolyLog[1,2,x]-155/6*PolyLog[1,2,x]*x^-1-212/3*PolyLog[1,2,x]*(1-x)^-1+155/6*PolyLog[1,2,x]*x+11*PolyLog[2,x]*Pi^2*x^-1-3*PolyLog[2,x]*Pi^2*(1-x)^-1+11/4*PolyLog[2,x]*Pi^2-5/2*PolyLog[2,x]*Pi^2*x-229/3*PolyLog[3,x]+61/6*PolyLog[3,x]*x^-1+106/3*PolyLog[3,x]*(1-x)^-1-47/3*PolyLog[3,x]*x+17/2*PolyLog[4,1-x]-23*PolyLog[4,1-x]*x^-1+14*PolyLog[4,1-x]*(1-x)^-1+62*PolyLog[4,1-x]*x-45/2*PolyLog[4,-x*(1-x)^-1]-62*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+23*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]-61*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-1+61*PolyLog[4,x]*x)+I*Nc^-2*Nf*(3*Pi*x^-1+8/3*Pi*(1-x)^-1-3*Pi+4*Pi*z3-8*Pi*x*z3+2/3*Pi^3*(1-x)^-1-2/3*Pi^3-2/3*Pi^3*x+3*Log[1-x]*Pi*x^-2+2*Log[1-x]*Pi*x^-1+5/3*Log[1-x]*Pi+4*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x-2/3*Log[1-x]*Pi^3+4/3*Log[1-x]*Pi^3*x-2/3*Log[1-x]^2*Pi*x^-1+10/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-2/3*Log[1-x]^3*Pi+4/3*Log[1-x]^3*Pi*x-4*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x+2/3*Log[x]^2*Pi*(1-x)^-1-2/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x-4*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1+8*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(2*Pi*x^-1+2*Pi*x^-1*z3+2*Pi*(1-x)^-1+2*Pi*(1-x)^-1*z3-2*Pi-3*Pi*z3+2*Pi*x*z3-Pi^3*x^-1+13/6*Pi^3-1/4*Pi^3*x-Log[1-x]*Pi*x^-2+3/2*Log[1-x]*Pi*x^-1+8*Log[1-x]*Pi*(1-x)^-1+7/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x+3*Log[1-x]*Pi*z2*x^-1-1/2*Log[1-x]*Pi*z2-1/2*Log[1-x]*Pi^3*x^-1-1/6*Log[1-x]*Pi^3*(1-x)^-1-1/24*Log[1-x]*Pi^3-5/12*Log[1-x]*Pi^3*x-2*Log[1-x]^2*Pi*x^-1-3*Log[1-x]^2*Pi*(1-x)^-1+11/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-1/6*Log[1-x]^3*Pi*x^-1+Log[1-x]^3*Pi*(1-x)^-1-7/12*Log[1-x]^3*Pi-1/6*Log[1-x]^3*Pi*x-3*Log[1-x]*PolyLog[2,x]*Pi*x^-1+1/2*Log[1-x]*PolyLog[2,x]*Pi-7/2*Log[s^-1*mu2]*Pi*x^-1-8*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Pi+7/12*Log[s^-1*mu2]*Pi^3*x^-1+1/6*Log[s^-1*mu2]*Pi^3*(1-x)^-1-13/12*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x+6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+5/4*Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3/2*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]^3*Pi*x^-1-Log[s^-1*mu2]^3*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Pi+7/2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2-2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi+7/2*Log[x]*Pi*x-7/12*Log[x]*Pi^3*x^-1+5/3*Log[x]*Pi^3-17/12*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1-10*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi-Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3/2*Log[x]^2*Pi*x^-1+3*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+3/2*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi+3/2*Log[x]^2*Log[1-x]*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi+Log[x]^2*Log[s^-1*mu2]*Pi*x-1/2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi-Log[x]^3*Pi*x+2*Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi*x-5*PolyLog[1,2,x]*Pi*x^-1-2*PolyLog[1,2,x]*Pi*(1-x)^-1+6*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x-7*PolyLog[2,x]*Pi+3*PolyLog[2,x]*Pi*x-5*PolyLog[3,x]*Pi*x^-1+6*PolyLog[3,x]*Pi)+I*Nf*(82/27*Pi*x^-1+110/27*Pi*(1-x)^-1-82/27*Pi+2*Pi*z3-4*Pi*x*z3-2/9*Pi^3*(1-x)^-1+1/9*Pi^3+1/9*Pi^3*x+2*Log[1-x]*Pi*x^-2+2*Log[1-x]*Pi*x^-1-20/9*Log[1-x]*Pi*(1-x)^-1-5/9*Log[1-x]*Pi+10/9*Log[1-x]*Pi*x+2*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x-1/3*Log[1-x]*Pi^3+2/3*Log[1-x]*Pi^3*x+2/3*Log[1-x]^2*Pi*(1-x)^-1+5/3*Log[1-x]^2*Pi-1/3*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x-2*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x+10/9*Log[s^-1*mu2]*Pi*x^-1+20/9*Log[s^-1*mu2]*Pi*(1-x)^-1-10/9*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/3*Log[s^-1*mu2]^2*Pi*x^-1+2/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Pi-10/9*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2-2*Log[x]*Pi*(1-x)^-1+2*Log[x]*Pi-10/9*Log[x]*Pi*x-2/3*Log[x]*Log[1-x]*Pi*x^-1-2/3*Log[x]*Log[1-x]*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi*x^-1+1/3*Log[x]^2*Pi*x-2*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x-2/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1+10/3*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x+2*PolyLog[3,x]*Pi-4*PolyLog[3,x]*Pi*x)+I*Nc*(-283/27*Pi*x^-1+9*Pi*x^-1*z3-476/27*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3+283/27*Pi-4*Pi*z3+38*Pi*x*z3+Pi^3*x^-1-49/9*Pi^3*(1-x)^-1+47/9*Pi^3+173/36*Pi^3*x-6*Log[1-x]*Pi*x^-2-41/2*Log[1-x]*Pi*x^-1+80/9*Log[1-x]*Pi*(1-x)^-1+361/18*Log[1-x]*Pi-71/18*Log[1-x]*Pi*x+5*Log[1-x]*Pi*z2*x^-1+8*Log[1-x]*Pi*z2*(1-x)^-1-9/2*Log[1-x]*Pi*z2+28*Log[1-x]*Pi*z2*x+5/6*Log[1-x]*Pi^3*x^-1+11/6*Log[1-x]*Pi^3*(1-x)^-1-1/24*Log[1-x]*Pi^3-61/12*Log[1-x]*Pi^3*x+14/3*Log[1-x]^2*Pi*x^-1-2/3*Log[1-x]^2*Pi*(1-x)^-1-33/4*Log[1-x]^2*Pi+25/4*Log[1-x]^2*Pi*x-3/2*Log[1-x]^3*Pi*x^-1+Log[1-x]^3*Pi*x^-1*hLX-7*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLX+47/12*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLX-5/2*Log[1-x]^3*Pi*x-Log[1-x]^3*Pi*x*hLX-5*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+9/2*Log[1-x]*PolyLog[2,x]*Pi-28*Log[1-x]*PolyLog[2,x]*Pi*x-71/18*Log[s^-1*mu2]*Pi*x^-1-80/9*Log[s^-1*mu2]*Pi*(1-x)^-1+40/9*Log[s^-1*mu2]*Pi-5/12*Log[s^-1*mu2]*Pi^3*x^-1-11/6*Log[s^-1*mu2]*Pi^3*(1-x)^-1+17/12*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+55/12*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+13*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-1/3*Log[s^-1*mu2]^2*Pi*x^-1-2/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-9*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+9/4*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3/2*Log[s^-1*mu2]^3*Pi*x^-1+3*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+71/18*Log[x]*Pi*x^-1-58/3*Log[x]*Pi+71/18*Log[x]*Pi*x+5/12*Log[x]*Pi^3*x^-1+8/3*Log[x]*Pi^3*(1-x)^-1-8/3*Log[x]*Pi^3-7/4*Log[x]*Pi^3*x-49/6*Log[x]*Log[1-x]*Pi*x^-1-34/3*Log[x]*Log[1-x]*Pi-49/6*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-1/3*Log[x]^2*Pi*x^-1-20/3*Log[x]^2*Pi*(1-x)^-1+20/3*Log[x]^2*Pi+49/12*Log[x]^2*Pi*x+1/2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*x^-1*hLX+4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLX+1/2*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*hLX-3/2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[1-x]*Pi*x*hLX-1/2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+5/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+1/2*Log[x]^3*Pi*x^-1+4/3*Log[x]^3*Pi*(1-x)^-1-5/3*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x+6*Log[x]*PolyLog[2,x]*Pi*x^-1+16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-8*Log[x]*PolyLog[2,x]*Pi-6*Log[x]*PolyLog[2,x]*Pi*x-11*PolyLog[1,2,x]*Pi*x^-1-2*PolyLog[1,2,x]*Pi*(1-x)^-1-38*PolyLog[1,2,x]*Pi*x-29/3*PolyLog[2,x]*Pi*x^-1-62/3*PolyLog[2,x]*Pi*(1-x)^-1-82/3*PolyLog[2,x]*Pi+13/3*PolyLog[2,x]*Pi*x-11*PolyLog[3,x]*Pi*x^-1-24*PolyLog[3,x]*Pi*(1-x)^-1+6*PolyLog[3,x]*Pi+36*PolyLog[3,x]*Pi*x);qggq2LXTL32=+Nc^-2*(225/16-187/32*x^-1+21/2*x^-1*z3-225/8*(1-x)^-1+23/2*(1-x)^-1*z3-11/2*z3+187/32*x-4*x*z3+37/24*Pi^2*x^-1-41/24*Pi^2*(1-x)^-1-23/24*Pi^2+7/12*Pi^2*x-7/480*Pi^4*x^-1+19/72*Pi^4*(1-x)^-1-63/80*Pi^4-41/480*Pi^4*x-95/8*Log[1-x]-3*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+95/4*Log[1-x]*(1-x)^-1-22*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3+3*Log[1-x]*x+4*Log[1-x]*x*z3-7/12*Log[1-x]*Pi^2*x^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1-19/24*Log[1-x]*Pi^2-7/6*Log[1-x]*Pi^2*x+27/8*Log[1-x]^2-3/2*Log[1-x]^2*x^-1-27/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+3/2*Log[1-x]^2*z2*x^-1-17/2*Log[1-x]^2*z2+3/2*Log[1-x]^2*z2*x-1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/8*Log[1-x]^2*Pi^2-1/3*Log[1-x]^2*Pi^2*x-5/6*Log[1-x]^3+7/12*Log[1-x]^3*x^-1+5/3*Log[1-x]^3*(1-x)^-1-7/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/4*Log[1-x]^4*x^-1-1/8*Log[1-x]^4*(1-x)^-1+1/8*Log[1-x]^4*x+17/2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3/2*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*x-6*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*(1-x)^-1-2*Log[1-x]*PolyLog[3,x]*x+21/2*Log[s^-1*mu2]-39/8*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*x^-1*z3-21*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*(1-x)^-1*z3-12*Log[s^-1*mu2]*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3+3/8*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]*Pi^2+3/8*Log[s^-1*mu2]*Pi^2*x-45/4*Log[s^-1*mu2]*Log[1-x]+7/2*Log[s^-1*mu2]*Log[1-x]*x^-1+45/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+13/4*Log[s^-1*mu2]*Log[1-x]^2-13/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+6*Log[s^-1*mu2]^2-23/8*Log[s^-1*mu2]^2*x^-1-12*Log[s^-1*mu2]^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*x+7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+5/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/12*Log[s^-1*mu2]^2*Pi^2-1/24*Log[s^-1*mu2]^2*Pi^2*x-17/4*Log[s^-1*mu2]^2*Log[1-x]+3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/2*Log[s^-1*mu2]^3-3/4*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3/4*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/4*Log[s^-1*mu2]^4-1/8*Log[s^-1*mu2]^4*x^-1-1/2*Log[s^-1*mu2]^4*(1-x)^-1+1/8*Log[s^-1*mu2]^4*x-Log[x]+39/8*Log[x]*x^-1-2*Log[x]*x^-1*z3-6*Log[x]*(1-x)^-2+37/8*Log[x]*(1-x)^-1-6*Log[x]*z3-3*Log[x]*x-3/8*Log[x]*Pi^2*x^-1+5/24*Log[x]*Pi^2*(1-x)^-1-4/3*Log[x]*Pi^2+1/6*Log[x]*Pi^2*x+11/2*Log[x]*Log[1-x]-7/2*Log[x]*Log[1-x]*x^-1-9/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+2/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+3/4*Log[x]*Log[1-x]^2*(1-x)^-1+5/2*Log[x]*Log[1-x]^2*x+13/6*Log[x]*Log[1-x]^3+1/6*Log[x]*Log[1-x]^3*x^-1-1/3*Log[x]*Log[1-x]^3*(1-x)^-1-5/6*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/4*Log[x]*Log[s^-1*mu2]*x^-1+3/4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/4*Log[x]*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2+5/8*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2-29/8*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x-7/24*Log[x]^2*Pi^2*x^-1-1/8*Log[x]^2*Pi^2*(1-x)^-1-1/4*Log[x]^2*Pi^2+3*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2-3/4*Log[x]^2*Log[1-x]^2*x^-1-5/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[s^-1*mu2]+3/4*Log[x]^2*Log[s^-1*mu2]*x^-1+3/4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2+1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/4*Log[x]^3*x^-1+13/12*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+1/2*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^4-1/8*Log[x]^4*x^-1-5/24*Log[x]^4*(1-x)^-1-Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+6*Log[x]*PolyLog[2,x]-3/2*Log[x]*PolyLog[2,x]*x^-1-25/2*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-1/2*PolyLog[1,2,x]-13/2*PolyLog[1,2,x]*x^-1-13/2*PolyLog[1,2,x]*x+1/2*PolyLog[2,x]*Pi^2*x^-1+1/2*PolyLog[2,x]*Pi^2*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+3/2*PolyLog[3,x]*x^-1+25/2*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x+9*PolyLog[4,1-x]-PolyLog[4,1-x]*(1-x)^-1-3*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-3*PolyLog[4,-x*(1-x)^-1]*x^-1+PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+22*PolyLog[4,x])+Nc^-1*Nf*(-3743/324+3401/648*x^-1+1/9*x^-1*z3-16/3*(1-x)^-2*z3+3743/162*(1-x)^-1+412/9*(1-x)^-1*z3-218/9*z3-3401/648*x-25/9*x*z3-55/108*Pi^2*x^-1-257/54*Pi^2*(1-x)^-1+493/54*Pi^2+913/108*Pi^2*x+3*Pi^2*x^2-8/45*Pi^4*x^-1+22/45*Pi^4*(1-x)^-1-49/45*Pi^4-2/3*Pi^4*x+667/54*Log[1-x]-190/27*Log[1-x]*x^-1-667/27*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-24*Log[1-x]*z3+190/27*Log[1-x]*x-16*Log[1-x]*x*z3+4/9*Log[1-x]*Pi^2*x^-1-23/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-7/9*Log[1-x]*Pi^2*x+221/18*Log[1-x]^2-3*Log[1-x]^2*x^-2-8*Log[1-x]^2*x^-1-221/9*Log[1-x]^2*(1-x)^-1+8*Log[1-x]^2*x+3*Log[1-x]^2*x^2-16*Log[1-x]^2*z2*x^-1-32*Log[1-x]^2*z2-16*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-2/3*Log[1-x]^2*Pi^2+25/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1-50/9*Log[1-x]^3*(1-x)^-1-8/9*Log[1-x]^3*x+2*Log[1-x]^4-4/3*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x+32*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*x+32*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x-200/27*Log[s^-1*mu2]+191/54*Log[s^-1*mu2]*x^-1+400/27*Log[s^-1*mu2]*(1-x)^-1-191/54*Log[s^-1*mu2]*x-2/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+35/9*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-70/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/9*Log[s^-1*mu2]^2+19/18*Log[s^-1*mu2]^2*x^-1+38/9*Log[s^-1*mu2]^2*(1-x)^-1-19/18*Log[s^-1*mu2]^2*x+2/3*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-2/9*Log[s^-1*mu2]^3+1/9*Log[s^-1*mu2]^3*x^-1+4/9*Log[s^-1*mu2]^3*(1-x)^-1-1/9*Log[s^-1*mu2]^3*x-34/3*Log[x]-5/2*Log[x]*x^-1-32/3*Log[x]*(1-x)^-2+281/18*Log[x]*(1-x)^-1-6*Log[x]*x+2/9*Log[x]*Pi^2*x^-1+8/9*Log[x]*Pi^2*(1-x)^-2-22/3*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+4/9*Log[x]*Pi^2*x-248/9*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+256/9*Log[x]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2*(1-x)^-1+8*Log[x]*Log[1-x]*z2-16/3*Log[x]*Log[1-x]*Pi^2*x^-1-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+20/3*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*x^-1+8/3*Log[x]*Log[1-x]^3*(1-x)^-1+8/3*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x^-1-1/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+127/9*Log[x]^2-1/18*Log[x]^2*x^-1-265/18*Log[x]^2*(1-x)^-1+8*Log[x]^2*x+3*Log[x]^2*x^2+26/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1-49/3*Log[x]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*(1-x)^-2-136/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x+8*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+32/3*PolyLog[1,2,x]*(1-x)^-2-32/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1-16/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-24*PolyLog[3,x]-16/3*PolyLog[3,x]*(1-x)^-2+136/3*PolyLog[3,x]*(1-x)^-1-8/3*PolyLog[3,x]*x+32*PolyLog[4,1-x]+16*PolyLog[4,1-x]*x^-1+16*PolyLog[4,1-x]*x+32*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,x]+16*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*x)+Nc*Nf*(1085/108-1307/216*x^-1+7/3*x^-1*z3+8/3*(1-x)^-2*z3-1085/54*(1-x)^-1-4*(1-x)^-1*z3-2*z3+1307/216*x-x*z3+85/108*Pi^2*x^-1+263/54*Pi^2*(1-x)^-1-217/54*Pi^2-415/108*Pi^2*x+4/45*Pi^4*x^-1-11/90*Pi^4*(1-x)^-1+1/6*Pi^4+1/3*Pi^4*x-187/54*Log[1-x]+28/27*Log[1-x]*x^-1+187/27*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3+4*Log[1-x]*z3-28/27*Log[1-x]*x+8*Log[1-x]*x*z3-2/3*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x-43/18*Log[1-x]^2+2*Log[1-x]^2*x^-1+43/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x+8*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2+8*Log[1-x]^2*z2*x+2/3*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-10/9*Log[1-x]^3-2/9*Log[1-x]^3*x^-1+20/9*Log[1-x]^3*(1-x)^-1+2/9*Log[1-x]^3*x-1/3*Log[1-x]^4+1/3*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x-4*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*x-4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+86/9*Log[s^-1*mu2]-89/18*Log[s^-1*mu2]*x^-1-172/9*Log[s^-1*mu2]*(1-x)^-1+89/18*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-1+16/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8/9*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*x-23/9*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/3*Log[s^-1*mu2]^2-13/6*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+2/3*Log[s^-1*mu2]^3-1/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[s^-1*mu2]^3*x+4*Log[x]+211/54*Log[x]*x^-1+112/27*Log[x]*(1-x)^-2+35/18*Log[x]*(1-x)^-1-4/9*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-2+20/9*Log[x]*Pi^2*(1-x)^-1-4/9*Log[x]*Pi^2+34/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*(1-x)^-2-26/9*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2*(1-x)^-1+8/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*x^-1-2/3*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+29/9*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+5/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-17/9*Log[x]^2-19/18*Log[x]^2*x^-1+11/18*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-1/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]-1/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1+8*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x+4/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-2-8*PolyLog[3,x]*(1-x)^-1-4*PolyLog[4,1-x]-8*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*x-4*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*x-4*PolyLog[4,x]-8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*x)+Nc^2*(-33119/432+36077/864*x^-1-52/3*x^-1*z3-44/3*(1-x)^-2*z3+33119/216*(1-x)^-1-29/2*(1-x)^-1*z3+31/2*z3-36077/864*x+23/2*x*z3-179/54*Pi^2*x^-1-3875/216*Pi^2*(1-x)^-1+2887/216*Pi^2+2573/216*Pi^2*x-43/96*Pi^4*x^-1+1/30*Pi^4*(1-x)^-2-25/72*Pi^4*(1-x)^-1-179/720*Pi^4-587/1440*Pi^4*x+4189/216*Log[1-x]-202/27*Log[1-x]*x^-1+5*Log[1-x]*x^-1*z3+4*Log[1-x]*(1-x)^-2*z3-4189/108*Log[1-x]*(1-x)^-1+28*Log[1-x]*(1-x)^-1*z3-22*Log[1-x]*z3+202/27*Log[1-x]*x-25*Log[1-x]*x*z3+35/12*Log[1-x]*Pi^2*x^-1-55/36*Log[1-x]*Pi^2*(1-x)^-1-179/72*Log[1-x]*Pi^2-1/3*Log[1-x]*Pi^2*x+301/72*Log[1-x]^2-5*Log[1-x]^2*x^-1-301/36*Log[1-x]^2*(1-x)^-1+5*Log[1-x]^2*x-41/2*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2*(1-x)^-2-4*Log[1-x]^2*z2*(1-x)^-1-14*Log[1-x]^2*z2-41/2*Log[1-x]^2*z2*x-2*Log[1-x]^2*Pi^2*x^-1-13/3*Log[1-x]^2*Pi^2*(1-x)^-2+19/6*Log[1-x]^2*Pi^2*(1-x)^-1-9/4*Log[1-x]^2*Pi^2-5/6*Log[1-x]^2*Pi^2*x+103/36*Log[1-x]^3+35/36*Log[1-x]^3*x^-1-103/18*Log[1-x]^3*(1-x)^-1-35/36*Log[1-x]^3*x+4/3*Log[1-x]^4-1/12*Log[1-x]^4*x^-1-1/6*Log[1-x]^4*(1-x)^-2-4/3*Log[1-x]^4*(1-x)^-1+43/24*Log[1-x]^4*x+14*Log[1-x]^2*PolyLog[2,x]+41/2*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+41/2*Log[1-x]^2*PolyLog[2,x]*x+12*Log[1-x]*PolyLog[1,2,x]+20*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+20*Log[1-x]*PolyLog[1,2,x]*x-12*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-20*Log[1-x]*PolyLog[3,x]*x-551/9*Log[s^-1*mu2]+2243/72*Log[s^-1*mu2]*x^-1-9*Log[s^-1*mu2]*x^-1*z3+1102/9*Log[s^-1*mu2]*(1-x)^-1-36*Log[s^-1*mu2]*(1-x)^-1*z3+18*Log[s^-1*mu2]*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3-131/72*Log[s^-1*mu2]*Pi^2*x^-1-41/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-49/36*Log[s^-1*mu2]*Pi^2-7/72*Log[s^-1*mu2]*Pi^2*x+341/36*Log[s^-1*mu2]*Log[1-x]-71/18*Log[s^-1*mu2]*Log[1-x]*x^-1-341/18*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x-5/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-29/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+35/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-5/3*Log[s^-1*mu2]*Log[1-x]^2+10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-95/6*Log[s^-1*mu2]^2+181/24*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-181/24*Log[s^-1*mu2]^2*x+5/8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+21/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-21/4*Log[s^-1*mu2]^2*Pi^2-27/8*Log[s^-1*mu2]^2*Pi^2*x-1/12*Log[s^-1*mu2]^2*Log[1-x]-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-5*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/6*Log[s^-1*mu2]^3-5/12*Log[s^-1*mu2]^3*x^-1-5/3*Log[s^-1*mu2]^3*(1-x)^-1+5/12*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/4*Log[s^-1*mu2]^4-9/8*Log[s^-1*mu2]^4*x^-1-9/2*Log[s^-1*mu2]^4*(1-x)^-1+9/8*Log[s^-1*mu2]^4*x-10*Log[x]-5113/216*Log[x]*x^-1+4*Log[x]*x^-1*z3-808/27*Log[x]*(1-x)^-2+4*Log[x]*(1-x)^-2*z3-857/72*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-4*Log[x]*z3+131/72*Log[x]*Pi^2*x^-1+22/3*Log[x]*Pi^2*(1-x)^-2-679/72*Log[x]*Pi^2*(1-x)^-1+53/18*Log[x]*Pi^2-119/18*Log[x]*Log[1-x]+71/18*Log[x]*Log[1-x]*x^-1+160/9*Log[x]*Log[1-x]*(1-x)^-2+1/18*Log[x]*Log[1-x]*(1-x)^-1-10*Log[x]*Log[1-x]*x+21*Log[x]*Log[1-x]*z2*x^-1+20*Log[x]*Log[1-x]*z2*(1-x)^-1-2*Log[x]*Log[1-x]*z2-73/12*Log[x]*Log[1-x]*Pi^2*x^-1+11/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-31/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+5/2*Log[x]*Log[1-x]*Pi^2-3/2*Log[x]*Log[1-x]^2-35/12*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*(1-x)^-2+33/4*Log[x]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[1-x]^3+43/6*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-2+7/2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]*PolyLog[2,x]-21*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-401/36*Log[x]*Log[s^-1*mu2]*x^-1-160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-53/12*Log[x]*Log[s^-1*mu2]*(1-x)^-1-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+19/12*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+15/4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+119/36*Log[x]^2+259/72*Log[x]^2*x^-1+157/72*Log[x]^2*(1-x)^-1+5*Log[x]^2*x+5/24*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-2+1/6*Log[x]^2*Pi^2*(1-x)^-1-1/12*Log[x]^2*Pi^2-2/3*Log[x]^2*Log[1-x]+31/12*Log[x]^2*Log[1-x]*x^-1-31/6*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2-25/4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-2-Log[x]^2*Log[1-x]^2*(1-x)^-1-13/6*Log[x]^2*Log[s^-1*mu2]-23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2-11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+35/18*Log[x]^3+3/4*Log[x]^3*x^-1+22/9*Log[x]^3*(1-x)^-2-101/36*Log[x]^3*(1-x)^-1+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+5/12*Log[x]^4-1/8*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-2-5/6*Log[x]^4*(1-x)^-1+Log[x]^2*PolyLog[2,x]+1/2*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-2-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]-20*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-2-24*Log[x]*PolyLog[1,2,x]*(1-x)^-1+6*Log[x]*PolyLog[2,x]+35/6*Log[x]*PolyLog[2,x]*x^-1+44/3*Log[x]*PolyLog[2,x]*(1-x)^-2-57/2*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*(1-x)^-2+8*Log[x]*PolyLog[3,x]*(1-x)^-1-11/6*PolyLog[1,2,x]+35/6*PolyLog[1,2,x]*x^-1+88/3*PolyLog[1,2,x]*(1-x)^-2-88/3*PolyLog[1,2,x]*(1-x)^-1+35/6*PolyLog[1,2,x]*x-7/2*PolyLog[2,x]*Pi^2*x^-1-2/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2/3*PolyLog[2,x]*Pi^2*(1-x)^-1-3*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-6*PolyLog[3,x]-35/6*PolyLog[3,x]*x^-1-44/3*PolyLog[3,x]*(1-x)^-2+57/2*PolyLog[3,x]*(1-x)^-1+18*PolyLog[4,1-x]+20*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*(1-x)^-2-4*PolyLog[4,1-x]*(1-x)^-1+21*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]+21*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]+20*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*x)+I*Nc^-2*(2*Pi*x^-1-6*Pi*(1-x)^-2+59/8*Pi*(1-x)^-1+2*Pi*(1-x)^-1*z3+15/8*Pi-4*Pi*z3-14*Pi*x*z3+55/24*Pi^3*(1-x)^-1+11/24*Pi^3-3/2*Pi^3*x+2*Log[1-x]*Pi*x^-2+13/2*Log[1-x]*Pi*x^-1+9/2*Log[1-x]*Pi*(1-x)^-1-15/2*Log[1-x]*Pi+8*Log[1-x]*Pi*z2*x^-1+3*Log[1-x]*Pi*z2*(1-x)^-1-3*Log[1-x]*Pi*z2-14*Log[1-x]*Pi*z2*x+1/2*Log[1-x]*Pi^3*x^-1+1/4*Log[1-x]*Pi^3*(1-x)^-1+1/12*Log[1-x]*Pi^3+2/3*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*x^-1-3/4*Log[1-x]^2*Pi*(1-x)^-1+17/4*Log[1-x]^2*Pi-3/2*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi*x^-1+1/6*Log[1-x]^3*Pi*(1-x)^-1+1/6*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+3*Log[1-x]*PolyLog[2,x]*Pi+14*Log[1-x]*PolyLog[2,x]*Pi*x-3/4*Log[s^-1*mu2]*Pi*(1-x)^-1+9/4*Log[s^-1*mu2]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-1/4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi+Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[x]*Pi*(1-x)^-3+9*Log[x]*Pi*(1-x)^-2-15*Log[x]*Pi*(1-x)^-1+6*Log[x]*Pi-1/3*Log[x]*Pi^3*(1-x)^-1+1/3*Log[x]*Pi^3+5/3*Log[x]*Pi^3*x-3*Log[x]*Log[1-x]*Pi*x^-1-14*Log[x]*Log[1-x]*Pi*(1-x)^-1+7*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x-5*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+5*Log[x]*Log[1-x]^2*Pi*x+7/2*Log[x]^2*Pi*(1-x)^-1-7/2*Log[x]^2*Pi-3/2*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-Log[x]^2*Log[1-x]*Pi-5*Log[x]^2*Log[1-x]*Pi*x-1/3*Log[x]^3*Pi*(1-x)^-1+1/3*Log[x]^3*Pi+5/3*Log[x]^3*Pi*x-6*PolyLog[1,2,x]*Pi*x^-1-2*PolyLog[1,2,x]*Pi*(1-x)^-1+2*PolyLog[1,2,x]*Pi+14*PolyLog[1,2,x]*Pi*x+3*PolyLog[2,x]*Pi*x^-1-25/2*PolyLog[2,x]*Pi*(1-x)^-1+31/2*PolyLog[2,x]*Pi+2*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi-14*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(-6*Pi*x^-1-32/3*Pi*(1-x)^-2+103/18*Pi*(1-x)^-1+16*Pi*(1-x)^-1*z3-17/2*Pi-24*Pi*z3-16*Pi*x*z3-8/3*Pi^3*(1-x)^-2+20/3*Pi^3*(1-x)^-1-4*Pi^3-4/3*Pi^3*x-6*Log[1-x]*Pi*x^-2-182/9*Log[1-x]*Pi*x^-1-256/9*Log[1-x]*Pi*(1-x)^-1+40/9*Log[1-x]*Pi+16*Log[1-x]*Pi*z2*(1-x)^-1-24*Log[1-x]*Pi*z2-16*Log[1-x]*Pi*z2*x-8/3*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3+8/3*Log[1-x]*Pi^3*x+4/3*Log[1-x]^2*Pi*x^-1-8*Log[1-x]^2*Pi*(1-x)^-1+4*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x-8/3*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi+8/3*Log[1-x]^3*Pi*x-16*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+24*Log[1-x]*PolyLog[2,x]*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[x]*Pi*(1-x)^-1+2/3*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[1-x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]^2*Pi*(1-x)^-2+20/3*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x-16*PolyLog[1,2,x]*Pi*(1-x)^-1+24*PolyLog[1,2,x]*Pi+16*PolyLog[1,2,x]*Pi*x-8/3*PolyLog[2,x]*Pi*x^-1-16/3*PolyLog[2,x]*Pi*(1-x)^-2-104/3*PolyLog[2,x]*Pi*(1-x)^-1+16*PolyLog[2,x]*Pi+16*PolyLog[3,x]*Pi*(1-x)^-1-24*PolyLog[3,x]*Pi-16*PolyLog[3,x]*Pi*x)+I*(-4*Pi*x^-1+12*Pi*x^-1*z3-6*Pi*(1-x)^-2+4*Pi*(1-x)^-2*z3+233/18*Pi*(1-x)^-1+14*Pi*(1-x)^-1*z3+3/2*Pi-34*Pi*z3+2*Pi*x*z3+4*Pi^3*x^-1+13/6*Pi^3*(1-x)^-1-14/3*Pi^3+1/2*Pi^3*x-4*Log[1-x]*Pi*x^-2+179/9*Log[1-x]*Pi*x^-1+16*Log[1-x]*Pi*(1-x)^-2-44/9*Log[1-x]*Pi*(1-x)^-1-40/9*Log[1-x]*Pi+2*Log[1-x]*Pi*z2*x^-1+7*Log[1-x]*Pi*z2*(1-x)^-1-16*Log[1-x]*Pi*z2+2*Log[1-x]*Pi*z2*x-Log[1-x]*Pi^3*x^-1-1/3*Log[1-x]*Pi^3*(1-x)^-2+11/12*Log[1-x]*Pi^3*(1-x)^-1+22/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*x-6*Log[1-x]^2*Pi*(1-x)^-2-2*Log[1-x]^2*Pi*(1-x)^-1-7*Log[1-x]^2*Pi+9/2*Log[1-x]^2*Pi*x-4/3*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi*x^-1*hLX+2*Log[1-x]^3*Pi*(1-x)^-2-5/6*Log[1-x]^3*Pi*(1-x)^-1+14/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*x+2*Log[1-x]^3*Pi*x*hLX-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-7*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+16*Log[1-x]*PolyLog[2,x]*Pi-2*Log[1-x]*PolyLog[2,x]*Pi*x-16*Log[s^-1*mu2]*Pi*(1-x)^-2+53/3*Log[s^-1*mu2]*Pi*(1-x)^-1-6*Log[s^-1*mu2]*Pi+1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-1/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-17/6*Log[s^-1*mu2]*Pi^3+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-35/6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-6*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]^2*Pi*(1-x)^-1-6*Log[s^-1*mu2]^2*Pi+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[s^-1*mu2]^3*Pi*(1-x)^-2+2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-Log[s^-1*mu2]^3*Pi-6*Log[x]*Pi*(1-x)^-3+9*Log[x]*Pi*(1-x)^-2-15*Log[x]*Pi*(1-x)^-1+6*Log[x]*Pi-17/3*Log[x]*Pi^3*(1-x)^-1+7*Log[x]*Pi^3+7/3*Log[x]*Pi^3*x-3*Log[x]*Log[1-x]*Pi*x^-1-14*Log[x]*Log[1-x]*Pi*(1-x)^-1+7*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x+3*Log[x]*Log[1-x]^2*Pi*x^-1+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]*Log[s^-1*mu2]^2*Pi*x+7/2*Log[x]^2*Pi*(1-x)^-1-7/2*Log[x]^2*Pi-3/2*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*x^-1*hLX+Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi-Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x*hLX-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-3*Log[x]^2*Log[s^-1*mu2]*Pi-6*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+2*Log[x]^3*Pi*x^-1-1/3*Log[x]^3*Pi*(1-x)^-1+7/3*Log[x]^3*Pi+5/3*Log[x]^3*Pi*x-8*Log[x]*PolyLog[2,x]*Pi*x^-1+24*Log[x]*PolyLog[2,x]*Pi-8*Log[x]*PolyLog[2,x]*Pi*x-10*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi*(1-x)^-2-22*PolyLog[1,2,x]*Pi*(1-x)^-1+34*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x-3*PolyLog[2,x]*Pi*x^-1-21*PolyLog[2,x]*Pi*(1-x)^-1+5*PolyLog[2,x]*Pi+12*PolyLog[2,x]*Pi*x+4*PolyLog[3,x]*Pi*x^-1+2*PolyLog[3,x]*Pi*(1-x)^-1-52*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nc*Nf*(4*Pi*x^-1+112/27*Pi*(1-x)^-2-329/54*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3+211/54*Pi+8*Pi*z3-4/9*Pi^3*(1-x)^-2+4/9*Pi^3*(1-x)^-1-2/9*Pi^3+4*Log[1-x]*Pi*x^-2+34/9*Log[1-x]*Pi*x^-1-40/9*Log[1-x]*Pi*(1-x)^-2+22/3*Log[1-x]*Pi*(1-x)^-1-10/9*Log[1-x]*Pi-4*Log[1-x]*Pi*z2*(1-x)^-1+8*Log[1-x]*Pi*z2+2/3*Log[1-x]*Pi^3*(1-x)^-1-4/3*Log[1-x]*Pi^3+4/3*Log[1-x]^2*Pi*(1-x)^-2+8/3*Log[1-x]^2*Pi*(1-x)^-1+2/3*Log[1-x]^2*Pi+2/3*Log[1-x]^3*Pi*(1-x)^-1-4/3*Log[1-x]^3*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-8*Log[1-x]*PolyLog[2,x]*Pi+40/9*Log[s^-1*mu2]*Pi*(1-x)^-2-55/9*Log[s^-1*mu2]*Pi*(1-x)^-1+29/9*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Pi+4*PolyLog[1,2,x]*Pi*(1-x)^-1-8*PolyLog[1,2,x]*Pi+8/3*PolyLog[2,x]*Pi*(1-x)^-2+16/3*PolyLog[2,x]*Pi*(1-x)^-1+4/3*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi*(1-x)^-1+8*PolyLog[3,x]*Pi)+I*Nc^2*(-10*Pi*x^-1-808/27*Pi*(1-x)^-2+8*Pi*(1-x)^-2*z3+9035/216*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3-5113/216*Pi-16*Pi*z3+22/9*Pi^3*(1-x)^-2-41/72*Pi^3*(1-x)^-1+7/72*Pi^3-10*Log[1-x]*Pi*x^-2-119/18*Log[1-x]*Pi*x^-1+160/9*Log[1-x]*Pi*(1-x)^-2-107/6*Log[1-x]*Pi*(1-x)^-1+71/18*Log[1-x]*Pi+2*Log[1-x]*Pi*z2*x^-1+20*Log[1-x]*Pi*z2*(1-x)^-1-21*Log[1-x]*Pi*z2+7/6*Log[1-x]*Pi^3*x^-1+11/3*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-1+55/12*Log[1-x]*Pi^3-3/2*Log[1-x]^2*Pi*x^-1-4/3*Log[1-x]^2*Pi*(1-x)^-2-83/12*Log[1-x]^2*Pi*(1-x)^-1-35/12*Log[1-x]^2*Pi+Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi*(1-x)^-2-8/3*Log[1-x]^3*Pi*(1-x)^-1+23/6*Log[1-x]^3*Pi-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-20*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+21*Log[1-x]*PolyLog[2,x]*Pi-160/9*Log[s^-1*mu2]*Pi*(1-x)^-2+799/36*Log[s^-1*mu2]*Pi*(1-x)^-1-401/36*Log[s^-1*mu2]*Pi-11/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+11/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-11/6*Log[s^-1*mu2]*Pi^3+13/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+7/2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi-4/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-29/12*Log[s^-1*mu2]^2*Pi*(1-x)^-1+19/12*Log[s^-1*mu2]^2*Pi-3*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[s^-1*mu2]^3*Pi*(1-x)^-2-6*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3*Log[s^-1*mu2]^3*Pi-4*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi*(1-x)^-2-20*PolyLog[1,2,x]*Pi*(1-x)^-1+20*PolyLog[1,2,x]*Pi-6*PolyLog[2,x]*Pi*x^-1-44/3*PolyLog[2,x]*Pi*(1-x)^-2-83/6*PolyLog[2,x]*Pi*(1-x)^-1-35/6*PolyLog[2,x]*Pi+16*PolyLog[3,x]*Pi*(1-x)^-1-20*PolyLog[3,x]*Pi)+16799/324-14135/648*x^-1+205/18*x^-1*z3-16799/162*(1-x)^-1+185/9*(1-x)^-1*z3+2/9*z3+14135/648*x-277/18*x*z3-19/216*Pi^2*x^-1-427/54*Pi^2*(1-x)^-1-62/27*Pi^2+1687/216*Pi^2*x+91/720*Pi^4*x^-1+1/30*Pi^4*(1-x)^-2-193/180*Pi^4*(1-x)^-1+263/360*Pi^4-71/144*Pi^4*x-884/27*Log[1-x]+121/27*Log[1-x]*x^-1-11*Log[1-x]*x^-1*z3+4*Log[1-x]*(1-x)^-2*z3+1768/27*Log[1-x]*(1-x)^-1-34*Log[1-x]*(1-x)^-1*z3+36*Log[1-x]*z3-121/27*Log[1-x]*x-3*Log[1-x]*x*z3+14/3*Log[1-x]*Pi^2*x^-1+23/36*Log[1-x]*Pi^2*(1-x)^-1-179/18*Log[1-x]*Pi^2+13/6*Log[1-x]*Pi^2*x+47/9*Log[1-x]^2-9/2*Log[1-x]^2*x^-1-94/9*Log[1-x]^2*(1-x)^-1+9/2*Log[1-x]^2*x-11*Log[1-x]^2*z2*x^-1+4*Log[1-x]^2*z2*(1-x)^-2-4*Log[1-x]^2*z2*(1-x)^-1+59/2*Log[1-x]^2*z2-11*Log[1-x]^2*z2*x-5/6*Log[1-x]^2*Pi^2*x^-1+2*Log[1-x]^2*Pi^2*x^-1*hLX-1/3*Log[1-x]^2*Pi^2*(1-x)^-2+37/12*Log[1-x]^2*Pi^2*(1-x)^-1-59/24*Log[1-x]^2*Pi^2-17/6*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x*hLX+65/36*Log[1-x]^3+1/3*Log[1-x]^3*x^-1-65/18*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^3*x-5/4*Log[1-x]^4+1/2*Log[1-x]^4*x^-1-1/6*Log[1-x]^4*(1-x)^-2+5/24*Log[1-x]^4*(1-x)^-1+5/12*Log[1-x]^4*x-59/2*Log[1-x]^2*PolyLog[2,x]+11*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+11*Log[1-x]^2*PolyLog[2,x]*x-42*Log[1-x]*PolyLog[1,2,x]+14*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+14*Log[1-x]*PolyLog[1,2,x]*x+14*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*(1-x)^-2+10*Log[1-x]*PolyLog[3,x]*(1-x)^-1-14*Log[1-x]*PolyLog[3,x]*x+1393/54*Log[s^-1*mu2]-647/54*Log[s^-1*mu2]*x^-1+Log[s^-1*mu2]*x^-1*z3-1393/27*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*(1-x)^-1*z3-2*Log[s^-1*mu2]*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3+2/9*Log[s^-1*mu2]*Pi^2*x^-1-121/36*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/9*Log[s^-1*mu2]*Pi^2+83/18*Log[s^-1*mu2]*Pi^2*x-50/9*Log[s^-1*mu2]*Log[1-x]+4/9*Log[s^-1*mu2]*Log[1-x]*x^-1+100/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-41/12*Log[s^-1*mu2]*Log[1-x]^2+41/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-109/18*Log[s^-1*mu2]^2+25/9*Log[s^-1*mu2]^2*x^-1+109/9*Log[s^-1*mu2]^2*(1-x)^-1-25/9*Log[s^-1*mu2]^2*x+11/12*Log[s^-1*mu2]^2*Pi^2*x^-1+23/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+1/6*Log[s^-1*mu2]^2*Pi^2+7/12*Log[s^-1*mu2]^2*Pi^2*x+19/3*Log[s^-1*mu2]^2*Log[1-x]-7/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1-38/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+7/6*Log[s^-1*mu2]^2*Log[1-x]*x-13/4*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/9*Log[s^-1*mu2]^3+43/18*Log[s^-1*mu2]^3*x^-1+86/9*Log[s^-1*mu2]^3*(1-x)^-1-43/18*Log[s^-1*mu2]^3*x+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/2*Log[s^-1*mu2]^4+3/4*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-3/4*Log[s^-1*mu2]^4*x-7*Log[x]+9/2*Log[x]*x^-1-6*Log[x]*(1-x)^-2-17/18*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-10*Log[x]*z3-3*Log[x]*x-12*Log[x]*x*z3-2/9*Log[x]*Pi^2*x^-1-20/9*Log[x]*Pi^2*(1-x)^-1+101/18*Log[x]*Pi^2-35/6*Log[x]*Pi^2*x+170/9*Log[x]*Log[1-x]-4/9*Log[x]*Log[1-x]*x^-1+16*Log[x]*Log[1-x]*(1-x)^-2-100/9*Log[x]*Log[1-x]*(1-x)^-1-9*Log[x]*Log[1-x]*x+18*Log[x]*Log[1-x]*z2*x^-1+7*Log[x]*Log[1-x]*z2*(1-x)^-1-12*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-23/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x*hLX+7/2*Log[x]*Log[1-x]^2-9/2*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[1-x]^2*(1-x)^-1-7/2*Log[x]*Log[1-x]^2*x-47/6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLX+4/3*Log[x]*Log[1-x]^3*(1-x)^-2+2/3*Log[x]*Log[1-x]^3*(1-x)^-1+16/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLX+12*Log[x]*Log[1-x]*PolyLog[2,x]-18*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-7*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x-6*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-5/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-29/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2-6*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-67/9*Log[x]^2+29/9*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-3+9/2*Log[x]^2*(1-x)^-2+8/9*Log[x]^2*(1-x)^-1+9/2*Log[x]^2*x+23/12*Log[x]^2*Pi^2*x^-1+1/3*Log[x]^2*Pi^2*(1-x)^-2+97/24*Log[x]^2*Pi^2*(1-x)^-1-23/6*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-11/3*Log[x]^2*Log[1-x]+10/3*Log[x]^2*Log[1-x]*x^-1-143/12*Log[x]^2*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[1-x]*x+4*Log[x]^2*Log[1-x]^2-7*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x^-1*hLX-21/4*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+2*Log[x]^2*Log[1-x]^2*x*hLX-11/3*Log[x]^2*Log[s^-1*mu2]+29/6*Log[x]^2*Log[s^-1*mu2]*x^-1+61/12*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+9/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+3*Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-15/4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+35/18*Log[x]^3-11/9*Log[x]^3*x^-1-1/18*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-4/3*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+7/6*Log[x]^3*Log[1-x]*(1-x)^-1-4/3*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-1/4*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-2+1/8*Log[x]^4*(1-x)^-1+1/6*Log[x]^4*x-10*Log[x]^2*PolyLog[2,x]+5*Log[x]^2*PolyLog[2,x]*x^-1+2*Log[x]^2*PolyLog[2,x]*(1-x)^-2+13/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+16*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-2+6*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[1,2,x]*x+9*Log[x]*PolyLog[2,x]*x^-1-21*Log[x]*PolyLog[2,x]*(1-x)^-1-5*Log[x]*PolyLog[2,x]*x+22*Log[x]*PolyLog[3,x]-2*Log[x]*PolyLog[3,x]*x^-1-4*Log[x]*PolyLog[3,x]*(1-x)^-2-8*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x-21*PolyLog[1,2,x]+4*PolyLog[1,2,x]*x^-1+4*PolyLog[1,2,x]*x-5/3*PolyLog[2,x]*Pi^2*x^-1-2/3*PolyLog[2,x]*Pi^2*(1-x)^-2+55/6*PolyLog[2,x]*Pi^2*(1-x)^-1+3*PolyLog[2,x]*Pi^2-20/3*PolyLog[2,x]*Pi^2*x-9*PolyLog[3,x]*x^-1+21*PolyLog[3,x]*(1-x)^-1+5*PolyLog[3,x]*x-33*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*(1-x)^-2+11*PolyLog[4,1-x]*(1-x)^-1+18*PolyLog[4,1-x]*x-26*PolyLog[4,-x*(1-x)^-1]+18*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+4*PolyLog[4,-x*(1-x)^-1]*x-50*PolyLog[4,x]+12*PolyLog[4,x]*x^-1+12*PolyLog[4,x]*x;qggq2LXTL33=+Nc^-2*(1/2+187/32*x^-1-21/2*x^-1*z3+15*z3+187/32*x-x*z3-37/24*Pi^2*x^-1+19/6*Pi^2-2/3*Pi^2*x-Pi^2*x^2+7/480*Pi^4*x^-1+32/45*Pi^4-1259/1440*Pi^4*x-29/2*Log[1-x]+Log[1-x]*x^-1+2*Log[1-x]*x^-1*z3+12*Log[1-x]*z3+Log[1-x]*x-4*Log[1-x]*x*z3+13/12*Log[1-x]*Pi^2*x^-1+Log[1-x]*Pi^2-13/6*Log[1-x]*Pi^2*x+2*Log[1-x]^2-Log[1-x]^2*x^-2+1/4*Log[1-x]^2*x^-1+1/4*Log[1-x]^2*x-Log[1-x]^2*x^2+11/2*Log[1-x]^2*z2*x^-1-11/2*Log[1-x]^2*z2*x-5/4*Log[1-x]^2*Pi^2*x^-1+3/2*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x+2*Log[1-x]^3-13/12*Log[1-x]^3*x^-1-13/12*Log[1-x]^3*x+5/12*Log[1-x]^4-1/2*Log[1-x]^4*x^-1-1/24*Log[1-x]^4*x-11/2*Log[1-x]^2*PolyLog[2,x]*x^-1+11/2*Log[1-x]^2*PolyLog[2,x]*x-6*Log[1-x]*PolyLog[1,2,x]*x^-1+6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-10*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x-3*Log[s^-1*mu2]*Log[1-x]-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x+7/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2+13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*x+23/8*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2-13/24*Log[s^-1*mu2]^2*Pi^2*x-Log[s^-1*mu2]^2*Log[1-x]-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^2*Log[1-x]^2+3/4*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*x-1/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^3*Log[1-x]*x+1/8*Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*x+17/4*Log[x]-39/8*Log[x]*x^-1+2*Log[x]*x^-1*z3+6*Log[x]*(1-x)^-1+4*Log[x]*z3-Log[x]*x-6*Log[x]*x*z3+3/8*Log[x]*Pi^2*x^-1-1/4*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x-1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*x^-1-1/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-15*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x+5/4*Log[x]*Log[1-x]*Pi^2*x^-1-23/6*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x-11/2*Log[x]*Log[1-x]^2+3/4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*x-2/3*Log[x]*Log[1-x]^3-5/6*Log[x]*Log[1-x]^3*x^-1+11/6*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+15*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x+3/2*Log[x]*Log[s^-1*mu2]-9/4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2-3/4*Log[x]*Log[s^-1*mu2]^2*x^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+9/2*Log[x]^2-5/8*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-3*Log[x]^2*(1-x)^-1+1/4*Log[x]^2*x-Log[x]^2*x^2+7/24*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2-1/4*Log[x]^2*Pi^2*x+23/2*Log[x]^2*Log[1-x]-3/4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x-13/2*Log[x]^2*Log[1-x]^2+17/4*Log[x]^2*Log[1-x]^2*x^-1+7/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[s^-1*mu2]-3/4*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+1/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]^2*Log[s^-1*mu2]^2-1/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-11/6*Log[x]^3+3/4*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-8/3*Log[x]^3*Log[1-x]*x-7/12*Log[x]^4+1/8*Log[x]^4*x^-1+2/3*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x-20*Log[x]*PolyLog[1,2,x]+14*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+19*Log[x]*PolyLog[2,x]+3/2*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[2,x]*x+4*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*x^-1-6*Log[x]*PolyLog[3,x]*x+19/2*PolyLog[1,2,x]*x^-1-19/2*PolyLog[1,2,x]*x-3/2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-19*PolyLog[3,x]-3/2*PolyLog[3,x]*x^-1+8*PolyLog[3,x]*x-10*PolyLog[4,1-x]+11*PolyLog[4,1-x]*x+10*PolyLog[4,-x*(1-x)^-1]-11*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-1*Nf*(-3401/648*x^-1-1/9*x^-1*z3+16/3*(1-x)^-1*z3-112/3*z3-3401/648*x-49/9*x*z3+55/108*Pi^2*x^-1-71/9*Pi^2+709/108*Pi^2*x+6*Pi^2*x^2+16/45*Pi^4*x^-1+22/45*Pi^4-4/3*Pi^4*x-82/9*Log[1-x]+352/27*Log[1-x]*x^-1+16*Log[1-x]*z3+352/27*Log[1-x]*x-32*Log[1-x]*x*z3-16/9*Log[1-x]*Pi^2*x^-1+50/9*Log[1-x]*Pi^2-13/9*Log[1-x]*Pi^2*x+22/9*Log[1-x]^2+6*Log[1-x]^2*x^-2+55/9*Log[1-x]^2*x^-1+55/9*Log[1-x]^2*x+6*Log[1-x]^2*x^2+32*Log[1-x]^2*z2*x^-1-32*Log[1-x]^2*z2*x+8/3*Log[1-x]^2*Pi^2*x^-1-4/3*Log[1-x]^2*Pi^2+28/3*Log[1-x]^3-2*Log[1-x]^3*x^-1-2*Log[1-x]^3*x-4/3*Log[1-x]^4+8/3*Log[1-x]^4*x-32*Log[1-x]^2*PolyLog[2,x]*x^-1+32*Log[1-x]^2*PolyLog[2,x]*x-32*Log[1-x]*PolyLog[1,2,x]*x^-1+32*Log[1-x]*PolyLog[1,2,x]*x+16*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*x-191/54*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2+5/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*x+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x-1/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*x-7/9*Log[x]+5/2*Log[x]*x^-1+32/3*Log[x]*(1-x)^-1-12*Log[x]*x-2/9*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2*(1-x)^-1+20/3*Log[x]*Pi^2+4/9*Log[x]*Pi^2*x-28/9*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*x^-1-110/9*Log[x]*Log[1-x]*x-12*Log[x]*Log[1-x]*x^2-32*Log[x]*Log[1-x]*z2*x^-1+16*Log[x]*Log[1-x]*z2+32/3*Log[x]*Log[1-x]*Pi^2*x^-1-16/3*Log[x]*Log[1-x]*Pi^2-40/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*x+8/3*Log[x]*Log[1-x]^3-32/3*Log[x]*Log[1-x]^3*x^-1+16/3*Log[x]*Log[1-x]^3*x-16*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+23/9*Log[x]^2+1/18*Log[x]^2*x^-1+55/9*Log[x]^2*x+6*Log[x]^2*x^2+46/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-4*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3-2/9*Log[x]^3*x^-1-4/9*Log[x]^3*x-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1+112/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*Log[x]*PolyLog[2,x]*x+16/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-1-32/3*PolyLog[1,2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]*x+16/3*PolyLog[2,x]*Pi^2*x^-1-16/3*PolyLog[2,x]*Pi^2*x-112/3*PolyLog[3,x]+16/3*PolyLog[3,x]*(1-x)^-1-16/3*PolyLog[3,x]*x-32*PolyLog[4,1-x]*x^-1+32*PolyLog[4,1-x]*x-32*PolyLog[4,-x*(1-x)^-1]*x^-1+32*PolyLog[4,-x*(1-x)^-1]*x-32*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*x)+Nc*Nf*(1307/216*x^-1-7/3*x^-1*z3-8/3*(1-x)^-1*z3+28/3*z3+1307/216*x-x*z3-85/108*Pi^2*x^-1+2*Pi^2-187/108*Pi^2*x-2*Pi^2*x^2-4/45*Pi^4*x^-1-11/90*Pi^4+1/3*Pi^4*x+74/9*Log[1-x]-136/27*Log[1-x]*x^-1-4*Log[1-x]*z3-136/27*Log[1-x]*x+8*Log[1-x]*x*z3-2/9*Log[1-x]*Pi^2*x^-1-17/9*Log[1-x]*Pi^2+1/9*Log[1-x]*Pi^2*x-8/9*Log[1-x]^2-2*Log[1-x]^2*x^-2+1/9*Log[1-x]^2*x^-1+1/9*Log[1-x]^2*x-2*Log[1-x]^2*x^2-8*Log[1-x]^2*z2*x^-1+8*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2-26/9*Log[1-x]^3+1/3*Log[1-x]^4-2/3*Log[1-x]^4*x+8*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*x-4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x+89/18*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2-1/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]*Log[1-x]-10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*x-55/27*Log[x]-211/54*Log[x]*x^-1-112/27*Log[x]*(1-x)^-1+4*Log[x]*x+4/9*Log[x]*Pi^2*x^-1+4/3*Log[x]*Pi^2*(1-x)^-1-20/9*Log[x]*Pi^2-4/9*Log[x]*Pi^2*x-2*Log[x]*Log[1-x]+10/9*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*(1-x)^-1-2/9*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2-8/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2+14/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+14/9*Log[x]*Log[s^-1*mu2]-29/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/9*Log[x]^2+19/18*Log[x]^2*x^-1+1/9*Log[x]^2*x-2*Log[x]^2*x^2-11/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1+1/3*Log[x]^2*Log[s^-1*mu2]+1/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3+4/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x+4*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-28/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*PolyLog[1,2,x]+4/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*x+28/3*PolyLog[3,x]-4/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1+8*PolyLog[4,1-x]*x^-1-8*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*x+8*PolyLog[4,x]*x^-1-8*PolyLog[4,x]*x)+Nc^2*(1/2-36077/864*x^-1+52/3*x^-1*z3+44/3*(1-x)^-1*z3-67/3*z3-36077/864*x+11/2*x*z3+179/54*Pi^2*x^-1-17/3*Pi^2+1127/216*Pi^2*x+5*Pi^2*x^2+61/160*Pi^4*x^-1-1/30*Pi^4*(1-x)^-1-1/9*Pi^4-1211/1440*Pi^4*x-475/18*Log[1-x]+472/27*Log[1-x]*x^-1-5*Log[1-x]*x^-1*z3-4*Log[1-x]*(1-x)^-1*z3+8*Log[1-x]*z3+472/27*Log[1-x]*x-21*Log[1-x]*x*z3-1/36*Log[1-x]*Pi^2*x^-1+197/36*Log[1-x]*Pi^2+17/9*Log[1-x]*Pi^2*x+5/9*Log[1-x]^2+5*Log[1-x]^2*x^-2-61/36*Log[1-x]^2*x^-1-61/36*Log[1-x]^2*x+5*Log[1-x]^2*x^2+35/2*Log[1-x]^2*z2*x^-1-4*Log[1-x]^2*z2*(1-x)^-1+2*Log[1-x]^2*z2-35/2*Log[1-x]^2*z2*x+41/12*Log[1-x]^2*Pi^2*x^-1+13/3*Log[1-x]^2*Pi^2*(1-x)^-1-25/12*Log[1-x]^2*Pi^2-17/12*Log[1-x]^2*Pi^2*x+133/18*Log[1-x]^3+1/4*Log[1-x]^3*x^-1+1/4*Log[1-x]^3*x-13/24*Log[1-x]^4+1/12*Log[1-x]^4*x^-1+1/6*Log[1-x]^4*(1-x)^-1+37/24*Log[1-x]^4*x-2*Log[1-x]^2*PolyLog[2,x]-35/2*Log[1-x]^2*PolyLog[2,x]*x^-1+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+35/2*Log[1-x]^2*PolyLog[2,x]*x-4*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+16*Log[1-x]*PolyLog[1,2,x]*x+8*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]*x^-1+9*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*x+9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*x^-1-37/12*Log[s^-1*mu2]*Pi^2-163/72*Log[s^-1*mu2]*Pi^2*x-13/3*Log[s^-1*mu2]*Log[1-x]+71/18*Log[s^-1*mu2]*Log[1-x]*x^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x-43/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-25/6*Log[s^-1*mu2]*Log[1-x]^2-13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-13/6*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*x-5/8*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Pi^2-15/8*Log[s^-1*mu2]^2*Pi^2*x+3*Log[s^-1*mu2]^2*Log[1-x]+1/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*x-3/2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*x-191/108*Log[x]+5113/216*Log[x]*x^-1-4*Log[x]*x^-1*z3+808/27*Log[x]*(1-x)^-1-4*Log[x]*(1-x)^-1*z3-10*Log[x]*x-4*Log[x]*x*z3-131/72*Log[x]*Pi^2*x^-1-22/3*Log[x]*Pi^2*(1-x)^-1+299/36*Log[x]*Pi^2+53/18*Log[x]*Pi^2*x+21/2*Log[x]*Log[1-x]-71/18*Log[x]*Log[1-x]*x^-1-160/9*Log[x]*Log[1-x]*(1-x)^-1+61/18*Log[x]*Log[1-x]*x-10*Log[x]*Log[1-x]*x^2-21*Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+73/12*Log[x]*Log[1-x]*Pi^2*x^-1-11/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/4*Log[x]*Log[1-x]*Pi^2+5/2*Log[x]*Log[1-x]*Pi^2*x-29/3*Log[x]*Log[1-x]^2+35/12*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*x+7/3*Log[x]*Log[1-x]^3-37/6*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+9/2*Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]*PolyLog[2,x]+21*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x-121/18*Log[x]*Log[s^-1*mu2]+401/36*Log[x]*Log[s^-1*mu2]*x^-1+160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-17/6*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*x+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/6*Log[x]*Log[s^-1*mu2]^2-19/12*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-13/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-17/9*Log[x]^2-259/72*Log[x]^2*x^-1-61/36*Log[x]^2*x+5*Log[x]^2*x^2-5/24*Log[x]^2*Pi^2*x^-1-1/3*Log[x]^2*Pi^2*(1-x)^-1+1/8*Log[x]^2*Pi^2-1/12*Log[x]^2*Pi^2*x+101/12*Log[x]^2*Log[1-x]-31/12*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[1-x]*x-15/4*Log[x]^2*Log[1-x]^2+25/4*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x+11/12*Log[x]^2*Log[s^-1*mu2]+23/12*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x+11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-5/4*Log[x]^2*Log[s^-1*mu2]^2+11/4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*x+29/18*Log[x]^3-3/4*Log[x]^3*x^-1-22/9*Log[x]^3*(1-x)^-1+35/18*Log[x]^3*x+1/6*Log[x]^3*Log[1-x]+1/6*Log[x]^3*Log[1-x]*x^-1+1/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x+7/24*Log[x]^4+1/8*Log[x]^4*x^-1-1/6*Log[x]^4*(1-x)^-1+5/12*Log[x]^4*x+3/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*x^-1-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x+20*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x+85/3*Log[x]*PolyLog[2,x]-35/6*Log[x]*PolyLog[2,x]*x^-1-44/3*Log[x]*PolyLog[2,x]*(1-x)^-1+6*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]+4*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x+44/3*PolyLog[1,2,x]-71/6*PolyLog[1,2,x]*x^-1-88/3*PolyLog[1,2,x]*(1-x)^-1+71/6*PolyLog[1,2,x]*x+7/2*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2*(1-x)^-1+1/6*PolyLog[2,x]*Pi^2-3*PolyLog[2,x]*Pi^2*x-85/3*PolyLog[3,x]+35/6*PolyLog[3,x]*x^-1+44/3*PolyLog[3,x]*(1-x)^-1-6*PolyLog[3,x]*x+PolyLog[4,1-x]-14*PolyLog[4,1-x]*x^-1+4*PolyLog[4,1-x]*(1-x)^-1+21*PolyLog[4,1-x]*x-5*PolyLog[4,-x*(1-x)^-1]-21*PolyLog[4,-x*(1-x)^-1]*x^-1+4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+14*PolyLog[4,-x*(1-x)^-1]*x-20*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*x)+1+14135/648*x^-1-205/18*x^-1*z3+20*z3+14135/648*x-115/18*x*z3+19/216*Pi^2*x^-1+17/6*Pi^2-1325/216*Pi^2*x+2*Pi^2*x^2-19/80*Pi^4*x^-1-1/30*Pi^4*(1-x)^-1+44/45*Pi^4-931/720*Pi^4*x-332/9*Log[1-x]-13/27*Log[1-x]*x^-1-Log[1-x]*x^-1*z3-4*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3-13/27*Log[1-x]*x-3*Log[1-x]*x*z3+13/18*Log[1-x]*Pi^2*x^-1+89/36*Log[1-x]*Pi^2-11/18*Log[1-x]*Pi^2*x+143/9*Log[1-x]^2+2*Log[1-x]^2*x^-2-85/9*Log[1-x]^2*x^-1-85/9*Log[1-x]^2*x+2*Log[1-x]^2*x^2+3*Log[1-x]^2*z2*x^-1-4*Log[1-x]^2*z2*(1-x)^-1+2*Log[1-x]^2*z2-3*Log[1-x]^2*z2*x+1/2*Log[1-x]^2*Pi^2*x^-1+1/3*Log[1-x]^2*Pi^2*(1-x)^-1-5/4*Log[1-x]^2*Pi^2-1/2*Log[1-x]^2*Pi^2*x+1/18*Log[1-x]^3+43/18*Log[1-x]^3*x^-1+43/18*Log[1-x]^3*x-19/24*Log[1-x]^4-5/12*Log[1-x]^4*x^-1+1/6*Log[1-x]^4*(1-x)^-1-1/6*Log[1-x]^4*x-2*Log[1-x]^2*PolyLog[2,x]-3*Log[1-x]^2*PolyLog[2,x]*x^-1+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+3*Log[1-x]^2*PolyLog[2,x]*x-4*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[1,2,x]*x+16*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-1-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1-6*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*x-Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[s^-1*mu2]*Pi^2+17/18*Log[s^-1*mu2]*Pi^2*x-22/3*Log[s^-1*mu2]*Log[1-x]-4/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x-5*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+11/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+17/6*Log[s^-1*mu2]*Log[1-x]^2-11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-11/3*Log[s^-1*mu2]*Log[1-x]^2*x+3*Log[s^-1*mu2]*Log[1-x]^3-25/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*x^-1-7/4*Log[s^-1*mu2]^2*Pi^2+19/12*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*Log[1-x]+7/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/6*Log[s^-1*mu2]^2*Log[1-x]*x-7/2*Log[s^-1*mu2]^2*Log[1-x]^2-43/18*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*x+139/9*Log[x]-9/2*Log[x]*x^-1+6*Log[x]*(1-x)^-1+2*Log[x]*z3-7*Log[x]*x-10*Log[x]*x*z3+2/9*Log[x]*Pi^2*x^-1+25/18*Log[x]*Pi^2+11/18*Log[x]*Pi^2*x-38/9*Log[x]*Log[1-x]+4/9*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*(1-x)^-1+170/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+21*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^-1+1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-23/4*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*x-9/2*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*(1-x)^-1-7/2*Log[x]*Log[1-x]^2*x-1/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+3*Log[x]*Log[1-x]^3*x-21*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-13/3*Log[x]*Log[s^-1*mu2]+6*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/6*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*x+7/6*Log[x]*Log[s^-1*mu2]*Log[1-x]-7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+13/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-Log[x]*Log[s^-1*mu2]^3+Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+167/18*Log[x]^2-29/9*Log[x]^2*x^-1+3*Log[x]^2*(1-x)^-2-3*Log[x]^2*(1-x)^-1-85/9*Log[x]^2*x+2*Log[x]^2*x^2+1/12*Log[x]^2*Pi^2*x^-1-1/3*Log[x]^2*Pi^2*(1-x)^-1+5/24*Log[x]^2*Pi^2-1/3*Log[x]^2*Pi^2*x+95/12*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x-17/4*Log[x]^2*Log[1-x]^2+7/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x+41/12*Log[x]^2*Log[s^-1*mu2]-29/6*Log[x]^2*Log[s^-1*mu2]*x^-1-11/3*Log[x]^2*Log[s^-1*mu2]*x-5/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7/4*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*x-10/9*Log[x]^3+11/9*Log[x]^3*x^-1-1/18*Log[x]^3*x+3/2*Log[x]^3*Log[1-x]-1/3*Log[x]^3*Log[1-x]*x^-1-7/3*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*x-19/24*Log[x]^4+1/4*Log[x]^4*x^-1-1/6*Log[x]^4*(1-x)^-1+13/12*Log[x]^4*x+5/2*Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1-2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-16*Log[x]*PolyLog[1,2,x]+14*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1+12*Log[x]*PolyLog[1,2,x]*x+20*Log[x]*PolyLog[2,x]+3*Log[x]*PolyLog[2,x]*x^-1-2*Log[x]*PolyLog[2,x]*x+2*Log[x]*PolyLog[3,x]*x^-1+4*Log[x]*PolyLog[3,x]*(1-x)^-1-10*Log[x]*PolyLog[3,x]*x+5*PolyLog[1,2,x]*x^-1-5*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2*(1-x)^-1+7/6*PolyLog[2,x]*Pi^2+1/3*PolyLog[2,x]*Pi^2*x-20*PolyLog[3,x]-3*PolyLog[3,x]*x^-1+2*PolyLog[3,x]*x-9*PolyLog[4,1-x]+6*PolyLog[4,1-x]*x^-1+4*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,1-x]*x+5*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*x^-1+4*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-6*PolyLog[4,-x*(1-x)^-1]*x-14*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x;


==> math_package/HFqgqg.m <==
qgqgTL11=+Nc^-2*(1/2+1/2*(1-x)^-1-1/2*x);qgqgTL12=+Nc^-1*(3/2-2*x^-1-1/2*(1-x)^-1-1/2*x);qgqgTL13=+Nc^-1*(1/2+1/2*(1-x)^-1-1/2*x);qgqgTL21=+Nc^-1*(3/2-2*x^-1-1/2*(1-x)^-1-1/2*x);qgqgTL22=+5/2+4*x^-2-4*x^-1+1/2*(1-x)^-1-1/2*x;qgqgTL23=+3/2-2*x^-1-1/2*(1-x)^-1-1/2*x;qgqgTL31=+Nc^-1*(1/2+1/2*(1-x)^-1-1/2*x);qgqgTL32=+3/2-2*x^-1-1/2*(1-x)^-1-1/2*x;qgqgTL33=+1/2+1/2*(1-x)^-1-1/2*x;qgqg1L11=+Nc^-3*(7/2+7/2*(1-x)^-1-7/2*x-7/12*Pi^2*(1-x)^-1-1/12*Pi^2+13/12*Pi^2*x+Log[1-x]-3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x+3/2*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+1/2*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-2*Log[x]+Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]-Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x)+Nc^-1*(-7/2-7/2*(1-x)^-1+7/2*x+3/4*Pi^2*(1-x)^-1-7/4*Pi^2-1/4*Pi^2*x+Log[1-x]+3/2*Log[1-x]*(1-x)^-1-3*Log[1-x]^2-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-3/2*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-6*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x-2*Log[x]+10*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-1-3*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+3*Log[x]*Log[s^-1*mu2]+3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*x-5*Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x);qgqg1L12=+Nc^-2*(11-15*x^-1-7/2*(1-x)^-1-7/2*x+5/6*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1-5/4*Pi^2+1/12*Pi^2*x+1/2*Log[1-x]*x^-1+3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+9/2*Log[s^-1*mu2]-6*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-5/2*Log[x]+5*Log[x]*x^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+1/2*Log[x]^2-Log[x]^2*x^-1)+I*Nc^-2*(-1/2*Pi*x^-1+3/2*Pi+Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi)+I*(5/2*Pi*x^-1-3/2*Pi+4*Log[1-x]*Pi*x^-1+Log[1-x]*Pi*(1-x)^-1-3*Log[1-x]*Pi+Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Pi*x^-2+6*Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Pi+8*Log[x]*Pi*x^-2-3*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1+7/2*Log[x]*Pi-Log[x]*Pi*x)-10+13*x^-1+7/2*(1-x)^-1+7/2*x-3/2*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1+2*Pi^2-5/4*Pi^2*x-5/2*Log[1-x]*x^-1-3/2*Log[1-x]*(1-x)^-1-7/4*Log[1-x]^2+7/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+6*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-9/2*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x+1/2*Log[x]-Log[x]*x^-1+9/2*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-9*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x-5/2*Log[x]^2+5*Log[x]^2*x^-1;qgqg1L13=+Nc^-2*(7/2+7/2*(1-x)^-1-7/2*x-7/12*Pi^2*(1-x)^-1-1/12*Pi^2+13/12*Pi^2*x+Log[1-x]-3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x+3/2*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+1/2*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-2*Log[x]+Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]-Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x)+I*(-Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi+Log[1-x]*Pi*x+2*Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi*(1-x)^-1-Log[s^-1*mu2]*Pi-2*Log[x]*Pi*x^-1+1/2*Log[x]*Pi-Log[x]*Pi*x)-7/2-7/2*(1-x)^-1+7/2*x+3/4*Pi^2*(1-x)^-1-Pi^2-1/4*Pi^2*x+Log[1-x]+3/2*Log[1-x]*(1-x)^-1-9/4*Log[1-x]^2-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-3/2*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x-2*Log[x]+15/2*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x-7/2*Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x;qgqg1L21=+Nc^-2*(11-15*x^-1-7/2*(1-x)^-1-7/2*x+5/6*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1-5/4*Pi^2+1/12*Pi^2*x+1/2*Log[1-x]*x^-1+3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+9/2*Log[s^-1*mu2]-6*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-5/2*Log[x]+5*Log[x]*x^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+1/2*Log[x]^2-Log[x]^2*x^-1)+I*Nc^-2*(1/2*Pi*x^-1-3/2*Pi-Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi)+I*(-5/2*Pi*x^-1+3/2*Pi-4*Log[1-x]*Pi*x^-1-Log[1-x]*Pi*(1-x)^-1+3*Log[1-x]*Pi-Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Pi*x^-2-6*Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Pi-8*Log[x]*Pi*x^-2+3*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1-7/2*Log[x]*Pi+Log[x]*Pi*x)-10+13*x^-1+7/2*(1-x)^-1+7/2*x-3/2*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1+2*Pi^2-5/4*Pi^2*x-5/2*Log[1-x]*x^-1-3/2*Log[1-x]*(1-x)^-1-7/4*Log[1-x]^2+7/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+6*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-9/2*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x+1/2*Log[x]-Log[x]*x^-1+9/2*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-9*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x-5/2*Log[x]^2+5*Log[x]^2*x^-1;qgqg1L22=+Nc^-1*(37/2+32*x^-2-32*x^-1+7/2*(1-x)^-1-7/2*x-2/3*Pi^2*x^-2-1/3*Pi^2*x^-1-7/12*Pi^2*(1-x)^-1+19/12*Pi^2-11/12*Pi^2*x-Log[1-x]-Log[1-x]*x^-1-3/2*Log[1-x]*(1-x)^-1+2*Log[1-x]^2-Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x+15/2*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+5/2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-3*Log[x]-12*Log[x]*x^-2+12*Log[x]*x^-1-4*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x-5*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+4*Log[x]^2+4*Log[x]^2*x^-2-4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-Log[x]^2*x)+Nc*(-33/2-24*x^-2+24*x^-1-7/2*(1-x)^-1+7/2*x+10*Pi^2*x^-2-14*Pi^2*x^-1+3/4*Pi^2*(1-x)^-1+39/4*Pi^2-9/4*Pi^2*x-Log[1-x]+5*Log[1-x]*x^-1+3/2*Log[1-x]*(1-x)^-1+7/2*Log[1-x]^2-4*Log[1-x]^2*x^-1-1/2*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x-15/2*Log[s^-1*mu2]-12*Log[s^-1*mu2]*x^-2+12*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-15/2*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-2+12*Log[s^-1*mu2]^2*x^-1-3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x+3*Log[x]+12*Log[x]*x^-2-12*Log[x]*x^-1-9*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x+5*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x+4*Log[x]^2+4*Log[x]^2*x^-2-4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1-Log[x]^2*x);qgqg1L23=+Nc^-1*(11-15*x^-1-7/2*(1-x)^-1-7/2*x+5/6*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1-5/4*Pi^2+1/12*Pi^2*x+1/2*Log[1-x]*x^-1+3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+9/2*Log[s^-1*mu2]-6*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-5/2*Log[x]+5*Log[x]*x^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+1/2*Log[x]^2-Log[x]^2*x^-1)+Nc*(-10+13*x^-1+7/2*(1-x)^-1+7/2*x-3*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1+11/4*Pi^2-5/4*Pi^2*x-5/2*Log[1-x]*x^-1-3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]*x^-2-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9/2*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x+1/2*Log[x]-Log[x]*x^-1+2*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-4*Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-Log[x]^2+2*Log[x]^2*x^-1)+I*Nc^-1*(1/2*Pi*x^-1-3/2*Pi-Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi)+I*Nc*(-5/2*Pi*x^-1+3/2*Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1+2*Log[s^-1*mu2]*Pi-4*Log[x]*Pi*x^-2-2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi);qgqg1L31=+Nc^-2*(7/2+7/2*(1-x)^-1-7/2*x-7/12*Pi^2*(1-x)^-1-1/12*Pi^2+13/12*Pi^2*x+Log[1-x]-3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x+3/2*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+1/2*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-2*Log[x]+Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]-Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x)+I*(Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi-Log[1-x]*Pi*x-2*Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi*(1-x)^-1+Log[s^-1*mu2]*Pi+2*Log[x]*Pi*x^-1-1/2*Log[x]*Pi+Log[x]*Pi*x)-7/2-7/2*(1-x)^-1+7/2*x+3/4*Pi^2*(1-x)^-1-Pi^2-1/4*Pi^2*x+Log[1-x]+3/2*Log[1-x]*(1-x)^-1-9/4*Log[1-x]^2-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-3/2*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]+6*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x-2*Log[x]+15/2*Log[x]*Log[1-x]-6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x-7/2*Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x;qgqg1L32=+Nc^-1*(11-15*x^-1-7/2*(1-x)^-1-7/2*x+5/6*Pi^2*x^-1+7/12*Pi^2*(1-x)^-1-5/4*Pi^2+1/12*Pi^2*x+1/2*Log[1-x]*x^-1+3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+9/2*Log[s^-1*mu2]-6*Log[s^-1*mu2]*x^-1-3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-1-1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-5/2*Log[x]+5*Log[x]*x^-1+2*Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+1/2*Log[x]^2-Log[x]^2*x^-1)+Nc*(-10+13*x^-1+7/2*(1-x)^-1+7/2*x-3*Pi^2*x^-1-3/4*Pi^2*(1-x)^-1+11/4*Pi^2-5/4*Pi^2*x-5/2*Log[1-x]*x^-1-3/2*Log[1-x]*(1-x)^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-1+3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-4*Log[s^-1*mu2]*Log[1-x]*x^-2-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9/2*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-1+3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x+1/2*Log[x]-Log[x]*x^-1+2*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-4*Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-1-Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-Log[x]^2+2*Log[x]^2*x^-1)+I*Nc^-1*(-1/2*Pi*x^-1+3/2*Pi+Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1-Log[x]*Pi)+I*Nc*(5/2*Pi*x^-1-3/2*Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1-2*Log[s^-1*mu2]*Pi+4*Log[x]*Pi*x^-2+2*Log[x]*Pi*(1-x)^-1+Log[x]*Pi);qgqg1L33=+Nc^-1*(7/2+7/2*(1-x)^-1-7/2*x-7/12*Pi^2*(1-x)^-1-1/12*Pi^2+13/12*Pi^2*x+Log[1-x]-3/2*Log[1-x]*(1-x)^-1-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x+3/2*Log[s^-1*mu2]+3/2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[s^-1*mu2]*x+1/2*Log[s^-1*mu2]^2+1/2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*x-2*Log[x]+Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]-Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*x+Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x)+Nc*(-7/2-7/2*(1-x)^-1+7/2*x+3/4*Pi^2*(1-x)^-1-1/4*Pi^2-1/4*Pi^2*x+Log[1-x]+3/2*Log[1-x]*(1-x)^-1-3/2*Log[1-x]^2-1/2*Log[1-x]^2*(1-x)^-1+Log[1-x]^2*x-3/2*Log[s^-1*mu2]-3/2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2-3/2*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*x-2*Log[x]+5*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]*x+Log[x]*Log[s^-1*mu2]+Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*x-2*Log[x]^2-Log[x]^2*(1-x)^-1+Log[x]^2*x);qgqg1LX1L11=+Nc^-4*(55/8+51/8*(1-x)^-1-51/8*x-37/24*Pi^2*(1-x)^-1-2/3*Pi^2+8/3*Pi^2*x+49/288*Pi^4*(1-x)^-1+1/288*Pi^4-97/288*Pi^4*x-1/8*Pi^4*x^2-1/8*Pi^4*x^3+7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-5/6*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2-Log[1-x]^2-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x+7/24*Log[1-x]^2*Pi^2*(1-x)^-1-7/12*Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]*Pi^2+13/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-7*Log[x]+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+19/6*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+4*Log[x]^2-3*Log[x]^2*(1-x)^-1+3*Log[x]^2*x+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+49/12*Log[x]^2*Pi^2*(1-x)^-1-25/12*Log[x]^2*Pi^2-13/12*Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-7/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2-Log[x]^3*(1-x)^-1+1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-1/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-2*(-43/4-47/4*(1-x)^-1+47/4*x+17/3*Pi^2*(1-x)^-1-97/12*Pi^2-29/12*Pi^2*x-7/16*Pi^4*(1-x)^-1+7/48*Pi^4+37/48*Pi^4*x+5/4*Pi^4*x^2-1/4*Pi^4*x^3+21/2*Log[1-x]*(1-x)^-1-2*Log[1-x]*Pi^2*(1-x)^-1+5/3*Log[1-x]*Pi^2+6*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-19/2*Log[1-x]^2-9/4*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/4*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x+5/2*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+3/2*Log[1-x]^3+3*Log[1-x]^3*x-Log[1-x]^3*x^2+1/4*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x+5/4*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-19/2*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-21*Log[s^-1*mu2]*Log[1-x]+28*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-13/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-13/2*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Pi^2-7/4*Log[s^-1*mu2]^2*Pi^2*x-10*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2+2*Log[x]*Pi^2*(1-x)^-1+8/3*Log[x]*Pi^2-9*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+33*Log[x]*Log[1-x]-28*Log[x]*Log[1-x]*x^-1-14*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x+8/3*Log[x]*Log[1-x]*Pi^2*x^-1+13/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-41/6*Log[x]*Log[1-x]*Pi^2-7/3*Log[x]*Log[1-x]*Pi^2*x-5*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3+Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*(1-x)^-1-9*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2-4*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-5*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3+14*Log[x]*Log[s^-1*mu2]+14*Log[x]*Log[s^-1*mu2]*(1-x)^-1-14*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-13/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*Pi^2+3/2*Log[x]*Log[s^-1*mu2]*Pi^2*x+21*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+8*Log[x]*Log[s^-1*mu2]^2+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*x+11*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^3*x-20*Log[x]^2+Log[x]^2*(1-x)^-1-Log[x]^2*x+4*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3+2*Log[x]^2*Pi^2*(1-x)^-2-31/6*Log[x]^2*Pi^2*(1-x)^-1+31/6*Log[x]^2*Pi^2+19/6*Log[x]^2*Pi^2*x+5/2*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3-13/2*Log[x]^2*Log[1-x]+8*Log[x]^2*Log[1-x]*x^-1+9*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2+17/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+15/2*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-13*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^3+Log[x]^3*(1-x)^-2+Log[x]^3*(1-x)^-1-3*Log[x]^3*x+Log[x]^3*x^2-5*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x-5*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3+8*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4+1/4*Log[x]^4*(1-x)^-3+1/2*Log[x]^4*(1-x)^-2-5/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+5/4*Log[x]^4*x^2-1/4*Log[x]^4*x^3)+55/8+51/8*(1-x)^-1-51/8*x-17/8*Pi^2*(1-x)^-1+35/4*Pi^2-1/4*Pi^2*x+9/32*Pi^4*(1-x)^-1+49/32*Pi^4-137/32*Pi^4*x+11/8*Pi^4*x^2-1/8*Pi^4*x^3-7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[1-x]*Pi^2+3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+25/2*Log[1-x]^2+23/8*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x+13/8*Log[1-x]^2*Pi^2*(1-x)^-1+29/4*Log[1-x]^2*Pi^2-41/4*Log[1-x]^2*Pi^2*x+11/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-27/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+15/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+9/2*Log[1-x]^4+1/8*Log[1-x]^4*(1-x)^-1-19/4*Log[1-x]^4*x+11/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-10*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+109/8*Log[s^-1*mu2]*Pi^2-21/8*Log[s^-1*mu2]*Pi^2*x+39/2*Log[s^-1*mu2]*Log[1-x]-28*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*x-20*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+29/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+5/2*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+10*Log[s^-1*mu2]*Log[1-x]^3-14*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+16*Log[s^-1*mu2]^2*Pi^2*x^-2-16*Log[s^-1*mu2]^2*Pi^2*x^-1+7/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+101/8*Log[s^-1*mu2]^2*Pi^2-13/8*Log[s^-1*mu2]^2*Pi^2*x+15/2*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*x+29/2*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+9*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+7*Log[x]+10*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+11/2*Log[x]*Pi^2*(1-x)^-1-13/2*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-75/2*Log[x]*Log[1-x]+28*Log[x]*Log[1-x]*x^-1+21/2*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x+20*Log[x]*Log[1-x]*Pi^2*x^-1+7/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-31/2*Log[x]*Log[1-x]*Pi^2+45/2*Log[x]*Log[1-x]*Pi^2*x-11/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+17*Log[x]*Log[1-x]^2-10*Log[x]*Log[1-x]^2*x^-1-9/2*Log[x]*Log[1-x]^2*(1-x)^-1-21/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-22*Log[x]*Log[1-x]^3+14*Log[x]*Log[1-x]^3*x^-1+3/2*Log[x]*Log[1-x]^3*(1-x)^-1+19*Log[x]*Log[1-x]^3*x-11/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-15/2*Log[x]*Log[s^-1*mu2]-21/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-93/4*Log[x]*Log[s^-1*mu2]*Pi^2+21/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-37*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-3/2*Log[x]*Log[s^-1*mu2]^2-9/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]^2*x-33*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9/2*Log[x]*Log[s^-1*mu2]^3-9/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]^3*x+18*Log[x]^2+4*Log[x]^2*(1-x)^-1-4*Log[x]^2*x+16*Log[x]^2*Pi^2*x^-2-4*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+4*Log[x]^2*Pi^2*(1-x)^-2+35/4*Log[x]^2*Pi^2*(1-x)^-1+33/4*Log[x]^2*Pi^2-51/4*Log[x]^2*Pi^2*x+11/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-55/4*Log[x]^2*Log[1-x]+8*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+39/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+36*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-28*Log[x]^2*Log[1-x]^2*x^-1+5*Log[x]^2*Log[1-x]^2*(1-x)^-1-57/2*Log[x]^2*Log[1-x]^2*x+33/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+3/2*Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+44*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+12*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]^2*x+7/2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2+2*Log[x]^3*(1-x)^-1-3*Log[x]^3*x+1/2*Log[x]^3*x^2-24*Log[x]^3*Log[1-x]+24*Log[x]^3*Log[1-x]*x^-1+3*Log[x]^3*Log[1-x]*(1-x)^-1+19*Log[x]^3*Log[1-x]*x-11/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-15*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]*x+11/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3+Log[x]^4*(1-x)^-2+19/8*Log[x]^4*(1-x)^-1-19/4*Log[x]^4*x+11/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3;qgqg1LX1L12=+Nc^-3*(163/8-28*x^-1-51/8*(1-x)^-1-51/8*x+13/4*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1-121/24*Pi^2-7/12*Pi^2*x-1/18*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1+3/32*Pi^4+71/288*Pi^4*x+1/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-1/24*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+3/4*Log[1-x]*Pi^2+3/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2-11/4*Log[1-x]^2+2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x-1/24*Log[1-x]^2*Pi^2*x^-1-7/24*Log[1-x]^2*Pi^2*(1-x)^-1+1/12*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-1/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+33/2*Log[s^-1*mu2]-45/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x+5/4*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-15/8*Log[s^-1*mu2]*Pi^2+1/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-37/4*Log[x]+37/2*Log[x]*x^-1-7/6*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+83/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2+11/2*Log[x]*Log[1-x]-19/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-3/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-9/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/2*Log[x]^2-13/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-49/24*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3-3/4*Log[x]^2*Log[1-x]+7/4*Log[x]^2*Log[1-x]*x^-1+9/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+1/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3+Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-7/4*Log[x]^3*(1-x)^-1-3/4*Log[x]^3*x-1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-2*Nf*(-1/3+2/3*x^-1)+Nc^-1*(-431/12+145/3*x^-1+47/4*(1-x)^-1+47/4*x-22/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1+185/24*Pi^2-23/12*Pi^2*x+3/4*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1-17/12*Pi^4+29/48*Pi^4*x-7/8*Pi^4*x^2+1/4*Pi^4*x^3+Log[1-x]-23/2*Log[1-x]*x^-1-21/2*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-13/8*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-45/8*Log[1-x]^2+25/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+1/3*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-53/48*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x-7/4*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3-9/8*Log[1-x]^3-9/4*Log[1-x]^3*x+Log[1-x]^3*x^2-1/4*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-7/8*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-63/2*Log[s^-1*mu2]+42*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-15*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+41/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/8*Log[s^-1*mu2]*Log[1-x]^2+6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^3+3/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x-113/4*Log[s^-1*mu2]^2+38*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x-2*Log[s^-1*mu2]^2*Pi^2*x^-1-5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*Pi^2-3/4*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-9*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x+19/2*Log[x]-19*Log[x]*x^-1+1/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2+1/2*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2-9/4*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+59/4*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-59/2*Log[x]*Log[1-x]*x^-1+21/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-2-2*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+33/8*Log[x]*Log[1-x]*Pi^2-3*Log[x]*Log[1-x]*Pi^2*x+7/2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3+9/2*Log[x]*Log[1-x]^2-6*Log[x]*Log[1-x]^2*x^-1-9/2*Log[x]*Log[1-x]^2*(1-x)^-1+27/4*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-3/2*Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+7/2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3+37*Log[x]*Log[s^-1*mu2]-53*Log[x]*Log[s^-1*mu2]*x^-1-21/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[x]*Log[s^-1*mu2]*x-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi^2-19/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+23/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+27/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+35/2*Log[x]*Log[s^-1*mu2]^2-26*Log[x]*Log[s^-1*mu2]^2*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^2*x+13/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+15/2*Log[x]*Log[s^-1*mu2]^3-10*Log[x]*Log[s^-1*mu2]^3*x^-1-5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x-27/2*Log[x]^2+24*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x+10/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+23/24*Log[x]^2*Pi^2+3*Log[x]^2*Pi^2*x-7/4*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-45/8*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+12*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2-59/8*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-21/4*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-21/2*Log[x]^2*Log[s^-1*mu2]+21*Log[x]^2*Log[s^-1*mu2]*x^-1-15/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+9/4*Log[x]^3-7*Log[x]^3*x^-1+Log[x]^3*(1-x)^-2+1/4*Log[x]^3*(1-x)^-1+9/4*Log[x]^3*x-Log[x]^3*x^2+23/4*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x+7/2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+5*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-11/8*Log[x]^4+3*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-7/8*Log[x]^4*x^2+1/4*Log[x]^4*x^3)+Nf*(-1/3+2/3*x^-1)+Nc*(413/24-65/3*x^-1-51/8*(1-x)^-1-51/8*x+23/4*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1-11/2*Pi^2+7/2*Pi^2*x+5/4*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-67/32*Pi^4+55/32*Pi^4*x-Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+15/2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-25/8*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1+59/8*Log[1-x]*Pi^2-9/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+19/8*Log[1-x]^2-21/2*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x+35/8*Log[1-x]^2*Pi^2*x^-1+3/8*Log[1-x]^2*Pi^2*(1-x)^-1-107/16*Log[1-x]^2*Pi^2+5*Log[1-x]^2*Pi^2*x-2*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+39/8*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-9/4*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/2*Log[1-x]^4*x-Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+15*Log[s^-1*mu2]-39/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-21/4*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x+13*Log[s^-1*mu2]*Log[1-x]+24*Log[s^-1*mu2]*Log[1-x]*x^-2-53/4*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+11*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-11/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+29/8*Log[s^-1*mu2]*Log[1-x]^2-51/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]*Log[1-x]^3+15/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+147/8*Log[s^-1*mu2]^2-24*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^-2-39/4*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-1/8*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-21/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+27/4*Log[s^-1*mu2]^3-9*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-9/4*Log[x]+9/2*Log[x]*x^-1+23/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+4*Log[x]*Pi^2*(1-x)^-1-101/8*Log[x]*Pi^2+6*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-33/4*Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*x^-2+89/4*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+10*Log[x]*Log[1-x]*Pi^2*x^-2-59/4*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+125/8*Log[x]*Log[1-x]*Pi^2-9*Log[x]*Log[1-x]*Pi^2*x+4*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-69/4*Log[x]*Log[1-x]^2+51/4*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*(1-x)^-1+9*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+12*Log[x]*Log[1-x]^3-15/2*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*(1-x)^-1-10*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-81/4*Log[x]*Log[s^-1*mu2]+53/2*Log[x]*Log[s^-1*mu2]*x^-1+7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+13/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/4*Log[x]*Log[s^-1*mu2]*Pi^2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-31/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-39/4*Log[x]*Log[s^-1*mu2]^2+27/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*x-35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+5*Log[x]^2-23/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+8*Log[x]^2*Pi^2*x^-2+7*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+5/2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-11/2*Log[x]^2*Pi^2+7/2*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+159/8*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-79/4*Log[x]^2*Log[1-x]*x^-1-9*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-163/8*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+67/4*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+15*Log[x]^2*Log[1-x]^2*x-6*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+29/4*Log[x]^2*Log[s^-1*mu2]-29/2*Log[x]^2*Log[s^-1*mu2]*x^-1-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+33/4*Log[x]^2*Log[s^-1*mu2]^2-27/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-15/2*Log[x]^3+10*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+2*Log[x]^3*(1-x)^-1+3*Log[x]^3*x-1/2*Log[x]^3*x^2+55/4*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-23/2*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-10*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+3*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-25/8*Log[x]^4+3*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+5/8*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+5/2*Log[x]^4*x-Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-3*(-2*Pi*x^-1+6*Pi+1/24*Pi^3*x^-1+1/8*Pi^3-3/4*Pi^3*x+1/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-3/4*Log[s^-1*mu2]*Pi*x^-1+9/4*Log[s^-1*mu2]*Pi-1/4*Log[s^-1*mu2]^2*Pi*x^-1+3/4*Log[s^-1*mu2]^2*Pi+19/4*Log[x]*Pi*x^-1+15/2*Log[x]*Pi*(1-x)^-1-25/4*Log[x]*Pi-1/12*Log[x]*Pi^3*x^-1-7/6*Log[x]*Pi^3*(1-x)^-1+13/12*Log[x]*Pi^3+Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-7/4*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1+3/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi+Log[x]^3*Pi*x)+I*Nc^-1*(23/2*Pi*x^-1-21/2*Pi-5/6*Pi^3*x^-1+Pi^3+16*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-23/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x-1/3*Log[1-x]*Pi^3*x^-1-7/12*Log[1-x]*Pi^3*(1-x)^-1+1/4*Log[1-x]*Pi^3+11/12*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi*x-32*Log[s^-1*mu2]*Pi*x^-2+59/2*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-16*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2+Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-11/4*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x+6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+5/2*Log[s^-1*mu2]*Log[1-x]*Pi+3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-12*Log[s^-1*mu2]^2*Pi*x^-2+11*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^3*Pi*x^-2+3*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2-41/2*Log[x]*Pi*x^-1+Log[x]*Pi*(1-x)^-1+85/4*Log[x]*Pi-7/2*Log[x]*Pi*x-2/3*Log[x]*Pi^3*x^-2+1/3*Log[x]*Pi^3*(1-x)^-1-25/24*Log[x]*Pi^3-11/12*Log[x]*Pi^3*x-6*Log[x]*Log[1-x]*Pi*x^-1-1/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-19*Log[x]*Log[s^-1*mu2]*Pi*x^-1+41/4*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+25/4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]^2*Pi*x^-2+8*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1-47/8*Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[x]^2*Log[1-x]*Pi*x-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-19/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+7/4*Log[x]^3*Pi-Log[x]^3*Pi*x)+I*Nc*(-15/2*Pi*x^-1+9/2*Pi+25/8*Pi^3*x^-1-25/8*Pi^3+3/4*Pi^3*x-12*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+19/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x+5*Log[1-x]*Pi^3*x^-1+3/4*Log[1-x]*Pi^3*(1-x)^-1-21/4*Log[1-x]*Pi^3+9/4*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*(1-x)^-1-1/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1-3/2*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+24*Log[s^-1*mu2]*Pi*x^-2-83/4*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+47/4*Log[s^-1*mu2]*Pi-10*Log[s^-1*mu2]*Pi^3*x^-2+15*Log[s^-1*mu2]*Pi^3*x^-1-3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1-45/4*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x-6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]*Pi+23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-19/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+12*Log[s^-1*mu2]^2*Pi*x^-2-51/4*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+27/4*Log[s^-1*mu2]^2*Pi-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+12*Log[s^-1*mu2]^3*Pi*x^-2-9*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+9/2*Log[s^-1*mu2]^3*Pi-24*Log[x]*Pi*x^-2+47/4*Log[x]*Pi*x^-1-13/2*Log[x]*Pi*(1-x)^-1-13*Log[x]*Pi+7/2*Log[x]*Pi*x+10*Log[x]*Pi^3*x^-2-45/4*Log[x]*Pi^3*x^-1+3/2*Log[x]*Pi^3*(1-x)^-1+79/8*Log[x]*Pi^3-13/4*Log[x]*Pi^3*x+6*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-23/2*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+21/2*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+21*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-37/4*Log[x]*Log[s^-1*mu2]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-28*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+13/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-17/4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]^2*Pi*x^-2-33/4*Log[x]^2*Pi*x^-1+9/4*Log[x]^2*Pi*(1-x)^-1+19/8*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-16*Log[x]^2*Log[1-x]*Pi*x^-2+18*Log[x]^2*Log[1-x]*Pi*x^-1-3*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-18*Log[x]^2*Log[1-x]*Pi+5*Log[x]^2*Log[1-x]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+11*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-17/2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^3*Pi*x^-2-17/2*Log[x]^3*Pi*x^-1+29/4*Log[x]^3*Pi-2*Log[x]^3*Pi*x);qgqg1LX1L13=+Nc^-3*(55/8+51/8*(1-x)^-1-51/8*x-37/24*Pi^2*(1-x)^-1-2/3*Pi^2+8/3*Pi^2*x+49/288*Pi^4*(1-x)^-1+1/288*Pi^4-97/288*Pi^4*x-1/8*Pi^4*x^2-1/8*Pi^4*x^3+7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-5/6*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2-Log[1-x]^2-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x+7/24*Log[1-x]^2*Pi^2*(1-x)^-1-7/12*Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]*Pi^2+13/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-7*Log[x]+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+19/6*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+4*Log[x]^2-3*Log[x]^2*(1-x)^-1+3*Log[x]^2*x+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+49/12*Log[x]^2*Pi^2*(1-x)^-1-25/12*Log[x]^2*Pi^2-13/12*Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-7/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2-Log[x]^3*(1-x)^-1+1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-1/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-1*(-43/4-47/4*(1-x)^-1+47/4*x+17/3*Pi^2*(1-x)^-1-131/24*Pi^2-29/12*Pi^2*x-7/16*Pi^4*(1-x)^-1+1/12*Pi^4+37/48*Pi^4*x+7/8*Pi^4*x^2-1/4*Pi^4*x^3+21/2*Log[1-x]*(1-x)^-1-2*Log[1-x]*Pi^2*(1-x)^-1+43/24*Log[1-x]*Pi^2+15/4*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-55/8*Log[1-x]^2-9/4*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2*(1-x)^-1+3/16*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x+7/4*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+9/8*Log[1-x]^3+9/4*Log[1-x]^3*x-Log[1-x]^3*x^2+1/4*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x+7/8*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-55/8*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-14*Log[s^-1*mu2]*Log[1-x]+21*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-35/8*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^3-3/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]^2*Pi^2-7/4*Log[s^-1*mu2]^2*Pi^2*x-7*Log[s^-1*mu2]^2*Log[1-x]+9*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x-9/8*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-3/2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2+1/2*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-27/4*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+97/4*Log[x]*Log[1-x]-21*Log[x]*Log[1-x]*x^-1-21/2*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*Pi^2*x^-1+47/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x-7/2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3+Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+9/2*Log[x]*Log[1-x]^2*(1-x)^-1-27/4*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2-3*Log[x]*Log[1-x]^3+3/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-7/2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3+21/2*Log[x]*Log[s^-1*mu2]+21/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-47/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/6*Log[x]*Log[s^-1*mu2]*Pi^2+5/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+57/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-15*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-15/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+13/2*Log[x]*Log[s^-1*mu2]^2+9/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^2*x+31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[x]*Log[s^-1*mu2]^3+5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x-59/4*Log[x]^2+Log[x]^2*(1-x)^-1-Log[x]^2*x+3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2-13/6*Log[x]^2*Pi^2*(1-x)^-1+19/6*Log[x]^2*Pi^2+13/6*Log[x]^2*Pi^2*x+7/4*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3-43/8*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1+27/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2+49/8*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+21/4*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-35/4*Log[x]^2*Log[s^-1*mu2]-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-21/4*Log[x]^2*Log[s^-1*mu2]^2-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+13/4*Log[x]^3+Log[x]^3*(1-x)^-2+1/4*Log[x]^3*(1-x)^-1-9/4*Log[x]^3*x+Log[x]^3*x^2-13/4*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x-7/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3+11/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/8*Log[x]^4+1/4*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+7/8*Log[x]^4*x^2-1/4*Log[x]^4*x^3)+Nc*(55/8+51/8*(1-x)^-1-51/8*x-17/8*Pi^2*(1-x)^-1+49/8*Pi^2-1/4*Pi^2*x+9/32*Pi^4*(1-x)^-1+7/32*Pi^4-65/32*Pi^4*x+Pi^4*x^2-1/8*Pi^4*x^3-7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1-9/8*Log[1-x]*Pi^2+3/2*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+79/8*Log[1-x]^2+23/8*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x-3/8*Log[1-x]^2*Pi^2*(1-x)^-1+27/16*Log[1-x]^2*Pi^2-15/4*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-39/8*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+9/4*Log[1-x]^4+1/8*Log[1-x]^4*(1-x)^-1-5/2*Log[1-x]^4*x+Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-15/2*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11*Log[s^-1*mu2]*Pi^2-21/8*Log[s^-1*mu2]*Pi^2*x+25/2*Log[s^-1*mu2]*Log[1-x]-21*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+19/8*Log[s^-1*mu2]*Log[1-x]^2+15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+9/2*Log[s^-1*mu2]*Log[1-x]^3-15/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^-2-12*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/2*Log[s^-1*mu2]^2*Pi^2-13/8*Log[s^-1*mu2]^2*Pi^2*x+9/2*Log[s^-1*mu2]^2*Log[1-x]-9*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+43/8*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+7*Log[x]+15/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+4*Log[x]*Pi^2*(1-x)^-1-11/2*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-115/4*Log[x]*Log[1-x]+21*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*Pi^2*x^-1+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[x]*Log[1-x]*Pi^2+17/2*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+25/2*Log[x]*Log[1-x]^2-15/2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1-33/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-12*Log[x]*Log[1-x]^3+15/2*Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-4*Log[x]*Log[s^-1*mu2]-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+13*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-45/4*Log[x]*Log[s^-1*mu2]*Pi^2+7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-29/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-59/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*x-69/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+51/4*Log[x]^2+4*Log[x]^2*(1-x)^-1-4*Log[x]^2*x+8*Log[x]^2*Pi^2*x^-2-Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+5/2*Log[x]^2*Pi^2*(1-x)^-2+11/4*Log[x]^2*Pi^2*(1-x)^-1+15/4*Log[x]^2*Pi^2-21/4*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-83/8*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+15/2*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+161/8*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-15*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1-15*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+5/4*Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+35/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+27/4*Log[x]^2*Log[s^-1*mu2]^2+3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]^2*x+11/4*Log[x]^3+1/2*Log[x]^3*(1-x)^-2+5/4*Log[x]^3*(1-x)^-1-9/4*Log[x]^3*x+1/2*Log[x]^3*x^2-53/4*Log[x]^3*Log[1-x]+12*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1+10*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-11/2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+23/8*Log[x]^4+1/8*Log[x]^4*(1-x)^-3+5/8*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-5/2*Log[x]^4*x+Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-1*(-7/2*Log[1-x]*Pi*(1-x)^-1-7/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+7/12*Log[1-x]*Pi^3*(1-x)^-1+1/12*Log[1-x]*Pi^3-13/12*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*(1-x)^-1-Log[1-x]^2*Pi+1/2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi*x+7*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+13/12*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]*Log[1-x]*Pi-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi+3*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Pi-7*Log[x]*Pi*x^-1+7/4*Log[x]*Pi-7/2*Log[x]*Pi*x+2/3*Log[x]*Pi^3*x^-1-25/24*Log[x]*Pi^3+13/12*Log[x]*Pi^3*x+Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi+1/2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x-5*Log[x]*Log[s^-1*mu2]*Pi*x^-1+1/4*Log[x]*Log[s^-1*mu2]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+2*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1-7/8*Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]*Pi-3/4*Log[x]^3*Pi+Log[x]^3*Pi*x)+I*Nc*(7/2*Log[1-x]*Pi*(1-x)^-1+7/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-3/4*Log[1-x]*Pi^3*(1-x)^-1+1/4*Log[1-x]*Pi^3+1/4*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*(1-x)^-1-Log[1-x]^2*Pi+1/2*Log[1-x]^3*Pi*(1-x)^-1+3/2*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-7*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Pi+2*Log[s^-1*mu2]*Pi^3*x^-1+3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1-7/4*Log[s^-1*mu2]*Pi^3+5*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-5/2*Log[s^-1*mu2]*Log[1-x]*Pi-9/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-3*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-9/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi+7*Log[x]*Pi*x^-1-7/4*Log[x]*Pi+7/2*Log[x]*Pi*x-2*Log[x]*Pi^3*x^-1-3/8*Log[x]*Pi^3-1/4*Log[x]*Pi^3*x-5*Log[x]*Log[1-x]*Pi*x^-1+9/2*Log[x]*Log[1-x]*Pi+9/2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-6*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x+Log[x]*Log[s^-1*mu2]*Pi*x^-1+7/4*Log[x]*Log[s^-1*mu2]*Pi-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+9/4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+2*Log[x]^2*Pi*x^-1+3/4*Log[x]^2*Pi*(1-x)^-1-25/8*Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[x]^2*Log[s^-1*mu2]*Pi-3/4*Log[x]^3*Pi+Log[x]^3*Pi*x);qgqg1LX1L21=+Nc^-3*(163/8-28*x^-1-51/8*(1-x)^-1-51/8*x+13/4*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1-121/24*Pi^2-7/12*Pi^2*x-1/18*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1+3/32*Pi^4+71/288*Pi^4*x+1/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-1/24*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+3/4*Log[1-x]*Pi^2+3/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2-11/4*Log[1-x]^2+2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x-1/24*Log[1-x]^2*Pi^2*x^-1-7/24*Log[1-x]^2*Pi^2*(1-x)^-1+1/12*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-1/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+33/2*Log[s^-1*mu2]-45/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x+5/4*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-15/8*Log[s^-1*mu2]*Pi^2+1/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-37/4*Log[x]+37/2*Log[x]*x^-1-7/6*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+83/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2+11/2*Log[x]*Log[1-x]-19/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-3/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-9/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/2*Log[x]^2-13/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-49/24*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3-3/4*Log[x]^2*Log[1-x]+7/4*Log[x]^2*Log[1-x]*x^-1+9/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+1/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3+Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-7/4*Log[x]^3*(1-x)^-1-3/4*Log[x]^3*x-1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-2*Nf*(-1/3+2/3*x^-1)+Nc^-1*(-431/12+145/3*x^-1+47/4*(1-x)^-1+47/4*x-22/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1+185/24*Pi^2-23/12*Pi^2*x+3/4*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1-17/12*Pi^4+29/48*Pi^4*x-7/8*Pi^4*x^2+1/4*Pi^4*x^3+Log[1-x]-23/2*Log[1-x]*x^-1-21/2*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-13/8*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-45/8*Log[1-x]^2+25/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+1/3*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-53/48*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x-7/4*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3-9/8*Log[1-x]^3-9/4*Log[1-x]^3*x+Log[1-x]^3*x^2-1/4*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-7/8*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-63/2*Log[s^-1*mu2]+42*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-15*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+41/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/8*Log[s^-1*mu2]*Log[1-x]^2+6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^3+3/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x-113/4*Log[s^-1*mu2]^2+38*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x-2*Log[s^-1*mu2]^2*Pi^2*x^-1-5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+23/8*Log[s^-1*mu2]^2*Pi^2-3/4*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-9*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x+19/2*Log[x]-19*Log[x]*x^-1+1/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2+1/2*Log[x]*Pi^2*(1-x)^-1+1/3*Log[x]*Pi^2-9/4*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+59/4*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-59/2*Log[x]*Log[1-x]*x^-1+21/2*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-2-2*Log[x]*Log[1-x]*Pi^2*x^-1+1/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+33/8*Log[x]*Log[1-x]*Pi^2-3*Log[x]*Log[1-x]*Pi^2*x+7/2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3+9/2*Log[x]*Log[1-x]^2-6*Log[x]*Log[1-x]^2*x^-1-9/2*Log[x]*Log[1-x]^2*(1-x)^-1+27/4*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2+3*Log[x]*Log[1-x]^3-3/2*Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x+7/2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3+37*Log[x]*Log[s^-1*mu2]-53*Log[x]*Log[s^-1*mu2]*x^-1-21/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[x]*Log[s^-1*mu2]*x-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Pi^2-19/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+23/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+9*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+27/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+35/2*Log[x]*Log[s^-1*mu2]^2-26*Log[x]*Log[s^-1*mu2]^2*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^2*x+13/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+15/2*Log[x]*Log[s^-1*mu2]^3-10*Log[x]*Log[s^-1*mu2]^3*x^-1-5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x-27/2*Log[x]^2+24*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x+10/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+23/24*Log[x]^2*Pi^2+3*Log[x]^2*Pi^2*x-7/4*Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-45/8*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+12*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2-59/8*Log[x]^2*Log[1-x]^2+5*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-21/4*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-21/2*Log[x]^2*Log[s^-1*mu2]+21*Log[x]^2*Log[s^-1*mu2]*x^-1-15/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+9/4*Log[x]^3-7*Log[x]^3*x^-1+Log[x]^3*(1-x)^-2+1/4*Log[x]^3*(1-x)^-1+9/4*Log[x]^3*x-Log[x]^3*x^2+23/4*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x+7/2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+5*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-11/8*Log[x]^4+3*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-7/8*Log[x]^4*x^2+1/4*Log[x]^4*x^3)+Nf*(-1/3+2/3*x^-1)+Nc*(413/24-65/3*x^-1-51/8*(1-x)^-1-51/8*x+23/4*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1-11/2*Pi^2+7/2*Pi^2*x+5/4*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-67/32*Pi^4+55/32*Pi^4*x-Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+15/2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-25/8*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1+59/8*Log[1-x]*Pi^2-9/2*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+19/8*Log[1-x]^2-21/2*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x+35/8*Log[1-x]^2*Pi^2*x^-1+3/8*Log[1-x]^2*Pi^2*(1-x)^-1-107/16*Log[1-x]^2*Pi^2+5*Log[1-x]^2*Pi^2*x-2*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+39/8*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-9/4*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+5/2*Log[1-x]^4*x-Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+15*Log[s^-1*mu2]-39/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-21/4*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/2*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x+13*Log[s^-1*mu2]*Log[1-x]+24*Log[s^-1*mu2]*Log[1-x]*x^-2-53/4*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+11*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-11/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+29/8*Log[s^-1*mu2]*Log[1-x]^2-51/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-9/2*Log[s^-1*mu2]*Log[1-x]^3+15/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3*x+147/8*Log[s^-1*mu2]^2-24*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^-2-39/4*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-1/8*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-21/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+5/8*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+27/4*Log[s^-1*mu2]^3-9*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-9/4*Log[x]+9/2*Log[x]*x^-1+23/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+4*Log[x]*Pi^2*(1-x)^-1-101/8*Log[x]*Pi^2+6*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-33/4*Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*x^-2+89/4*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+10*Log[x]*Log[1-x]*Pi^2*x^-2-59/4*Log[x]*Log[1-x]*Pi^2*x^-1+7/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+125/8*Log[x]*Log[1-x]*Pi^2-9*Log[x]*Log[1-x]*Pi^2*x+4*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-69/4*Log[x]*Log[1-x]^2+51/4*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*(1-x)^-1+9*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+12*Log[x]*Log[1-x]^3-15/2*Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*(1-x)^-1-10*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-81/4*Log[x]*Log[s^-1*mu2]+53/2*Log[x]*Log[s^-1*mu2]*x^-1+7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+13/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-11/4*Log[x]*Log[s^-1*mu2]*Pi^2+1/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+43/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-31/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-39/4*Log[x]*Log[s^-1*mu2]^2+27/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*x-35/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+5*Log[x]^2-23/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+8*Log[x]^2*Pi^2*x^-2+7*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+5/2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-11/2*Log[x]^2*Pi^2+7/2*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+159/8*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-79/4*Log[x]^2*Log[1-x]*x^-1-9*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-163/8*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+67/4*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+15*Log[x]^2*Log[1-x]^2*x-6*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+29/4*Log[x]^2*Log[s^-1*mu2]-29/2*Log[x]^2*Log[s^-1*mu2]*x^-1-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+33/4*Log[x]^2*Log[s^-1*mu2]^2-27/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-15/2*Log[x]^3+10*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+2*Log[x]^3*(1-x)^-1+3*Log[x]^3*x-1/2*Log[x]^3*x^2+55/4*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-23/2*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1-10*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+3*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-25/8*Log[x]^4+3*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+5/8*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+5/2*Log[x]^4*x-Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-3*(2*Pi*x^-1-6*Pi-1/24*Pi^3*x^-1-1/8*Pi^3+3/4*Pi^3*x-1/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+3/4*Log[s^-1*mu2]*Pi*x^-1-9/4*Log[s^-1*mu2]*Pi+1/4*Log[s^-1*mu2]^2*Pi*x^-1-3/4*Log[s^-1*mu2]^2*Pi-19/4*Log[x]*Pi*x^-1-15/2*Log[x]*Pi*(1-x)^-1+25/4*Log[x]*Pi+1/12*Log[x]*Pi^3*x^-1+7/6*Log[x]*Pi^3*(1-x)^-1-13/12*Log[x]*Pi^3-Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+7/4*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1-3/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi-Log[x]^3*Pi*x)+I*Nc^-1*(-23/2*Pi*x^-1+21/2*Pi+5/6*Pi^3*x^-1-Pi^3-16*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+23/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x+1/3*Log[1-x]*Pi^3*x^-1+7/12*Log[1-x]*Pi^3*(1-x)^-1-1/4*Log[1-x]*Pi^3-11/12*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*(1-x)^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi*x+32*Log[s^-1*mu2]*Pi*x^-2-59/2*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+16*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2-Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+11/4*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x-6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-5/2*Log[s^-1*mu2]*Log[1-x]*Pi-3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+12*Log[s^-1*mu2]^2*Pi*x^-2-11*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^3*Pi*x^-2-3*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2+41/2*Log[x]*Pi*x^-1-Log[x]*Pi*(1-x)^-1-85/4*Log[x]*Pi+7/2*Log[x]*Pi*x+2/3*Log[x]*Pi^3*x^-2-1/3*Log[x]*Pi^3*(1-x)^-1+25/24*Log[x]*Pi^3+11/12*Log[x]*Pi^3*x+6*Log[x]*Log[1-x]*Pi*x^-1+1/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+19*Log[x]*Log[s^-1*mu2]*Pi*x^-1-41/4*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-25/4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]^2*Pi*x^-2-8*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1+47/8*Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[x]^2*Log[1-x]*Pi*x+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+19/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-7/4*Log[x]^3*Pi+Log[x]^3*Pi*x)+I*Nc*(15/2*Pi*x^-1-9/2*Pi-25/8*Pi^3*x^-1+25/8*Pi^3-3/4*Pi^3*x+12*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-19/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x-5*Log[1-x]*Pi^3*x^-1-3/4*Log[1-x]*Pi^3*(1-x)^-1+21/4*Log[1-x]*Pi^3-9/4*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*(1-x)^-1+1/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1+3/2*Log[1-x]^3*Pi-Log[1-x]^3*Pi*x-24*Log[s^-1*mu2]*Pi*x^-2+83/4*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-47/4*Log[s^-1*mu2]*Pi+10*Log[s^-1*mu2]*Pi^3*x^-2-15*Log[s^-1*mu2]*Pi^3*x^-1+3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1+45/4*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x+6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]*Log[1-x]*Pi-23/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+19/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-12*Log[s^-1*mu2]^2*Pi*x^-2+51/4*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-27/4*Log[s^-1*mu2]^2*Pi+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+11/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-12*Log[s^-1*mu2]^3*Pi*x^-2+9*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-9/2*Log[s^-1*mu2]^3*Pi+24*Log[x]*Pi*x^-2-47/4*Log[x]*Pi*x^-1+13/2*Log[x]*Pi*(1-x)^-1+13*Log[x]*Pi-7/2*Log[x]*Pi*x-10*Log[x]*Pi^3*x^-2+45/4*Log[x]*Pi^3*x^-1-3/2*Log[x]*Pi^3*(1-x)^-1-79/8*Log[x]*Pi^3+13/4*Log[x]*Pi^3*x-6*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+23/2*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-21/2*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-21*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+37/4*Log[x]*Log[s^-1*mu2]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-25*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-13/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+17/4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]^2*Pi*x^-2+33/4*Log[x]^2*Pi*x^-1-9/4*Log[x]^2*Pi*(1-x)^-1-19/8*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+16*Log[x]^2*Log[1-x]*Pi*x^-2-18*Log[x]^2*Log[1-x]*Pi*x^-1+3*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+18*Log[x]^2*Log[1-x]*Pi-5*Log[x]^2*Log[1-x]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-11*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+17/2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^3*Pi*x^-2+17/2*Log[x]^3*Pi*x^-1-29/4*Log[x]^3*Pi+2*Log[x]^3*Pi*x);qgqg1LX1L22=+Nc^-2*(271/8+64*x^-2-64*x^-1+51/8*(1-x)^-1-51/8*x-8/3*Pi^2*x^-2-4/3*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+67/12*Pi^2-29/6*Pi^2*x+1/36*Pi^4*x^-2+1/18*Pi^4*x^-1+49/288*Pi^4*(1-x)^-1-43/288*Pi^4-49/288*Pi^4*x-1/8*Pi^4*x^2-1/8*Pi^4*x^3-9/2*Log[1-x]-4*Log[1-x]*x^-1-21/4*Log[1-x]*(1-x)^-1+1/12*Log[1-x]*Pi^2*x^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+13/2*Log[1-x]^2-4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1-9/2*Log[1-x]^2*x+1/12*Log[1-x]^2*Pi^2*x^-1+7/24*Log[1-x]^2*Pi^2*(1-x)^-1-1/6*Log[1-x]^2*Pi^2-5/12*Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+111/4*Log[s^-1*mu2]+48*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-Log[s^-1*mu2]*Pi^2*x^-2-1/2*Log[s^-1*mu2]*Pi^2*x^-1-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+19/8*Log[s^-1*mu2]*Pi^2-11/8*Log[s^-1*mu2]*Pi^2*x-3/2*Log[s^-1*mu2]*Log[1-x]-3/2*Log[s^-1*mu2]*Log[1-x]*x^-1-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+119/8*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^2*Pi^2*x^-2-1/6*Log[s^-1*mu2]^2*Pi^2*x^-1-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/24*Log[s^-1*mu2]^2*Pi^2-11/24*Log[s^-1*mu2]^2*Pi^2*x-1/2*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+15/4*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+5/8*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-19/2*Log[x]-48*Log[x]*x^-2+48*Log[x]*x^-1+Log[x]*Pi^2*x^-2+1/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+3/4*Log[x]*Pi^2+3*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-23/2*Log[x]*Log[1-x]+19/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1+9*Log[x]*Log[1-x]*x-1/6*Log[x]*Log[1-x]*Pi^2*x^-1-7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[x]*Log[1-x]*Pi^2+5/6*Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3-1/2*Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-23*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+50*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-19/12*Log[x]*Log[s^-1*mu2]*Pi^2+11/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-9*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+18*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-5/2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+12*Log[x]^2+25*Log[x]^2*x^-2-25*Log[x]^2*x^-1+9/2*Log[x]^2*(1-x)^-1-9/2*Log[x]^2*x-1/3*Log[x]^2*Pi^2*x^-2-1/6*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+35/12*Log[x]^2*Pi^2*(1-x)^-1-1/3*Log[x]^2*Pi^2-11/12*Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3+13/4*Log[x]^2*Log[1-x]-7/2*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1-15/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+3/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+9*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-18*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-6*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]^2*x-2*Log[x]^3-6*Log[x]^3*x^-2+6*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-5/2*Log[x]^3*(1-x)^-1+3/2*Log[x]^3*x+1/2*Log[x]^3*x^2-3*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+3/2*Log[x]^4+Log[x]^4*x^-2-Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-1/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-2/3)+Nf^2*(4/9*x^-2-4/9*x^-1)+Nc*Nf*(-2/3-8/9*x^-2+8/9*x^-1)+Nc^2*(661/24+328/9*x^-2-328/9*x^-1+51/8*(1-x)^-1-51/8*x-30*Pi^2*x^-2+42*Pi^2*x^-1-17/8*Pi^2*(1-x)^-1-113/4*Pi^2+25/4*Pi^2*x+25/4*Pi^4*x^-2-45/4*Pi^4*x^-1+9/32*Pi^4*(1-x)^-1+301/32*Pi^4-109/32*Pi^4*x+5/8*Pi^4*x^2-1/8*Pi^4*x^3+5/2*Log[1-x]-15*Log[1-x]*x^-1-21/4*Log[1-x]*(1-x)^-1+25/4*Log[1-x]*Pi^2*x^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1-17/4*Log[1-x]*Pi^2+9/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2-33/4*Log[1-x]^2+12*Log[1-x]^2*x^-1+23/8*Log[1-x]^2*(1-x)^-1+5/2*Log[1-x]^2*x-5*Log[1-x]^2*Pi^2*x^-1-3/8*Log[1-x]^2*Pi^2*(1-x)^-1+53/8*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+5/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+9/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+9/8*Log[1-x]^4+1/8*Log[1-x]^4*(1-x)^-1-11/8*Log[1-x]^4*x+5/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+99/4*Log[s^-1*mu2]+36*Log[s^-1*mu2]*x^-2-36*Log[s^-1*mu2]*x^-1+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-15*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-53/8*Log[s^-1*mu2]*Pi^2+3/8*Log[s^-1*mu2]*Pi^2*x-11/2*Log[s^-1*mu2]*Log[1-x]-24*Log[s^-1*mu2]*Log[1-x]*x^-2+9/2*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+9/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-21/4*Log[s^-1*mu2]*Log[1-x]^2+11*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+243/8*Log[s^-1*mu2]^2+45*Log[s^-1*mu2]^2*x^-2-45*Log[s^-1*mu2]^2*x^-1+51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x-11*Log[s^-1*mu2]^2*Pi^2*x^-2+13*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-69/8*Log[s^-1*mu2]^2*Pi^2+11/8*Log[s^-1*mu2]^2*Pi^2*x-3/2*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-3/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+45/4*Log[s^-1*mu2]^3+18*Log[s^-1*mu2]^3*x^-2-18*Log[s^-1*mu2]^3*x^-1+9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+45/8*Log[s^-1*mu2]^4+9*Log[s^-1*mu2]^4*x^-2-9*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-19/2*Log[x]-36*Log[x]*x^-2+36*Log[x]*x^-1+15*Log[x]*Pi^2*x^-2-16*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+5/2*Log[x]*Pi^2*(1-x)^-1+27/4*Log[x]*Pi^2-3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+22*Log[x]*Log[1-x]+24*Log[x]*Log[1-x]*x^-2-57/2*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[1-x]*x-10*Log[x]*Log[1-x]*Pi^2*x^-2+19*Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-71/4*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-5/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+13*Log[x]*Log[1-x]^2-11*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1-15/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-13/2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+11/2*Log[x]*Log[1-x]^3*x-5/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-21*Log[x]*Log[s^-1*mu2]-42*Log[x]*Log[s^-1*mu2]*x^-2+42*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+15/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/4*Log[x]*Log[s^-1*mu2]*Pi^2*x+25/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-19*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-12*Log[x]*Log[s^-1*mu2]^2-30*Log[x]*Log[s^-1*mu2]^2*x^-2+30*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-15/2*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x-17/2*Log[x]^2-3*Log[x]^2*x^-2+3*Log[x]^2*x^-1-5/2*Log[x]^2*(1-x)^-1+5/2*Log[x]^2*x+9*Log[x]^2*Pi^2*x^-2-7*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+Log[x]^2*Pi^2*(1-x)^-2+11/4*Log[x]^2*Pi^2*(1-x)^-1+19/2*Log[x]^2*Pi^2-9/2*Log[x]^2*Pi^2*x+5/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-17*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+41/2*Log[x]^2*Log[1-x]*x^-1+3/4*Log[x]^2*Log[1-x]*(1-x)^-1+33/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+23/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-10*Log[x]^2*Log[1-x]^2*x^-1-33/4*Log[x]^2*Log[1-x]^2*x+15/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3-3*Log[x]^2*Log[s^-1*mu2]+6*Log[x]^2*Log[s^-1*mu2]*x^-2-6*Log[x]^2*Log[s^-1*mu2]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+7*Log[x]^3+6*Log[x]^3*x^-2-6*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+2*Log[x]^3*(1-x)^-1-3*Log[x]^3*x+1/2*Log[x]^3*x^2-8*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+6*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+11/2*Log[x]^3*Log[1-x]*x-5/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3+4*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x+15/8*Log[x]^4+Log[x]^4*x^-2-Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-11/8*Log[x]^4*x+5/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)-733/12-96*x^-2+96*x^-1-47/4*(1-x)^-1+47/4*x+42*Pi^2*x^-2-55*Pi^2*x^-1+17/3*Pi^2*(1-x)^-1+30*Pi^2-41/12*Pi^2*x-5/6*Pi^4*x^-2-1/12*Pi^4*x^-1-7/16*Pi^4*(1-x)^-1+27/16*Pi^4-25/16*Pi^4*x+1/2*Pi^4*x^2-1/4*Pi^4*x^3-2*Log[1-x]+23*Log[1-x]*x^-1+21/2*Log[1-x]*(1-x)^-1-5/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1-5/12*Log[1-x]*Pi^2+3/2*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2+35/4*Log[1-x]^2-13*Log[1-x]^2*x^-1-9/4*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*x-11/12*Log[1-x]^2*Pi^2*x^-1-1/12*Log[1-x]^2*Pi^2*(1-x)^-1+53/24*Log[1-x]^2*Pi^2-13/6*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3+3/2*Log[1-x]^3*x-Log[1-x]^3*x^2+1/4*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-105/2*Log[s^-1*mu2]-84*Log[s^-1*mu2]*x^-2+84*Log[s^-1*mu2]*x^-1-21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x+16*Log[s^-1*mu2]*Pi^2*x^-2-39/2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+33/4*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x+7*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-7*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+9/4*Log[s^-1*mu2]*Log[1-x]^2-11/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-189/4*Log[s^-1*mu2]^2-78*Log[s^-1*mu2]^2*x^-2+78*Log[s^-1*mu2]^2*x^-1-37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x+6*Log[s^-1*mu2]^2*Pi^2*x^-2-13/2*Log[s^-1*mu2]^2*Pi^2*x^-1+5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Pi^2+1/4*Log[s^-1*mu2]^2*Pi^2*x+4*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2*x-15*Log[s^-1*mu2]^3-24*Log[s^-1*mu2]^3*x^-2+24*Log[s^-1*mu2]^3*x^-1-3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x+23*Log[x]+84*Log[x]*x^-2-84*Log[x]*x^-1-16*Log[x]*Pi^2*x^-2+39/2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-Log[x]*Pi^2*(1-x)^-1-13/2*Log[x]*Pi^2-9/2*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2-49/2*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+33*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]*x+2/3*Log[x]*Log[1-x]*Pi^2*x^-2+5/2*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-25/4*Log[x]*Log[1-x]*Pi^2+13/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3-11/2*Log[x]*Log[1-x]^2+11/2*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*(1-x)^-1-9/2*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2-2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3+44*Log[x]*Log[s^-1*mu2]+92*Log[x]*Log[s^-1*mu2]*x^-2-92*Log[x]*Log[s^-1*mu2]*x^-1+7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+35/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-49/6*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-15/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]^2+48*Log[x]*Log[s^-1*mu2]^2*x^-2-48*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+10*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x+7/2*Log[x]^2-14*Log[x]^2*x^-2+14*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-2*Log[x]^2*x+14/3*Log[x]^2*Pi^2*x^-2-31/6*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-Log[x]^2*Pi^2*(1-x)^-2+7/6*Log[x]^2*Pi^2*(1-x)^-1+83/12*Log[x]^2*Pi^2-7/6*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3+35/4*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-13*Log[x]^2*Log[1-x]*x^-1+9/2*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2+25/4*Log[x]^2*Log[1-x]^2-9/2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-6*Log[x]^2*Log[s^-1*mu2]-24*Log[x]^2*Log[s^-1*mu2]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x-4*Log[x]^3+Log[x]^3*(1-x)^-2-1/2*Log[x]^3*(1-x)^-1-3/2*Log[x]^3*x+Log[x]^3*x^2-13/2*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+7*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3+9/4*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/2*Log[x]^4*x^2-1/4*Log[x]^4*x^3;qgqg1LX1L23=+Nc^-2*(163/8-28*x^-1-51/8*(1-x)^-1-51/8*x+13/4*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1-121/24*Pi^2-7/12*Pi^2*x-1/18*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1+3/32*Pi^4+71/288*Pi^4*x+1/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-1/24*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+3/4*Log[1-x]*Pi^2+3/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2-11/4*Log[1-x]^2+2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x-1/24*Log[1-x]^2*Pi^2*x^-1-7/24*Log[1-x]^2*Pi^2*(1-x)^-1+1/12*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-1/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+33/2*Log[s^-1*mu2]-45/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x+5/4*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-15/8*Log[s^-1*mu2]*Pi^2+1/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-37/4*Log[x]+37/2*Log[x]*x^-1-7/6*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+83/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2+11/2*Log[x]*Log[1-x]-19/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-3/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-9/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/2*Log[x]^2-13/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-49/24*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3-3/4*Log[x]^2*Log[1-x]+7/4*Log[x]^2*Log[1-x]*x^-1+9/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+1/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3+Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-7/4*Log[x]^3*(1-x)^-1-3/4*Log[x]^3*x-1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-1/3+2/3*x^-1)+Nc*Nf*(-1/3+2/3*x^-1)+Nc^2*(413/24-65/3*x^-1-51/8*(1-x)^-1-51/8*x+41/4*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1-59/8*Pi^2+7/2*Pi^2*x-5/8*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-1/32*Pi^4+19/32*Pi^4*x-5/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+15/2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-25/8*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1+3*Log[1-x]*Pi^2-9/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+1/2*Log[1-x]^2-6*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x+5/2*Log[1-x]^2*Pi^2*x^-1+3/8*Log[1-x]^2*Pi^2*(1-x)^-1-7/2*Log[1-x]^2*Pi^2+11/4*Log[1-x]^2*Pi^2*x-5/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-9/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-9/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+11/8*Log[1-x]^4*x-5/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+15*Log[s^-1*mu2]-39/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-1/2*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/8*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x+12*Log[s^-1*mu2]*Log[1-x]*x^-2+19/4*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-8*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+147/8*Log[s^-1*mu2]^2-24*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-2-7/2*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+15/8*Log[s^-1*mu2]^2*Pi^2-1/8*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^-2+15/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+27/4*Log[s^-1*mu2]^3-9*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-9/4*Log[x]+9/2*Log[x]*x^-1+27/4*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+5/2*Log[x]*Pi^2*(1-x)^-1-63/8*Log[x]*Pi^2+15/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+29/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+5*Log[x]*Log[1-x]*Pi^2*x^-2-9*Log[x]*Log[1-x]*Pi^2*x^-1+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+9*Log[x]*Log[1-x]*Pi^2-11/2*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-21/2*Log[x]*Log[1-x]^2+8*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+27/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+13/2*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-11/2*Log[x]*Log[1-x]^3*x+5/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-43/4*Log[x]*Log[s^-1*mu2]+29/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+5*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-13/4*Log[x]*Log[s^-1*mu2]*Pi^2+3/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]^2+15/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+1/2*Log[x]^2-5/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+4*Log[x]^2*Pi^2*x^-2+7/2*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-5/2*Log[x]^2*Pi^2+9/4*Log[x]^2*Pi^2*x-5/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+12*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-2-49/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-45/4*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+9*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+33/4*Log[x]^2*Log[1-x]^2*x-15/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+2*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-9/2*Log[x]^3+11/2*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+5/4*Log[x]^3*(1-x)^-1+9/4*Log[x]^3*x-1/2*Log[x]^3*x^2+15/2*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1-11/2*Log[x]^3*Log[1-x]*x+5/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1-13/8*Log[x]^4+3/2*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1+11/8*Log[x]^4*x-5/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-2*(2*Pi*x^-1-6*Pi-1/24*Pi^3*x^-1-1/8*Pi^3+3/4*Pi^3*x-1/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+3/4*Log[s^-1*mu2]*Pi*x^-1-9/4*Log[s^-1*mu2]*Pi+1/4*Log[s^-1*mu2]^2*Pi*x^-1-3/4*Log[s^-1*mu2]^2*Pi-19/4*Log[x]*Pi*x^-1-15/2*Log[x]*Pi*(1-x)^-1+25/4*Log[x]*Pi+1/12*Log[x]*Pi^3*x^-1+7/6*Log[x]*Pi^3*(1-x)^-1-13/12*Log[x]*Pi^3-Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+7/4*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1-3/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-1/2*Log[x]^3*Pi*x^-1-1/2*Log[x]^3*Pi-Log[x]^3*Pi*x)+I*(-23/2*Pi*x^-1+21/2*Pi+5/6*Pi^3*x^-1-Pi^3+Log[1-x]^2*Pi+16*Log[s^-1*mu2]*Pi*x^-2-43/2*Log[s^-1*mu2]*Pi*x^-1+25/2*Log[s^-1*mu2]*Pi-1/3*Log[s^-1*mu2]*Pi^3*x^-2-2/3*Log[s^-1*mu2]*Pi^3*x^-1+11/6*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x-5*Log[s^-1*mu2]*Log[1-x]*Pi-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+6*Log[s^-1*mu2]^2*Pi*x^-2-8*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^3*Pi*x^-2-2*Log[s^-1*mu2]^3*Pi*x^-1+Log[s^-1*mu2]^3*Pi-16*Log[x]*Pi*x^-2+17/2*Log[x]*Pi*x^-1-Log[x]*Pi*(1-x)^-1-23/2*Log[x]*Pi+1/3*Log[x]*Pi^3*x^-2-1/4*Log[x]*Pi^3*x^-1-1/3*Log[x]*Pi^3*(1-x)^-1+1/3*Log[x]*Pi^3+Log[x]*Log[1-x]*Pi+Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi-12*Log[x]*Log[s^-1*mu2]*Pi*x^-2+23/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]^2*Pi*x^-2-7/2*Log[x]^2*Pi*x^-1+4*Log[x]^2*Pi+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+5*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^3*Pi*x^-2+1/2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^2*(15/2*Pi*x^-1-9/2*Pi-25/8*Pi^3*x^-1+25/8*Pi^3-3/4*Pi^3*x+5/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-12*Log[s^-1*mu2]*Pi*x^-2+59/4*Log[s^-1*mu2]*Pi*x^-1-33/4*Log[s^-1*mu2]*Pi+5*Log[s^-1*mu2]*Pi^3*x^-2-9*Log[s^-1*mu2]*Pi^3*x^-1+15/2*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x+Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-6*Log[s^-1*mu2]^2*Pi*x^-2+39/4*Log[s^-1*mu2]^2*Pi*x^-1-21/4*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[s^-1*mu2]^3*Pi*x^-2+6*Log[s^-1*mu2]^3*Pi*x^-1-3*Log[s^-1*mu2]^3*Pi+12*Log[x]*Pi*x^-2-11/4*Log[x]*Pi*x^-1+13/2*Log[x]*Pi*(1-x)^-1+21/4*Log[x]*Pi-5*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-1-3/2*Log[x]*Pi^3*(1-x)^-1-17/4*Log[x]*Pi^3+Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3*Log[x]*Log[1-x]^2*Pi+Log[x]*Log[1-x]^2*Pi*x+12*Log[x]*Log[s^-1*mu2]*Pi*x^-2-27/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]^2*Pi*x^-2+15/4*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1-1/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+5*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-1-7/2*Log[x]^3*Pi+Log[x]^3*Pi*x)-431/12+145/3*x^-1+47/4*(1-x)^-1+47/4*x-40/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1+133/12*Pi^2-23/12*Pi^2*x+7/8*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1-71/48*Pi^4+29/48*Pi^4*x-1/2*Pi^4*x^2+1/4*Pi^4*x^3+Log[1-x]-23/2*Log[1-x]*x^-1-21/2*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-3/4*Log[1-x]*Pi^2-3/2*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-9/4*Log[1-x]^2+13/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+11/24*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-7/6*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3-3/2*Log[1-x]^3*x+Log[1-x]^3*x^2-1/4*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-63/2*Log[s^-1*mu2]+42*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x-19/4*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-16*Log[s^-1*mu2]*Log[1-x]*x^-2-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+13/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-113/4*Log[s^-1*mu2]^2+38*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x-11/4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]^2*Pi^2-3/4*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-9*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]*x^-2-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x+19/2*Log[x]-19*Log[x]*x^-1+37/12*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-Log[x]*Pi^2*(1-x)^-1-11/12*Log[x]*Pi^2-3/2*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-19/2*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x-1/3*Log[x]*Log[1-x]*Pi^2*x^-2-23/12*Log[x]*Log[1-x]*Pi^2*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3+9/4*Log[x]*Log[1-x]^2-13/4*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2+2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3+51/2*Log[x]*Log[s^-1*mu2]-37*Log[x]*Log[s^-1*mu2]*x^-1-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-7/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13*Log[x]*Log[s^-1*mu2]^2-20*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x-15/2*Log[x]^2+12*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x+11/6*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-7/24*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-9/4*Log[x]^2*Log[1-x]-6*Log[x]^2*Log[1-x]*x^-2+9/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2-5*Log[x]^2*Log[1-x]^2+13/4*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-21/4*Log[x]^2*Log[s^-1*mu2]+21/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17/4*Log[x]^2*Log[s^-1*mu2]^2+13/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3-5/2*Log[x]^3*x^-1+Log[x]^3*(1-x)^-2-1/2*Log[x]^3*(1-x)^-1+3/2*Log[x]^3*x-Log[x]^3*x^2+4*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x^-2-7/2*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+3/2*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+3/2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-1/2*Log[x]^4*x^2+1/4*Log[x]^4*x^3;qgqg1LX1L31=+Nc^-3*(55/8+51/8*(1-x)^-1-51/8*x-37/24*Pi^2*(1-x)^-1-2/3*Pi^2+8/3*Pi^2*x+49/288*Pi^4*(1-x)^-1+1/288*Pi^4-97/288*Pi^4*x-1/8*Pi^4*x^2-1/8*Pi^4*x^3+7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-5/6*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2-Log[1-x]^2-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x+7/24*Log[1-x]^2*Pi^2*(1-x)^-1-7/12*Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]*Pi^2+13/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-7*Log[x]+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+19/6*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+4*Log[x]^2-3*Log[x]^2*(1-x)^-1+3*Log[x]^2*x+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+49/12*Log[x]^2*Pi^2*(1-x)^-1-25/12*Log[x]^2*Pi^2-13/12*Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-7/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2-Log[x]^3*(1-x)^-1+1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-1/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^-1*(-43/4-47/4*(1-x)^-1+47/4*x+17/3*Pi^2*(1-x)^-1-131/24*Pi^2-29/12*Pi^2*x-7/16*Pi^4*(1-x)^-1+1/12*Pi^4+37/48*Pi^4*x+7/8*Pi^4*x^2-1/4*Pi^4*x^3+21/2*Log[1-x]*(1-x)^-1-2*Log[1-x]*Pi^2*(1-x)^-1+43/24*Log[1-x]*Pi^2+15/4*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-55/8*Log[1-x]^2-9/4*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2*(1-x)^-1+3/16*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x+7/4*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+9/8*Log[1-x]^3+9/4*Log[1-x]^3*x-Log[1-x]^3*x^2+1/4*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x+7/8*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x+3/2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-55/8*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-14*Log[s^-1*mu2]*Log[1-x]+21*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-13/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-35/8*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^3-3/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x-37/4*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]^2*Pi^2-7/4*Log[s^-1*mu2]^2*Pi^2*x-7*Log[s^-1*mu2]^2*Log[1-x]+9*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x-9/8*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-3/2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2+1/2*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-27/4*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+97/4*Log[x]*Log[1-x]-21*Log[x]*Log[1-x]*x^-1-21/2*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*Pi^2*x^-1+47/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x-7/2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3+Log[x]*Log[1-x]^2+3/2*Log[x]*Log[1-x]^2*x^-1+9/2*Log[x]*Log[1-x]^2*(1-x)^-1-27/4*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2-3*Log[x]*Log[1-x]^3+3/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-7/2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3+21/2*Log[x]*Log[s^-1*mu2]+21/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-21/2*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-47/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/6*Log[x]*Log[s^-1*mu2]*Pi^2+5/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+57/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-15*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-15/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+13/2*Log[x]*Log[s^-1*mu2]^2+9/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^2*x+31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[x]*Log[s^-1*mu2]^3+5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x-59/4*Log[x]^2+Log[x]^2*(1-x)^-1-Log[x]^2*x+3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3+1/2*Log[x]^2*Pi^2*(1-x)^-2-13/6*Log[x]^2*Pi^2*(1-x)^-1+19/6*Log[x]^2*Pi^2+13/6*Log[x]^2*Pi^2*x+7/4*Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3-43/8*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1+27/4*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2+49/8*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x+21/4*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-35/4*Log[x]^2*Log[s^-1*mu2]-11/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-21/4*Log[x]^2*Log[s^-1*mu2]^2-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+13/4*Log[x]^3+Log[x]^3*(1-x)^-2+1/4*Log[x]^3*(1-x)^-1-9/4*Log[x]^3*x+Log[x]^3*x^2-13/4*Log[x]^3*Log[1-x]+Log[x]^3*Log[1-x]*(1-x)^-1+2*Log[x]^3*Log[1-x]*x-7/2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3+11/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/8*Log[x]^4+1/4*Log[x]^4*(1-x)^-3+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+7/8*Log[x]^4*x^2-1/4*Log[x]^4*x^3)+Nc*(55/8+51/8*(1-x)^-1-51/8*x-17/8*Pi^2*(1-x)^-1+49/8*Pi^2-1/4*Pi^2*x+9/32*Pi^4*(1-x)^-1+7/32*Pi^4-65/32*Pi^4*x+Pi^4*x^2-1/8*Pi^4*x^3-7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1-9/8*Log[1-x]*Pi^2+3/2*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+79/8*Log[1-x]^2+23/8*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x-3/8*Log[1-x]^2*Pi^2*(1-x)^-1+27/16*Log[1-x]^2*Pi^2-15/4*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-39/8*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+9/4*Log[1-x]^4+1/8*Log[1-x]^4*(1-x)^-1-5/2*Log[1-x]^4*x+Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-15/2*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11*Log[s^-1*mu2]*Pi^2-21/8*Log[s^-1*mu2]*Pi^2*x+25/2*Log[s^-1*mu2]*Log[1-x]-21*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+19/8*Log[s^-1*mu2]*Log[1-x]^2+15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+9/2*Log[s^-1*mu2]*Log[1-x]^3-15/2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3*x+51/8*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^-2-12*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/2*Log[s^-1*mu2]^2*Pi^2-13/8*Log[s^-1*mu2]^2*Pi^2*x+9/2*Log[s^-1*mu2]^2*Log[1-x]-9*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]*x+43/8*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+7*Log[x]+15/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+4*Log[x]*Pi^2*(1-x)^-1-11/2*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2-115/4*Log[x]*Log[1-x]+21*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*Pi^2*x^-1+1/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-37/8*Log[x]*Log[1-x]*Pi^2+17/2*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+25/2*Log[x]*Log[1-x]^2-15/2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1-33/4*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-12*Log[x]*Log[1-x]^3+15/2*Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-4*Log[x]*Log[s^-1*mu2]-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]*x-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+13*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-45/4*Log[x]*Log[s^-1*mu2]*Pi^2+7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x-29/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-59/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*x-69/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+51/4*Log[x]^2+4*Log[x]^2*(1-x)^-1-4*Log[x]^2*x+8*Log[x]^2*Pi^2*x^-2-Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+5/2*Log[x]^2*Pi^2*(1-x)^-2+11/4*Log[x]^2*Pi^2*(1-x)^-1+15/4*Log[x]^2*Pi^2-21/4*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-83/8*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+15/2*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+161/8*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-15*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1-15*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+5/4*Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+35/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+27/4*Log[x]^2*Log[s^-1*mu2]^2+3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]^2*x+11/4*Log[x]^3+1/2*Log[x]^3*(1-x)^-2+5/4*Log[x]^3*(1-x)^-1-9/4*Log[x]^3*x+1/2*Log[x]^3*x^2-53/4*Log[x]^3*Log[1-x]+12*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1+10*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-11/2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+23/8*Log[x]^4+1/8*Log[x]^4*(1-x)^-3+5/8*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-5/2*Log[x]^4*x+Log[x]^4*x^2-1/8*Log[x]^4*x^3)+I*Nc^-1*(7/2*Log[1-x]*Pi*(1-x)^-1+7/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-7/12*Log[1-x]*Pi^3*(1-x)^-1-1/12*Log[1-x]*Pi^3+13/12*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*(1-x)^-1+Log[1-x]^2*Pi-1/2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi*x-7*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-13/12*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]*Pi+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi-3*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Pi+7*Log[x]*Pi*x^-1-7/4*Log[x]*Pi+7/2*Log[x]*Pi*x-2/3*Log[x]*Pi^3*x^-1+25/24*Log[x]*Pi^3-13/12*Log[x]*Pi^3*x-Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi-1/2*Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x+5*Log[x]*Log[s^-1*mu2]*Pi*x^-1-1/4*Log[x]*Log[s^-1*mu2]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5/4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-2*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1+7/8*Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]*Pi+3/4*Log[x]^3*Pi-Log[x]^3*Pi*x)+I*Nc*(-7/2*Log[1-x]*Pi*(1-x)^-1-7/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+3/4*Log[1-x]*Pi^3*(1-x)^-1-1/4*Log[1-x]*Pi^3-1/4*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*(1-x)^-1+Log[1-x]^2*Pi-1/2*Log[1-x]^3*Pi*(1-x)^-1-3/2*Log[1-x]^3*Pi+Log[1-x]^3*Pi*x+7*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi-2*Log[s^-1*mu2]*Pi^3*x^-1-3/4*Log[s^-1*mu2]*Pi^3*(1-x)^-1+7/4*Log[s^-1*mu2]*Pi^3-5*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+5/2*Log[s^-1*mu2]*Log[1-x]*Pi+9/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+3*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+9/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi-7*Log[x]*Pi*x^-1+7/4*Log[x]*Pi-7/2*Log[x]*Pi*x+2*Log[x]*Pi^3*x^-1+3/8*Log[x]*Pi^3+1/4*Log[x]*Pi^3*x+5*Log[x]*Log[1-x]*Pi*x^-1-9/2*Log[x]*Log[1-x]*Pi-9/2*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+6*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*x-Log[x]*Log[s^-1*mu2]*Pi*x^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-9/4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-2*Log[x]^2*Pi*x^-1-3/4*Log[x]^2*Pi*(1-x)^-1+25/8*Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[1-x]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]*Pi+3/4*Log[x]^3*Pi-Log[x]^3*Pi*x);qgqg1LX1L32=+Nc^-2*(163/8-28*x^-1-51/8*(1-x)^-1-51/8*x+13/4*Pi^2*x^-1+61/24*Pi^2*(1-x)^-1-121/24*Pi^2-7/12*Pi^2*x-1/18*Pi^4*x^-1-49/288*Pi^4*(1-x)^-1+3/32*Pi^4+71/288*Pi^4*x+1/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-1/24*Log[1-x]*Pi^2*x^-1-7/8*Log[1-x]*Pi^2*(1-x)^-1+3/4*Log[1-x]*Pi^2+3/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2-11/4*Log[1-x]^2+2*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x-1/24*Log[1-x]^2*Pi^2*x^-1-7/24*Log[1-x]^2*Pi^2*(1-x)^-1+1/12*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+3/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-1/8*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+33/2*Log[s^-1*mu2]-45/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x+5/4*Log[s^-1*mu2]*Pi^2*x^-1+7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-15/8*Log[s^-1*mu2]*Pi^2+1/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-37/4*Log[x]+37/2*Log[x]*x^-1-7/6*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+83/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2+11/2*Log[x]*Log[1-x]-19/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+1/12*Log[x]*Log[1-x]*Pi^2*x^-1+7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-3/4*Log[x]*Log[1-x]^2-3/4*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1-9/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+1/2*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/2*Log[x]^2-13/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+7/2*Log[x]^2*Pi^2*(1-x)^-1-49/24*Log[x]^2*Pi^2+1/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3-3/4*Log[x]^2*Log[1-x]+7/4*Log[x]^2*Log[1-x]*x^-1+9/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+1/4*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3+Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2-7/4*Log[x]^3*(1-x)^-1-3/4*Log[x]^3*x-1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-1/2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1+1/4*Log[x]^4*x+1/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+Nc^-1*Nf*(-1/3+2/3*x^-1)+Nc*Nf*(-1/3+2/3*x^-1)+Nc^2*(413/24-65/3*x^-1-51/8*(1-x)^-1-51/8*x+41/4*Pi^2*x^-1+25/8*Pi^2*(1-x)^-1-59/8*Pi^2+7/2*Pi^2*x-5/8*Pi^4*x^-1-9/32*Pi^4*(1-x)^-1-1/32*Pi^4+19/32*Pi^4*x-5/8*Pi^4*x^2+1/8*Pi^4*x^3+1/2*Log[1-x]+15/2*Log[1-x]*x^-1+21/4*Log[1-x]*(1-x)^-1-25/8*Log[1-x]*Pi^2*x^-1-9/8*Log[1-x]*Pi^2*(1-x)^-1+3*Log[1-x]*Pi^2-9/4*Log[1-x]*Pi^2*x+1/2*Log[1-x]*Pi^2*x^2+1/2*Log[1-x]^2-6*Log[1-x]^2*x^-1-23/8*Log[1-x]^2*(1-x)^-1+3/4*Log[1-x]^2*x+5/2*Log[1-x]^2*Pi^2*x^-1+3/8*Log[1-x]^2*Pi^2*(1-x)^-1-7/2*Log[1-x]^2*Pi^2+11/4*Log[1-x]^2*Pi^2*x-5/4*Log[1-x]^2*Pi^2*x^2+1/4*Log[1-x]^2*Pi^2*x^3+3*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-9/4*Log[1-x]^3*x+1/2*Log[1-x]^3*x^2-9/8*Log[1-x]^4-1/8*Log[1-x]^4*(1-x)^-1+11/8*Log[1-x]^4*x-5/8*Log[1-x]^4*x^2+1/8*Log[1-x]^4*x^3+15*Log[s^-1*mu2]-39/2*Log[s^-1*mu2]*x^-1-21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-1/2*Log[s^-1*mu2]*Pi^2*x^-1+9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/8*Log[s^-1*mu2]*Pi^2-9/8*Log[s^-1*mu2]*Pi^2*x+12*Log[s^-1*mu2]*Log[1-x]*x^-2+19/4*Log[s^-1*mu2]*Log[1-x]*x^-1+37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-8*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+147/8*Log[s^-1*mu2]^2-24*Log[s^-1*mu2]^2*x^-1-51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-2-7/2*Log[s^-1*mu2]^2*Pi^2*x^-1+9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+15/8*Log[s^-1*mu2]^2*Pi^2-1/8*Log[s^-1*mu2]^2*Pi^2*x+6*Log[s^-1*mu2]^2*Log[1-x]*x^-2+15/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+27/4*Log[s^-1*mu2]^3-9*Log[s^-1*mu2]^3*x^-1-9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-9/4*Log[x]+9/2*Log[x]*x^-1+27/4*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+5/2*Log[x]*Pi^2*(1-x)^-1-63/8*Log[x]*Pi^2+15/4*Log[x]*Pi^2*x-1/2*Log[x]*Pi^2*x^2-Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+29/4*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*x+5*Log[x]*Log[1-x]*Pi^2*x^-2-9*Log[x]*Log[1-x]*Pi^2*x^-1+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+9*Log[x]*Log[1-x]*Pi^2-11/2*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]*Pi^2*x^2-1/2*Log[x]*Log[1-x]*Pi^2*x^3-21/2*Log[x]*Log[1-x]^2+8*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+27/4*Log[x]*Log[1-x]^2*x-3/2*Log[x]*Log[1-x]^2*x^2+13/2*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-1/2*Log[x]*Log[1-x]^3*(1-x)^-1-11/2*Log[x]*Log[1-x]^3*x+5/2*Log[x]*Log[1-x]^3*x^2-1/2*Log[x]*Log[1-x]^3*x^3-43/4*Log[x]*Log[s^-1*mu2]+29/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+5*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-13/4*Log[x]*Log[s^-1*mu2]*Pi^2+3/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]^2+15/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+1/2*Log[x]^2-5/2*Log[x]^2*x^-1+3/4*Log[x]^2*(1-x)^-1+3/4*Log[x]^2*x+4*Log[x]^2*Pi^2*x^-2+7/2*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-3+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-5/2*Log[x]^2*Pi^2+9/4*Log[x]^2*Pi^2*x-5/4*Log[x]^2*Pi^2*x^2+1/4*Log[x]^2*Pi^2*x^3+12*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-2-49/4*Log[x]^2*Log[1-x]*x^-1-27/4*Log[x]^2*Log[1-x]*x+3/2*Log[x]^2*Log[1-x]*x^2-45/4*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+9*Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+33/4*Log[x]^2*Log[1-x]^2*x-15/4*Log[x]^2*Log[1-x]^2*x^2+3/4*Log[x]^2*Log[1-x]^2*x^3+2*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-9/2*Log[x]^3+11/2*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-2+5/4*Log[x]^3*(1-x)^-1+9/4*Log[x]^3*x-1/2*Log[x]^3*x^2+15/2*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1-11/2*Log[x]^3*Log[1-x]*x+5/2*Log[x]^3*Log[1-x]*x^2-1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1-13/8*Log[x]^4+3/2*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-3+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1+11/8*Log[x]^4*x-5/8*Log[x]^4*x^2+1/8*Log[x]^4*x^3)+I*Nc^-2*(-2*Pi*x^-1+6*Pi+1/24*Pi^3*x^-1+1/8*Pi^3-3/4*Pi^3*x+1/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x-3/4*Log[s^-1*mu2]*Pi*x^-1+9/4*Log[s^-1*mu2]*Pi-1/4*Log[s^-1*mu2]^2*Pi*x^-1+3/4*Log[s^-1*mu2]^2*Pi+19/4*Log[x]*Pi*x^-1+15/2*Log[x]*Pi*(1-x)^-1-25/4*Log[x]*Pi-1/12*Log[x]*Pi^3*x^-1-7/6*Log[x]*Pi^3*(1-x)^-1+13/12*Log[x]*Pi^3+Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-7/4*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1+3/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+1/2*Log[x]^3*Pi*x^-1+1/2*Log[x]^3*Pi+Log[x]^3*Pi*x)+I*(23/2*Pi*x^-1-21/2*Pi-5/6*Pi^3*x^-1+Pi^3-Log[1-x]^2*Pi-16*Log[s^-1*mu2]*Pi*x^-2+43/2*Log[s^-1*mu2]*Pi*x^-1-25/2*Log[s^-1*mu2]*Pi+1/3*Log[s^-1*mu2]*Pi^3*x^-2+2/3*Log[s^-1*mu2]*Pi^3*x^-1-11/6*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x+5*Log[s^-1*mu2]*Log[1-x]*Pi+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-6*Log[s^-1*mu2]^2*Pi*x^-2+8*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^3*Pi*x^-2+2*Log[s^-1*mu2]^3*Pi*x^-1-Log[s^-1*mu2]^3*Pi+16*Log[x]*Pi*x^-2-17/2*Log[x]*Pi*x^-1+Log[x]*Pi*(1-x)^-1+23/2*Log[x]*Pi-1/3*Log[x]*Pi^3*x^-2+1/4*Log[x]*Pi^3*x^-1+1/3*Log[x]*Pi^3*(1-x)^-1-1/3*Log[x]*Pi^3-Log[x]*Log[1-x]*Pi-Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi+12*Log[x]*Log[s^-1*mu2]*Pi*x^-2-23/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]^2*Pi*x^-2+7/2*Log[x]^2*Pi*x^-1-4*Log[x]^2*Pi-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-5*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^3*Pi*x^-2-1/2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^2*(-15/2*Pi*x^-1+9/2*Pi+25/8*Pi^3*x^-1-25/8*Pi^3+3/4*Pi^3*x-5/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x+12*Log[s^-1*mu2]*Pi*x^-2-59/4*Log[s^-1*mu2]*Pi*x^-1+33/4*Log[s^-1*mu2]*Pi-5*Log[s^-1*mu2]*Pi^3*x^-2+9*Log[s^-1*mu2]*Pi^3*x^-1-15/2*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x-Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+6*Log[s^-1*mu2]^2*Pi*x^-2-39/4*Log[s^-1*mu2]^2*Pi*x^-1+21/4*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[s^-1*mu2]^3*Pi*x^-2-6*Log[s^-1*mu2]^3*Pi*x^-1+3*Log[s^-1*mu2]^3*Pi-12*Log[x]*Pi*x^-2+11/4*Log[x]*Pi*x^-1-13/2*Log[x]*Pi*(1-x)^-1-21/4*Log[x]*Pi+5*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-1+3/2*Log[x]*Pi^3*(1-x)^-1+17/4*Log[x]*Pi^3-Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+9/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3*Log[x]*Log[1-x]^2*Pi-Log[x]*Log[1-x]^2*Pi*x-12*Log[x]*Log[s^-1*mu2]*Pi*x^-2+27/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]^2*Pi*x^-2-15/4*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1+1/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-1+7/2*Log[x]^3*Pi-Log[x]^3*Pi*x)-431/12+145/3*x^-1+47/4*(1-x)^-1+47/4*x-40/3*Pi^2*x^-1-11/3*Pi^2*(1-x)^-1+133/12*Pi^2-23/12*Pi^2*x+7/8*Pi^4*x^-1+7/16*Pi^4*(1-x)^-1-71/48*Pi^4+29/48*Pi^4*x-1/2*Pi^4*x^2+1/4*Pi^4*x^3+Log[1-x]-23/2*Log[1-x]*x^-1-21/2*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1-3/4*Log[1-x]*Pi^2-3/2*Log[1-x]*Pi^2*x+Log[1-x]*Pi^2*x^2-9/4*Log[1-x]^2+13/2*Log[1-x]^2*x^-1+9/4*Log[1-x]^2*(1-x)^-1+3/2*Log[1-x]^2*x+11/24*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-7/6*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3-3/2*Log[1-x]^3*x+Log[1-x]^3*x^2-1/4*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2+1/4*Log[1-x]^4*x^3-63/2*Log[s^-1*mu2]+42*Log[s^-1*mu2]*x^-1+21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x-19/4*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-16*Log[s^-1*mu2]*Log[1-x]*x^-2-7/2*Log[s^-1*mu2]*Log[1-x]*x^-1-23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2+13/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-113/4*Log[s^-1*mu2]^2+38*Log[s^-1*mu2]^2*x^-1+37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x-11/4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+13/4*Log[s^-1*mu2]^2*Pi^2-3/4*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-9*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-1+3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]*x^-2-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x+19/2*Log[x]-19*Log[x]*x^-1+37/12*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-Log[x]*Pi^2*(1-x)^-1-11/12*Log[x]*Pi^2-3/2*Log[x]*Pi^2*x-Log[x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-19/2*Log[x]*Log[1-x]*x^-1+7*Log[x]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[1-x]*x-1/3*Log[x]*Log[1-x]*Pi^2*x^-2-23/12*Log[x]*Log[1-x]*Pi^2*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2-Log[x]*Log[1-x]*Pi^2*x^3+9/4*Log[x]*Log[1-x]^2-13/4*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^2*x^2+2*Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2-Log[x]*Log[1-x]^3*x^3+51/2*Log[x]*Log[s^-1*mu2]-37*Log[x]*Log[s^-1*mu2]*x^-1-7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x+11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-7/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13*Log[x]*Log[s^-1*mu2]^2-20*Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x-15/2*Log[x]^2+12*Log[x]^2*x^-1+3/2*Log[x]^2*(1-x)^-1+3/2*Log[x]^2*x+11/6*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1-7/24*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2+1/2*Log[x]^2*Pi^2*x^3-9/4*Log[x]^2*Log[1-x]-6*Log[x]^2*Log[1-x]*x^-2+9/2*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]*x^2-5*Log[x]^2*Log[1-x]^2+13/4*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2+3/2*Log[x]^2*Log[1-x]^2*x^3-21/4*Log[x]^2*Log[s^-1*mu2]+21/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17/4*Log[x]^2*Log[s^-1*mu2]^2+13/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+3/4*Log[x]^3-5/2*Log[x]^3*x^-1+Log[x]^3*(1-x)^-2-1/2*Log[x]^3*(1-x)^-1+3/2*Log[x]^3*x-Log[x]^3*x^2+4*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x^-2-7/2*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[1-x]*x^3+3/2*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+3/2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-3-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-1/2*Log[x]^4*x^2+1/4*Log[x]^4*x^3;qgqg1LX1L33=+Nc^-2*(55/8+51/8*(1-x)^-1-51/8*x-37/24*Pi^2*(1-x)^-1-2/3*Pi^2+8/3*Pi^2*x+49/288*Pi^4*(1-x)^-1+1/288*Pi^4-97/288*Pi^4*x-1/8*Pi^4*x^2-1/8*Pi^4*x^3+7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+7/8*Log[1-x]*Pi^2*(1-x)^-1-5/6*Log[1-x]*Pi^2-3/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2-Log[1-x]^2-5/8*Log[1-x]^2*(1-x)^-1+3*Log[1-x]^2*x+7/24*Log[1-x]^2*Pi^2*(1-x)^-1-7/12*Log[1-x]^2*Pi^2*x-1/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3/4*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-3/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+1/8*Log[1-x]^4*(1-x)^-1-1/4*Log[1-x]^4*x-1/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-7/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/8*Log[s^-1*mu2]*Pi^2+13/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-7*Log[x]+Log[x]*Pi^2*(1-x)^-2-7/2*Log[x]*Pi^2*(1-x)^-1+19/6*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x+1/2*Log[x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[1-x]*x-7/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2*x+1/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-1/2*Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x+1/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+4*Log[x]^2-3*Log[x]^2*(1-x)^-1+3*Log[x]^2*x+1/2*Log[x]^2*Pi^2*(1-x)^-3-2*Log[x]^2*Pi^2*(1-x)^-2+49/12*Log[x]^2*Pi^2*(1-x)^-1-25/12*Log[x]^2*Pi^2-13/12*Log[x]^2*Pi^2*x-1/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-7/4*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-3/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x-3/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2-Log[x]^3*(1-x)^-1+1/2*Log[x]^3*x^2+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x+1/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-3-1/2*Log[x]^4*(1-x)^-2+7/8*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-1/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)+Nc^2*(55/8+51/8*(1-x)^-1-51/8*x-17/8*Pi^2*(1-x)^-1+7/2*Pi^2-1/4*Pi^2*x+9/32*Pi^4*(1-x)^-1+1/32*Pi^4-29/32*Pi^4*x+5/8*Pi^4*x^2-1/8*Pi^4*x^3-7/2*Log[1-x]-21/4*Log[1-x]*(1-x)^-1+9/8*Log[1-x]*Pi^2*(1-x)^-1-7/4*Log[1-x]*Pi^2+9/4*Log[1-x]*Pi^2*x-1/2*Log[1-x]*Pi^2*x^2+29/4*Log[1-x]^2+23/8*Log[1-x]^2*(1-x)^-1-4*Log[1-x]^2*x-3/8*Log[1-x]^2*Pi^2*(1-x)^-1+3/8*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+5/4*Log[1-x]^2*Pi^2*x^2-1/4*Log[1-x]^2*Pi^2*x^3-3*Log[1-x]^3-3/4*Log[1-x]^3*(1-x)^-1+9/4*Log[1-x]^3*x-1/2*Log[1-x]^3*x^2+9/8*Log[1-x]^4+1/8*Log[1-x]^4*(1-x)^-1-11/8*Log[1-x]^4*x+5/8*Log[1-x]^4*x^2-1/8*Log[1-x]^4*x^3+21/4*Log[s^-1*mu2]+21/4*Log[s^-1*mu2]*(1-x)^-1-21/4*Log[s^-1*mu2]*x-5*Log[s^-1*mu2]*Pi^2*x^-1-9/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+67/8*Log[s^-1*mu2]*Pi^2-21/8*Log[s^-1*mu2]*Pi^2*x+11/2*Log[s^-1*mu2]*Log[1-x]-14*Log[s^-1*mu2]*Log[1-x]*x^-1-37/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+9/4*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+51/8*Log[s^-1*mu2]^2+51/8*Log[s^-1*mu2]^2*(1-x)^-1-51/8*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-2-8*Log[s^-1*mu2]^2*Pi^2*x^-1-9/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+51/8*Log[s^-1*mu2]^2*Pi^2-13/8*Log[s^-1*mu2]^2*Pi^2*x+3/2*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+9/4*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+9/4*Log[s^-1*mu2]^3+9/4*Log[s^-1*mu2]^3*(1-x)^-1-9/4*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+7*Log[x]+5*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-2+5/2*Log[x]*Pi^2*(1-x)^-1-9/2*Log[x]*Pi^2+1/2*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]+14*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[1-x]*x-Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/4*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*x-5/2*Log[x]*Log[1-x]*Pi^2*x^2+1/2*Log[x]*Log[1-x]*Pi^2*x^3+8*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^2*x^2-13/2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+11/2*Log[x]*Log[1-x]^3*x-5/2*Log[x]*Log[1-x]^3*x^2+1/2*Log[x]*Log[1-x]^3*x^3-1/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+3/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-25/4*Log[x]*Log[s^-1*mu2]*Pi^2+7/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-13/2*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-11/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+3/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-19/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+15/2*Log[x]^2+4*Log[x]^2*(1-x)^-1-4*Log[x]^2*x+4*Log[x]^2*Pi^2*x^-2+1/2*Log[x]^2*Pi^2*(1-x)^-3+Log[x]^2*Pi^2*(1-x)^-2+5/4*Log[x]^2*Pi^2*(1-x)^-1+3/2*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+5/4*Log[x]^2*Pi^2*x^2-1/4*Log[x]^2*Pi^2*x^3-7*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1-3/4*Log[x]^2*Log[1-x]*(1-x)^-1+21/4*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]*x^2+11*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-8*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1-33/4*Log[x]^2*Log[1-x]^2*x+15/4*Log[x]^2*Log[1-x]^2*x^2-3/4*Log[x]^2*Log[1-x]^2*x^3+Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+7/2*Log[x]^2*Log[s^-1*mu2]^2+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2*x+2*Log[x]^3+1/2*Log[x]^3*(1-x)^-2+1/2*Log[x]^3*(1-x)^-1-3/2*Log[x]^3*x+1/2*Log[x]^3*x^2-7*Log[x]^3*Log[1-x]+6*Log[x]^3*Log[1-x]*x^-1+Log[x]^3*Log[1-x]*(1-x)^-1+11/2*Log[x]^3*Log[1-x]*x-5/2*Log[x]^3*Log[1-x]*x^2+1/2*Log[x]^3*Log[1-x]*x^3-2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+11/8*Log[x]^4+1/8*Log[x]^4*(1-x)^-3+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-11/8*Log[x]^4*x+5/8*Log[x]^4*x^2-1/8*Log[x]^4*x^3)-43/4-47/4*(1-x)^-1+47/4*x+17/3*Pi^2*(1-x)^-1-17/6*Pi^2-29/12*Pi^2*x-7/16*Pi^4*(1-x)^-1+1/48*Pi^4+37/48*Pi^4*x+1/2*Pi^4*x^2-1/4*Pi^4*x^3+21/2*Log[1-x]*(1-x)^-1-2*Log[1-x]*Pi^2*(1-x)^-1+23/12*Log[1-x]*Pi^2+3/2*Log[1-x]*Pi^2*x-Log[1-x]*Pi^2*x^2-17/4*Log[1-x]^2-9/4*Log[1-x]^2*(1-x)^-1-Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/8*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^2*Pi^2*x^3+3/4*Log[1-x]^3+3/2*Log[1-x]^3*x-Log[1-x]^3*x^2+1/4*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2-1/4*Log[1-x]^4*x^3-21/2*Log[s^-1*mu2]-21/2*Log[s^-1*mu2]*(1-x)^-1+21/2*Log[s^-1*mu2]*x+Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-17/4*Log[s^-1*mu2]*Pi^2+Log[s^-1*mu2]*Pi^2*x-7*Log[s^-1*mu2]*Log[1-x]+14*Log[s^-1*mu2]*Log[1-x]*x^-1+23/2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-9/4*Log[s^-1*mu2]*Log[1-x]^2-Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-37/4*Log[s^-1*mu2]^2-37/4*Log[s^-1*mu2]^2*(1-x)^-1+37/4*Log[s^-1*mu2]^2*x+5/4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/4*Log[s^-1*mu2]^2*Pi^2*x-4*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-3*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-2-Log[x]*Pi^2*(1-x)^-1+5/3*Log[x]*Pi^2-9/2*Log[x]*Pi^2*x+Log[x]*Pi^2*x^2+31/2*Log[x]*Log[1-x]-14*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-29/12*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+Log[x]*Log[1-x]*Pi^2*x^3+Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*(1-x)^-1-9/2*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^2*x^2-2*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+Log[x]*Log[1-x]^3*x^3+7*Log[x]*Log[s^-1*mu2]+7*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*x-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/6*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+15/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*x+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x-19/2*Log[x]^2+Log[x]^2*(1-x)^-1-Log[x]^2*x+2*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-3-Log[x]^2*Pi^2*(1-x)^-2+5/6*Log[x]^2*Pi^2*(1-x)^-1+7/6*Log[x]^2*Pi^2+7/6*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-1/2*Log[x]^2*Pi^2*x^3-17/4*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1+9/2*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]*x^2+15/4*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[1-x]^2*x^3-9/2*Log[x]^2*Log[s^-1*mu2]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-7/2*Log[x]^2*Log[s^-1*mu2]^2+5/2*Log[x]^3+Log[x]^3*(1-x)^-2-1/2*Log[x]^3*(1-x)^-1-3/2*Log[x]^3*x+Log[x]^3*x^2-3/2*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+Log[x]^3*Log[1-x]*x^3+3*Log[x]^3*Log[s^-1*mu2]-1/4*Log[x]^4+1/4*Log[x]^4*(1-x)^-3-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/2*Log[x]^4*x^2-1/4*Log[x]^4*x^3;qgqg2LXTL11=+Nc^-4*(203/32+187/32*(1-x)^-1-5/2*(1-x)^-1*z3-13/2*z3-187/32*x+5/2*x*z3-37/24*Pi^2*(1-x)^-1+3/2*Pi^2+8/3*Pi^2*x-Pi^2*x^2-31/1440*Pi^4*(1-x)^-1-55/288*Pi^4+1259/1440*Pi^4*x+13/4*Log[1-x]+6*Log[1-x]*x^-1-39/8*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+Log[1-x]*x+4*Log[1-x]*x*z3+3/8*Log[1-x]*Pi^2*(1-x)^-1-7/12*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x+15/4*Log[1-x]^2+3*Log[1-x]^2*x^-2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+7/4*Log[1-x]^2*x-Log[1-x]^2*x^2+3/2*Log[1-x]^2*z2*(1-x)^-1-2*Log[1-x]^2*z2+7*Log[1-x]^2*z2*x+29/24*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2+1/4*Log[1-x]^2*Pi^2*x-11/6*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^4+7/12*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x+2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-7*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-14*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3-6*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-27/2*Log[x]+Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+16*Log[x]*z3-Log[x]*x+8*Log[x]*x*z3+13/12*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2+13/6*Log[x]*Pi^2*x+Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-7/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+7/3*Log[x]*Log[1-x]^3-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/4*Log[x]^2-Log[x]^2*(1-x)^-2+1/4*Log[x]^2*(1-x)^-1+7/4*Log[x]^2*x-Log[x]^2*x^2-1/3*Log[x]^2*Pi^2*(1-x)^-1-5/12*Log[x]^2*Pi^2+13/12*Log[x]^2*Pi^2*x-25/4*Log[x]^2*Log[1-x]+11/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-5/2*Log[x]^2*Log[1-x]^2*x+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+11/12*Log[x]^3-13/12*Log[x]^3*(1-x)^-1+13/12*Log[x]^3*x+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/24*Log[x]^4-1/24*Log[x]^4*(1-x)^-1+1/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[x]*PolyLog[1,2,x]*x-19/2*Log[x]*PolyLog[2,x]+19/2*Log[x]*PolyLog[2,x]*(1-x)^-1+19/2*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1+6*Log[x]*PolyLog[3,x]*x+11*PolyLog[1,2,x]+3/2*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x+3/2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2+19/2*PolyLog[3,x]-19/2*PolyLog[3,x]*(1-x)^-1-19/2*PolyLog[3,x]*x+14*PolyLog[4,1-x]-14*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x-10*PolyLog[4,-x*(1-x)^-1]+11*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x)+Nc^-3*Nf*(-3401/648-3401/648*(1-x)^-1-25/9*(1-x)^-1*z3-337/9*z3+3401/648*x+25/9*x*z3+55/108*Pi^2*(1-x)^-1+265/108*Pi^2-1141/108*Pi^2*x+3*Pi^2*x^2+14/15*Pi^4*(1-x)^-1-53/45*Pi^4+64/45*Pi^4*x-67/9*Log[1-x]+16/3*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3+6*Log[1-x]*x-4/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+32/9*Log[1-x]*Pi^2+23/3*Log[1-x]^2+1/18*Log[1-x]^2*(1-x)^-1-91/9*Log[1-x]^2*x+3*Log[1-x]^2*x^2+4/3*Log[1-x]^2*Pi^2*(1-x)^-1-4/3*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-2/9*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x-2/3*Log[1-x]^4+2/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+8*Log[1-x]*PolyLog[3,x]-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-191/54*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+124/27*Log[x]+190/27*Log[x]*(1-x)^-1-16*Log[x]*(1-x)^-1*z3-190/27*Log[x]*x+16*Log[x]*x*z3-4/3*Log[x]*Pi^2*(1-x)^-1+7/3*Log[x]*Pi^2+Log[x]*Pi^2*x-14*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*(1-x)^-1+182/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2+16*Log[x]*Log[1-x]*z2*x+8/3*Log[x]*Log[1-x]*Pi^2-16/3*Log[x]*Log[1-x]*Pi^2*x-8/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+8/3*Log[x]*Log[1-x]^3-8/3*Log[x]*Log[1-x]^3*(1-x)^-1-8/3*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x+22/9*Log[x]*Log[s^-1*mu2]+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/3*Log[x]*Log[s^-1*mu2]^2+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+56/9*Log[x]^2+3*Log[x]^2*(1-x)^-2+37/9*Log[x]^2*(1-x)^-1-91/9*Log[x]^2*x+3*Log[x]^2*x^2+8/3*Log[x]^2*Pi^2*(1-x)^-1-2*Log[x]^2*Pi^2+4/3*Log[x]^2*Pi^2*x-8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+34/9*Log[x]^3-10/9*Log[x]^3*(1-x)^-1+10/9*Log[x]^3*x-4/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x+2/3*Log[x]^4*(1-x)^-1-2/3*Log[x]^4*x+8*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x+16/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*Log[x]*PolyLog[2,x]*x-16*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]*x+64/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+8/3*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-16/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-1+8/3*PolyLog[3,x]*x+16*PolyLog[4,1-x]-16*PolyLog[4,1-x]*(1-x)^-1-16*PolyLog[4,1-x]*x-16*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+16*PolyLog[4,-x*(1-x)^-1]*x+16*PolyLog[4,x]-16*PolyLog[4,x]*(1-x)^-1-16*PolyLog[4,x]*x)+Nc^-2*(14783/648+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-169/18*z3-14135/648*x+169/18*x*z3+19/216*Pi^2*(1-x)^-1-1577/216*Pi^2+353/216*Pi^2*x+3*Pi^2*x^2-11/144*Pi^4*(1-x)^-1-47/720*Pi^4+29/48*Pi^4*x+112/9*Log[1-x]+2*Log[1-x]*x^-1-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-20*Log[1-x]*z3+3*Log[1-x]*x+24*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[1-x]*Pi^2-23/18*Log[1-x]*Pi^2*x-43/6*Log[1-x]^2+Log[1-x]^2*x^-2-Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+89/18*Log[1-x]^2*x+3*Log[1-x]^2*x^2+4*Log[1-x]^2*z2*x^-1-3*Log[1-x]^2*z2*(1-x)^-1-7*Log[1-x]^2*z2+26*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-1+9/4*Log[1-x]^2*Pi^2*(1-x)^-1+1/12*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x-3/2*Log[1-x]^3+11/9*Log[1-x]^3*(1-x)^-1+7/18*Log[1-x]^3*x+1/3*Log[1-x]^4-2/3*Log[1-x]^4*x^-1+4/3*Log[1-x]^4*(1-x)^-1-5/2*Log[1-x]^4*x+7*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-26*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-30*Log[1-x]*PolyLog[1,2,x]*x+2*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-18*Log[1-x]*PolyLog[3,x]*(1-x)^-1+22*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3-Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-17/9*Log[s^-1*mu2]*Pi^2-17/18*Log[s^-1*mu2]*Pi^2*x-58/3*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-5/2*Log[s^-1*mu2]*Log[1-x]^2-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-11/12*Log[s^-1*mu2]^2*Pi^2-19/12*Log[s^-1*mu2]^2*Pi^2*x-10*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-1009/27*Log[x]-121/27*Log[x]*(1-x)^-1+9*Log[x]*(1-x)^-1*z3+Log[x]*z3+121/27*Log[x]*x-9*Log[x]*x*z3-17/18*Log[x]*Pi^2*(1-x)^-1+83/18*Log[x]*Pi^2-2/9*Log[x]*Pi^2*x+104/3*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-1-59/9*Log[x]*Log[1-x]*(1-x)^-1-89/9*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*(1-x)^-1-4*Log[x]*Log[1-x]*z2-10*Log[x]*Log[1-x]*z2*x-2/3*Log[x]*Log[1-x]*Pi^2*x^-1-9/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13/6*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]^2+25/6*Log[x]*Log[1-x]^2*(1-x)^-1-29/6*Log[x]*Log[1-x]^2*x+4/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-1-7/3*Log[x]*Log[1-x]^3*(1-x)^-1-13/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]*x-7/9*Log[x]*Log[s^-1*mu2]+59/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-59/9*Log[x]*Log[s^-1*mu2]*x-37/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+23/6*Log[x]*Log[s^-1*mu2]*Pi^2+31/6*Log[x]*Log[s^-1*mu2]*Pi^2*x+23*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-25/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+37/6*Log[x]*Log[s^-1*mu2]^2+25/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-25/6*Log[x]*Log[s^-1*mu2]^2*x+11*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^3*x-127/18*Log[x]^2+3*Log[x]^2*(1-x)^-2-197/18*Log[x]^2*(1-x)^-1+89/18*Log[x]^2*x+3*Log[x]^2*x^2+13/3*Log[x]^2*Pi^2*(1-x)^-1-13/6*Log[x]^2*Pi^2-23/6*Log[x]^2*Pi^2*x-12*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*(1-x)^-1+7*Log[x]^2*Log[1-x]*x+5/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-7/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+9/2*Log[x]^2*Log[1-x]^2*x-28/3*Log[x]^2*Log[s^-1*mu2]-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11/3*Log[x]^2*Log[s^-1*mu2]*x-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+40/9*Log[x]^3+29/9*Log[x]^3*(1-x)^-1-29/9*Log[x]^3*x+5/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-5/3*Log[x]^3*Log[1-x]*(1-x)^-1-2/3*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x-23/12*Log[x]^4+3/4*Log[x]^4*(1-x)^-1-3/4*Log[x]^4*x-5*Log[x]^2*PolyLog[2,x]+8*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x+2*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1-10*Log[x]*PolyLog[1,2,x]*(1-x)^-1+14*Log[x]*PolyLog[1,2,x]*x+Log[x]*PolyLog[2,x]-Log[x]*PolyLog[2,x]*(1-x)^-1-Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-1-4*Log[x]*PolyLog[3,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x+32*PolyLog[1,2,x]-3*PolyLog[1,2,x]*(1-x)^-1+2*PolyLog[1,2,x]*x-4/3*PolyLog[2,x]*Pi^2*x^-1+1/3*PolyLog[2,x]*Pi^2*(1-x)^-1+1/3*PolyLog[2,x]*Pi^2+10/3*PolyLog[2,x]*Pi^2*x-PolyLog[3,x]+PolyLog[3,x]*(1-x)^-1+PolyLog[3,x]*x+20*PolyLog[4,1-x]-20*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,1-x]*x-6*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-1+26*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-32*PolyLog[4,-x*(1-x)^-1]*x-20*PolyLog[4,x]+8*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*(1-x)^-1-26*PolyLog[4,x]*x)+Nc^-1*Nf*(1307/216+1307/216*(1-x)^-1-11/3*(1-x)^-1*z3+85/3*z3-1307/216*x+11/3*x*z3-85/108*Pi^2*(1-x)^-1-151/108*Pi^2+1267/108*Pi^2*x-4*Pi^2*x^2-14/15*Pi^4*(1-x)^-1+53/45*Pi^4-64/45*Pi^4*x+91/9*Log[1-x]-332/27*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3+8*Log[1-x]*z3-272/27*Log[1-x]*x+8/3*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-6*Log[1-x]*Pi^2+10/9*Log[1-x]*Pi^2*x-6*Log[1-x]^2-2*Log[1-x]^2*x^-2+2*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1+89/9*Log[1-x]^2*x-4*Log[1-x]^2*x^2-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+4/3*Log[1-x]^2*Pi^2-4/3*Log[1-x]^2*Pi^2*x-2*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+2/3*Log[1-x]^3*x+2/3*Log[1-x]^4-2/3*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x-8*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+89/18*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+11/9*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x+6*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+2*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+2*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x+10/9*Log[x]-100/9*Log[x]*(1-x)^-1+16*Log[x]*(1-x)^-1*z3+100/9*Log[x]*x-16*Log[x]*x*z3+4/9*Log[x]*Pi^2*(1-x)^-1-37/9*Log[x]*Pi^2-7/9*Log[x]*Pi^2*x+38/9*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-1+10/3*Log[x]*Log[1-x]*(1-x)^-1-178/9*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2-16*Log[x]*Log[1-x]*z2*x-8/3*Log[x]*Log[1-x]*Pi^2+16/3*Log[x]*Log[1-x]*Pi^2*x+10/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-1-Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*(1-x)^-1+8/3*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-2*Log[x]*Log[s^-1*mu2]-10/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/3*Log[x]*Log[s^-1*mu2]*x-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]^2-Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*x-31/9*Log[x]^2-4*Log[x]^2*(1-x)^-2-17/9*Log[x]^2*(1-x)^-1+89/9*Log[x]^2*x-4*Log[x]^2*x^2-8/3*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2-4/3*Log[x]^2*Pi^2*x+16/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x+10/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x-6*Log[x]^3+2/9*Log[x]^3*(1-x)^-1-2/9*Log[x]^3*x+4/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x-2/3*Log[x]^4*(1-x)^-1+2/3*Log[x]^4*x-8*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x-8*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x+16*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*(1-x)^-1-16*Log[x]*PolyLog[3,x]*x-52/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-1+4*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[1,2,x]*x+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1-8/3*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x+8*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1-8/3*PolyLog[3,x]*x-16*PolyLog[4,1-x]+16*PolyLog[4,1-x]*(1-x)^-1+16*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-16*PolyLog[4,-x*(1-x)^-1]*x-16*PolyLog[4,x]+16*PolyLog[4,x]*(1-x)^-1+16*PolyLog[4,x]*x)-35645/864-36077/864*(1-x)^-1-8*(1-x)^-1*z3-500/3*z3+36077/864*x+8*x*z3+179/54*Pi^2*(1-x)^-1+311/216*Pi^2-10307/216*Pi^2*x+11*Pi^2*x^2+32/45*Pi^4*x^-1+8161/1440*Pi^4*(1-x)^-1-629/96*Pi^4+8843/1440*Pi^4*x-1693/36*Log[1-x]+1760/27*Log[1-x]*x^-1+40*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+88*Log[1-x]*(1-x)^-1*z3-74*Log[1-x]*z3+836/27*Log[1-x]*x+30*Log[1-x]*x*z3-172/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+1385/36*Log[1-x]*Pi^2-175/18*Log[1-x]*Pi^2*x+91/4*Log[1-x]^2-259/72*Log[1-x]^2*(1-x)^-1-1469/36*Log[1-x]^2*x+11*Log[1-x]^2*x^2+44*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-71*Log[1-x]^2*z2+35*Log[1-x]^2*z2*x+4/3*Log[1-x]^2*Pi^2*x^-1+67/8*Log[1-x]^2*Pi^2*(1-x)^-1-61/12*Log[1-x]^2*Pi^2+61/12*Log[1-x]^2*Pi^2*x+28/3*Log[1-x]^3-44/9*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-17/6*Log[1-x]^3*x+1/6*Log[1-x]^4-2/3*Log[1-x]^4*x^-1+53/12*Log[1-x]^4*(1-x)^-1+7/6*Log[1-x]^4*x+71*Log[1-x]^2*PolyLog[2,x]-44*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-35*Log[1-x]^2*PolyLog[2,x]*x+92*Log[1-x]*PolyLog[1,2,x]-56*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-48*Log[1-x]*PolyLog[1,2,x]*x-30*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-96*Log[1-x]*PolyLog[3,x]*(1-x)^-1+26*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3+9*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-619/72*Log[s^-1*mu2]*Pi^2+163/72*Log[s^-1*mu2]*Pi^2*x-47/2*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/9*Log[s^-1*mu2]*Log[1-x]*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-5/2*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+11/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-9/2*Log[s^-1*mu2]*Log[1-x]^2+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/8*Log[s^-1*mu2]^2*Pi^2+15/8*Log[s^-1*mu2]^2*Pi^2*x-7/2*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+9*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+97/18*Log[x]+346/9*Log[x]*(1-x)^-1-67*Log[x]*(1-x)^-1*z3-19*Log[x]*z3-346/9*Log[x]*x+67*Log[x]*x*z3-281/36*Log[x]*Pi^2*(1-x)^-1+164/9*Log[x]*Pi^2+61/18*Log[x]*Pi^2*x+79/9*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-1-71/6*Log[x]*Log[1-x]*(1-x)^-1+1469/18*Log[x]*Log[1-x]*x-22*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2*x^-1+7*Log[x]*Log[1-x]*z2*(1-x)^-1-22*Log[x]*Log[1-x]*z2+58*Log[x]*Log[1-x]*z2*x+2*Log[x]*Log[1-x]*Pi^2*x^-1-8*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-55/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+73/6*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*hLX-125/6*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x*hLX-45*Log[x]*Log[1-x]^2+28*Log[x]*Log[1-x]^2*x^-1+Log[x]*Log[1-x]^2*(1-x)^-1+29/2*Log[x]*Log[1-x]^2*x+92/3*Log[x]*Log[1-x]^3-44/3*Log[x]*Log[1-x]^3*x^-1-35/2*Log[x]*Log[1-x]^3*(1-x)^-1-59/3*Log[x]*Log[1-x]^3*x+22*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-7*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-58*Log[x]*Log[1-x]*PolyLog[2,x]*x+15/2*Log[x]*Log[s^-1*mu2]+71/6*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/6*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-3/4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-33/4*Log[x]*Log[s^-1*mu2]*Pi^2+6*Log[x]*Log[s^-1*mu2]*Pi^2*hLX+1/4*Log[x]*Log[s^-1*mu2]*Pi^2*x-2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+4*Log[x]*Log[s^-1*mu2]^2+Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*x-27*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+17/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9/2*Log[x]*Log[s^-1*mu2]^3-9/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+9/2*Log[x]*Log[s^-1*mu2]^3*x-671/36*Log[x]^2+11*Log[x]^2*(1-x)^-2+677/36*Log[x]^2*(1-x)^-1-1469/36*Log[x]^2*x+11*Log[x]^2*x^2-4*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLX+12*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+5/4*Log[x]^2*Pi^2-6*Log[x]^2*Pi^2*hLX+23/4*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x*hLX+113/4*Log[x]^2*Log[1-x]-160/3*Log[x]^2*Log[1-x]*x^-1-9/2*Log[x]^2*Log[1-x]*(1-x)^-1-111/4*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x^-1*hLX+3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-6*Log[x]^2*Log[1-x]^2*hLX-15*Log[x]^2*Log[1-x]^2*x+2*Log[x]^2*Log[1-x]^2*x*hLX-101/6*Log[x]^2*Log[s^-1*mu2]-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+13/6*Log[x]^2*Log[s^-1*mu2]*x+32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+12*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]^2*x+551/36*Log[x]^3-253/36*Log[x]^3*(1-x)^-1+253/36*Log[x]^3*x-12*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLX+7/6*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLX+6*Log[x]^3*Log[1-x]*hLX+12*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x*hLX-15*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]*x+131/24*Log[x]^4+83/24*Log[x]^4*(1-x)^-1-83/24*Log[x]^4*x+13/2*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-1-5/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-5/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1-26*Log[x]*PolyLog[1,2,x]*(1-x)^-1-44*Log[x]*PolyLog[1,2,x]*x+575/6*Log[x]*PolyLog[2,x]-112*Log[x]*PolyLog[2,x]*x^-1-239/6*Log[x]*PolyLog[2,x]*(1-x)^-1-239/6*Log[x]*PolyLog[2,x]*x-62*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-1+70*Log[x]*PolyLog[3,x]*(1-x)^-1+70*Log[x]*PolyLog[3,x]*x+449/3*PolyLog[1,2,x]-56*PolyLog[1,2,x]*x^-1-29/2*PolyLog[1,2,x]*(1-x)^-1-76/3*PolyLog[1,2,x]*x+20/3*PolyLog[2,x]*Pi^2*x^-1-37/2*PolyLog[2,x]*Pi^2*(1-x)^-1-10/3*PolyLog[2,x]*Pi^2-2*PolyLog[2,x]*Pi^2*x-575/6*PolyLog[3,x]+112*PolyLog[3,x]*x^-1+239/6*PolyLog[3,x]*(1-x)^-1+239/6*PolyLog[3,x]*x+134*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-1-102*PolyLog[4,1-x]*(1-x)^-1-102*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1+103*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,-x*(1-x)^-1]*x+119*PolyLog[4,x]+24*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-1-103*PolyLog[4,x]*x;qgqg2LXTL12=+Nc^-3*(637/32-225/8*x^-1+24*x^-1*z3-187/32*(1-x)^-1+11/2*(1-x)^-1*z3-35/2*z3-187/32*x+11/2*x*z3-41/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1-3/8*Pi^2-7/12*Pi^2*x+59/180*Pi^4*x^-1+61/480*Pi^4*(1-x)^-1-129/160*Pi^4+41/480*Pi^4*x-4*Log[1-x]-6*Log[1-x]*x^-2+37/8*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+3*Log[1-x]*x-2*Log[1-x]*x*z3+5/24*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2-1/6*Log[1-x]*Pi^2*x+3/4*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2-29/8*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+1/2*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-7*Log[1-x]^2*z2-5/24*Log[1-x]^2*Pi^2*x^-1-1/24*Log[1-x]^2*Pi^2*(1-x)^-1-11/12*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^4-1/4*Log[1-x]^4*x^-1+7*Log[1-x]^2*PolyLog[2,x]-1/2*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[1-x]*PolyLog[1,2,x]+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*x+123/8*Log[s^-1*mu2]-21*Log[s^-1*mu2]*x^-1+24*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/4*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]*Pi^2-3/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-71/8*Log[x]+95/4*Log[x]*x^-1-20*Log[x]*x^-1*z3-3*Log[x]*(1-x)^-1+10*Log[x]*z3-3*Log[x]*x+5/6*Log[x]*Pi^2*x^-1-7/12*Log[x]*Pi^2*(1-x)^-1-47/24*Log[x]*Pi^2+7/6*Log[x]*Pi^2*x+5/2*Log[x]*Log[1-x]-9/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1-6*Log[x]*Log[1-x]*z2+2*Log[x]*Log[1-x]*z2*x-1/12*Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-2/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+8/3*Log[x]*Log[1-x]^3+1/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*x-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+39/8*Log[x]^2-27/4*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+5/6*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2*(1-x)^-1-7/8*Log[x]^2*Pi^2+1/3*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-17/12*Log[x]^3+5/3*Log[x]^3*x^-1+7/12*Log[x]^3*(1-x)^-1+7/12*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+1/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/24*Log[x]^4-1/6*Log[x]^4*x^-1-1/8*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]*x-7*Log[x]*PolyLog[2,x]-13/2*Log[x]*PolyLog[2,x]*(1-x)^-1+13/2*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x+PolyLog[1,2,x]-25/2*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x-1/2*PolyLog[2,x]*Pi^2*x^-1-1/2*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+7*PolyLog[3,x]+13/2*PolyLog[3,x]*(1-x)^-1-13/2*PolyLog[3,x]*x+22*PolyLog[4,1-x]-8*PolyLog[4,-x*(1-x)^-1]-PolyLog[4,-x*(1-x)^-1]*x^-1+3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+6*PolyLog[4,x]-PolyLog[4,x]*x^-1+3*PolyLog[4,x]*x)+Nc^-2*Nf*(-3629/216+3743/162*x^-1+364/9*x^-1*z3+3401/648*(1-x)^-1+13/9*(1-x)^-1*z3-65/3*z3+3401/648*x+13/9*x*z3-137/54*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+413/36*Pi^2-805/108*Pi^2*x+3/2*Pi^2*x^2+11/45*Pi^4*x^-1-7/15*Pi^4*(1-x)^-1-181/90*Pi^4+32/45*Pi^4*x-26/3*Log[1-x]-16/3*Log[1-x]*x^-2+137/18*Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3-5/2*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3-4*Log[1-x]*z3+3*Log[1-x]*x+4/9*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-2/9*Log[1-x]*Pi^2*x+245/18*Log[1-x]^2-139/18*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1-7*Log[1-x]^2*x+3/2*Log[1-x]^2*x^2-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2+2/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*(1-x)^-1-Log[1-x]^4-1/3*Log[1-x]^4*(1-x)^-1+1/3*Log[1-x]^4*x+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-197/18*Log[s^-1*mu2]+400/27*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+1/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x-1/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/6*Log[s^-1*mu2]^2+38/9*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^3+4/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+247/18*Log[x]-523/27*Log[x]*x^-1+16*Log[x]*x^-1*z3-109/27*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-16*Log[x]*z3-109/27*Log[x]*x+8*Log[x]*x*z3-11/9*Log[x]*Pi^2*x^-1+2/9*Log[x]*Pi^2*(1-x)^-1+5/9*Log[x]*Pi^2+5/9*Log[x]*Pi^2*x-242/9*Log[x]*Log[1-x]+136/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+14*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1-20*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x-8/3*Log[x]*Log[1-x]*Pi^2*x^-1+20/3*Log[x]*Log[1-x]*Pi^2-8/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x+20*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x+5*Log[x]*Log[s^-1*mu2]-70/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+100/9*Log[x]^2-101/9*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-2-4*Log[x]^2*(1-x)^-1-7*Log[x]^2*x+3/2*Log[x]^2*x^2-2/3*Log[x]^2*Pi^2*x^-1-4/3*Log[x]^2*Pi^2*(1-x)^-1-7/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+4/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2+4/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*x+5*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^3-26/9*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x-10/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*x+2/3*Log[x]^4-2/3*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-1-1/3*Log[x]^4*x+20*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*x+16/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2-16/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*(1-x)^-1+8*Log[x]*PolyLog[3,x]*x+40/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-68/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+4*PolyLog[2,x]*Pi^2-4/3*PolyLog[2,x]*Pi^2*x-16/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2+16/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1+4/3*PolyLog[3,x]*x+24*PolyLog[4,1-x]+8*PolyLog[4,1-x]*(1-x)^-1-8*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+8*PolyLog[4,-x*(1-x)^-1]*x+24*PolyLog[4,x]+8*PolyLog[4,x]*(1-x)^-1-8*PolyLog[4,x]*x)+Nc^-1*(15911/216-16799/162*x^-1+374/9*x^-1*z3-14135/648*(1-x)^-1+115/18*(1-x)^-1*z3-163/6*z3-14135/648*x+115/18*x*z3-103/54*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+217/72*Pi^2-1957/216*Pi^2*x+1/2*Pi^2*x^2+23/60*Pi^4*x^-1-83/144*Pi^4*(1-x)^-1+101/180*Pi^4+205/144*Pi^4*x-4*Log[1-x]-2*Log[1-x]*x^-2-125/18*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3-Log[1-x]*z3+Log[1-x]*x+22*Log[1-x]*x*z3-32/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+10/9*Log[1-x]*Pi^2+11/2*Log[1-x]*Pi^2*x-125/18*Log[1-x]^2-Log[1-x]^2*x^-3+3/2*Log[1-x]^2*x^-2+98/9*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-23/4*Log[1-x]^2*x+1/2*Log[1-x]^2*x^2-4*Log[1-x]^2*z2*x^-2+3*Log[1-x]^2*z2*x^-1+5*Log[1-x]^2*z2*(1-x)^-1-31/4*Log[1-x]^2*z2+12*Log[1-x]^2*z2*x+4/3*Log[1-x]^2*Pi^2*x^-2+8/3*Log[1-x]^2*Pi^2*x^-1-1/6*Log[1-x]^2*Pi^2*(1-x)^-1-53/48*Log[1-x]^2*Pi^2+5/12*Log[1-x]^2*Pi^2*x-5/9*Log[1-x]^3+5/18*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+13/6*Log[1-x]^3*x+3/2*Log[1-x]^4+2/3*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-31/24*Log[1-x]^4*(1-x)^-1-7/12*Log[1-x]^4*x+31/4*Log[1-x]^2*PolyLog[2,x]+4*Log[1-x]^2*PolyLog[2,x]*x^-2-3*Log[1-x]^2*PolyLog[2,x]*x^-1-5*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-12*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-2+2*Log[1-x]*PolyLog[1,2,x]*x^-1-14*Log[1-x]*PolyLog[1,2,x]*x-29*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+2*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1+7*Log[1-x]*PolyLog[3,x]*x+340/9*Log[s^-1*mu2]-1393/27*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3-3*Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-10/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+97/24*Log[s^-1*mu2]*Pi^2-83/18*Log[s^-1*mu2]*Pi^2*x-29/2*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+71/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-115/24*Log[s^-1*mu2]*Log[1-x]^2+22/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-53/6*Log[s^-1*mu2]^2+109/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1+11/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]^2*Pi^2-7/12*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x+37/8*Log[s^-1*mu2]^2*Log[1-x]^2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/6*Log[s^-1*mu2]^3+86/9*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-371/9*Log[x]+1876/27*Log[x]*x^-1-12*Log[x]*x^-1*z3+175/27*Log[x]*(1-x)^-1-5*Log[x]*(1-x)^-1*z3+11*Log[x]*z3+175/27*Log[x]*x-5*Log[x]*x*z3-4/9*Log[x]*Pi^2*x^-1+11/2*Log[x]*Pi^2*(1-x)^-1-401/72*Log[x]*Pi^2-31/12*Log[x]*Pi^2*x+188/9*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-325/9*Log[x]*Log[1-x]*x^-1+55/18*Log[x]*Log[1-x]*(1-x)^-1+23/2*Log[x]*Log[1-x]*x-Log[x]*Log[1-x]*x^2-4*Log[x]*Log[1-x]*z2*x^-1-7*Log[x]*Log[1-x]*z2*(1-x)^-1+31/2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+2/3*Log[x]*Log[1-x]*Pi^2*x^-2-43/6*Log[x]*Log[1-x]*Pi^2*x^-1+73/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+101/24*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*hLX-20/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x*hLX+101/24*Log[x]*Log[1-x]^2-19/6*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1-29/4*Log[x]*Log[1-x]^2*x-11/4*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*x^-2-4/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*x-31/2*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+7*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/2*Log[x]*Log[s^-1*mu2]-26/9*Log[x]*Log[s^-1*mu2]*x^-1-55/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-55/18*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+43/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-1/2*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+175/12*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-62/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+12*Log[x]*Log[s^-1*mu2]^2-56/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+5/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+15/2*Log[x]*Log[s^-1*mu2]^3-10*Log[x]*Log[s^-1*mu2]^3*x^-1-5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x+89/36*Log[x]^2+50/9*Log[x]^2*x^-1-1/2*Log[x]^2*(1-x)^-2-19/4*Log[x]^2*(1-x)^-1-23/4*Log[x]^2*x+1/2*Log[x]^2*x^2+Log[x]^2*Pi^2*x^-1-15/4*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+1/8*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX+5/4*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x*hLX-41/4*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-7/4*Log[x]^2*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[1-x]*x-23/4*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+1/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]^2*Log[1-x]^2*hLX+4*Log[x]^2*Log[1-x]^2*x-2*Log[x]^2*Log[1-x]^2*x*hLX-23/3*Log[x]^2*Log[s^-1*mu2]+46/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+119/36*Log[x]^3-58/9*Log[x]^3*x^-1-1/12*Log[x]^3*(1-x)^-1-1/12*Log[x]^3*x-7/12*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+1/3*Log[x]^3*Log[1-x]*x^-1+11/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^3*Log[1-x]*hLX-7/3*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x*hLX+2*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/4*Log[x]^4+2/3*Log[x]^4*x^-1-7/12*Log[x]^4*(1-x)^-1-7/12*Log[x]^4*x-21/2*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+8*Log[x]^2*PolyLog[2,x]*x^-1+3*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[x]^2*PolyLog[2,x]*x-14*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-6*Log[x]*PolyLog[1,2,x]*x^-1+7*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]*x-8*Log[x]*PolyLog[2,x]+7*Log[x]*PolyLog[2,x]*(1-x)^-1-7*Log[x]*PolyLog[2,x]*x+39*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1-11*Log[x]*PolyLog[3,x]*(1-x)^-1+11*Log[x]*PolyLog[3,x]*x+2*PolyLog[1,2,x]-29*PolyLog[1,2,x]*x^-1+12*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-2-31/3*PolyLog[2,x]*Pi^2*x^-1+13/6*PolyLog[2,x]*Pi^2*(1-x)^-1+19/12*PolyLog[2,x]*Pi^2-31/6*PolyLog[2,x]*Pi^2*x+8*PolyLog[3,x]-7*PolyLog[3,x]*(1-x)^-1+7*PolyLog[3,x]*x-29*PolyLog[4,1-x]+15*PolyLog[4,1-x]*(1-x)^-1-15*PolyLog[4,1-x]*x+89/2*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-6*PolyLog[4,-x*(1-x)^-1]*x^-1-25*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-9*PolyLog[4,-x*(1-x)^-1]*x-25/2*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+10*PolyLog[4,x]*x^-1-9*PolyLog[4,x]*(1-x)^-1-25*PolyLog[4,x]*x)+Nf*(1159/72-1085/54*x^-1-20*x^-1*z3-1307/216*(1-x)^-1+3*(1-x)^-1*z3+7*z3-1307/216*x+3*x*z3+245/54*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1-493/36*Pi^2+955/108*Pi^2*x-Pi^2*x^2-11/45*Pi^4*x^-1+7/10*Pi^4*(1-x)^-1+373/180*Pi^4-16/15*Pi^4*x+382/27*Log[1-x]+332/27*Log[1-x]*x^-2-185/18*Log[1-x]*x^-1+8*Log[1-x]*x^-1*z3+211/54*Log[1-x]*(1-x)^-1+12*Log[1-x]*(1-x)^-1*z3+2*Log[1-x]*z3-82/27*Log[1-x]*x-8/3*Log[1-x]*Pi^2*x^-2+56/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-25/9*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x-217/18*Log[1-x]^2+2*Log[1-x]^2*x^-3-3*Log[1-x]^2*x^-2+107/18*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1+7*Log[1-x]^2*x-Log[1-x]^2*x^2+Log[1-x]^2*Pi^2*(1-x)^-1+2*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-11/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+20/9*Log[1-x]^3*x^-1+1/9*Log[1-x]^3*x+Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-2*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1-12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+29/2*Log[s^-1*mu2]-172/9*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x+7/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^2+7/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-5*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+7/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2-26/3*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x-209/18*Log[x]+407/27*Log[x]*x^-1-16*Log[x]*x^-1*z3+110/27*Log[x]*(1-x)^-1-12*Log[x]*(1-x)^-1*z3+20*Log[x]*z3+110/27*Log[x]*x-12*Log[x]*x*z3+19/9*Log[x]*Pi^2*x^-1-Log[x]*Pi^2*(1-x)^-1+29/18*Log[x]*Pi^2-2/3*Log[x]*Pi^2*x+21*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2-16/3*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*(1-x)^-1-14*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^-1-22/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x+3/2*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-7*Log[x]*Log[s^-1*mu2]+86/9*Log[x]*Log[s^-1*mu2]*x^-1+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x-193/18*Log[x]^2+85/9*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2+5*Log[x]^2*(1-x)^-1+7*Log[x]^2*x-Log[x]^2*x^2+2/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-1+13/6*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2-10/3*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x-11/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+3*Log[x]^2*Log[1-x]^2*x+5/3*Log[x]^2*Log[s^-1*mu2]-10/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3+46/9*Log[x]^3*x^-1-1/3*Log[x]^3*(1-x)^-1-1/3*Log[x]^3*x+11/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x-5/6*Log[x]^4+2/3*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-22*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]*x+2/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+24*Log[x]*PolyLog[3,x]+12*Log[x]*PolyLog[3,x]*(1-x)^-1-12*Log[x]*PolyLog[3,x]*x-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+44/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*(1-x)^-1-2/3*PolyLog[1,2,x]*x-2*PolyLog[2,x]*Pi^2*(1-x)^-1-4*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x-2/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1+2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x-24*PolyLog[4,1-x]-12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,1-x]*x+24*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-12*PolyLog[4,-x*(1-x)^-1]*x-24*PolyLog[4,x]-12*PolyLog[4,x]*(1-x)^-1+12*PolyLog[4,x]*x)+Nc*(-34105/288+33119/216*x^-1+146*x^-1*z3+36077/864*(1-x)^-1-23/3*(1-x)^-1*z3-196/3*z3+36077/864*x-23/3*x*z3-3203/216*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1+506/9*Pi^2-7379/216*Pi^2*x+3*Pi^2*x^2-32/45*Pi^4*x^-2+49/90*Pi^4*x^-1-1033/288*Pi^4*(1-x)^-1-4517/480*Pi^4+1789/480*Pi^4*x-1312/27*Log[1-x]-1760/27*Log[1-x]*x^-2-40*Log[1-x]*x^-2*z3+2951/72*Log[1-x]*x^-1+8*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-52*Log[1-x]*(1-x)^-1*z3-63*Log[1-x]*z3+283/27*Log[1-x]*x+13*Log[1-x]*x*z3+172/9*Log[1-x]*Pi^2*x^-2-1021/24*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+70/3*Log[1-x]*Pi^2-61/18*Log[1-x]*Pi^2*x+1853/36*Log[1-x]^2-1379/72*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-109/4*Log[1-x]^2*x+3*Log[1-x]^2*x^2-44*Log[1-x]^2*z2*x^-2+185/2*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-271/4*Log[1-x]^2*z2+16*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-2-55/24*Log[1-x]^2*Pi^2*x^-1-119/24*Log[1-x]^2*Pi^2*(1-x)^-1-413/48*Log[1-x]^2*Pi^2+43/12*Log[1-x]^2*Pi^2*x+103/18*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-353/36*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-4/9*Log[1-x]^3*x-23/12*Log[1-x]^4+2/3*Log[1-x]^4*x^-2-19/4*Log[1-x]^4*x^-1-65/24*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x+271/4*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-185/2*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-16*Log[1-x]^2*PolyLog[2,x]*x+90*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-122*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-22*Log[1-x]*PolyLog[1,2,x]*x-39*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+128*Log[1-x]*PolyLog[3,x]*x^-1+58*Log[1-x]*PolyLog[3,x]*(1-x)^-1+11*Log[1-x]*PolyLog[3,x]*x-739/8*Log[s^-1*mu2]+1102/9*Log[s^-1*mu2]*x^-1-36*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3+27*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+35/36*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-37/12*Log[s^-1*mu2]*Pi^2+7/72*Log[s^-1*mu2]*Pi^2*x-293/18*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+85/4*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLX+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+1/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-91/24*Log[s^-1*mu2]*Log[1-x]^2+31/12*Log[s^-1*mu2]*Log[1-x]^2*x^-1-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-187/8*Log[s^-1*mu2]^2+95/3*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x-4*Log[s^-1*mu2]^2*Pi^2*x^-2+33/4*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi^2+27/8*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+23/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+21/8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-21/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^3-5/3*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+3959/72*Log[x]-7997/108*Log[x]*x^-1+100*Log[x]*x^-1*z3-485/27*Log[x]*(1-x)^-1+48*Log[x]*(1-x)^-1*z3-98*Log[x]*z3-485/27*Log[x]*x+48*Log[x]*x*z3-83/18*Log[x]*Pi^2*x^-1+245/36*Log[x]*Pi^2*(1-x)^-1-8/3*Log[x]*Pi^2+107/36*Log[x]*Pi^2*x-475/6*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-35/6*Log[x]*Log[1-x]*x^-1+71/9*Log[x]*Log[1-x]*(1-x)^-1+109/2*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-2+7*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2*(1-x)^-1-157/2*Log[x]*Log[1-x]*z2+40*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2*x^-2+8*Log[x]*Log[1-x]*Pi^2*x^-2*hLX-23/4*Log[x]*Log[1-x]*Pi^2*x^-1-8*Log[x]*Log[1-x]*Pi^2*x^-1*hLX+17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+231/8*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*hLX-41/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x*hLX-775/24*Log[x]*Log[1-x]^2-28*Log[x]*Log[1-x]^2*x^-2+163/3*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*(1-x)^-1+65/12*Log[x]*Log[1-x]^2*x+431/12*Log[x]*Log[1-x]^3+44/3*Log[x]*Log[1-x]^3*x^-2-125/6*Log[x]*Log[1-x]^3*x^-1+61/6*Log[x]*Log[1-x]^3*(1-x)^-1-34/3*Log[x]*Log[1-x]^3*x+157/2*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-7*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-40*Log[x]*Log[1-x]*PolyLog[2,x]*x+101/4*Log[x]*Log[s^-1*mu2]-625/18*Log[x]*Log[s^-1*mu2]*x^-1-71/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/9*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLX+19/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-1/4*Log[x]*Log[s^-1*mu2]*Pi^2+5*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+41/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-31/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLX+21/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+5/4*Log[x]*Log[s^-1*mu2]^2-7/6*Log[x]*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2*x-63/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+55/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+2191/72*Log[x]^2-445/36*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2-85/4*Log[x]^2*(1-x)^-1-109/4*Log[x]^2*x+3*Log[x]^2*x^2+4*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLX-85/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLX-43/6*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2*(1-x)^-1*hLX-6*Log[x]^2*Pi^2-5*Log[x]^2*Pi^2*hLX+49/12*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x*hLX+443/12*Log[x]^2*Log[1-x]+160/3*Log[x]^2*Log[1-x]*x^-2-613/12*Log[x]^2*Log[1-x]*x^-1+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-175/12*Log[x]^2*Log[1-x]*x+81/4*Log[x]^2*Log[1-x]^2-6*Log[x]^2*Log[1-x]^2*x^-2-8*Log[x]^2*Log[1-x]^2*x^-2*hLX-2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x^-1*hLX-Log[x]^2*Log[1-x]^2*(1-x)^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-5*Log[x]^2*Log[1-x]^2*hLX-11*Log[x]^2*Log[1-x]^2*x+Log[x]^2*Log[1-x]^2*x*hLX-83/12*Log[x]^2*Log[s^-1*mu2]+83/6*Log[x]^2*Log[s^-1*mu2]*x^-1+43/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLX-36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+45/4*Log[x]^2*Log[s^-1*mu2]^2-35/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2*x-14/9*Log[x]^3-55/9*Log[x]^3*x^-1+83/18*Log[x]^3*(1-x)^-1+83/18*Log[x]^3*x-83/4*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLX+83/6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLX-1/2*Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*(1-x)^-1*hLX+5*Log[x]^3*Log[1-x]*hLX+25/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x*hLX-19/2*Log[x]^3*Log[s^-1*mu2]+17*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+163/24*Log[x]^4-55/6*Log[x]^4*x^-1-53/24*Log[x]^4*(1-x)^-1-53/24*Log[x]^4*x+13/2*Log[x]^2*PolyLog[2,x]+8*Log[x]^2*PolyLog[2,x]*x^-2-8*Log[x]^2*PolyLog[2,x]*x^-1+3/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3/2*Log[x]^2*PolyLog[2,x]*x+60*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+20*Log[x]*PolyLog[1,2,x]*x^-1+13*Log[x]*PolyLog[1,2,x]*(1-x)^-1-34*Log[x]*PolyLog[1,2,x]*x+200/3*Log[x]*PolyLog[2,x]+112*Log[x]*PolyLog[2,x]*x^-2-112*Log[x]*PolyLog[2,x]*x^-1+119/6*Log[x]*PolyLog[2,x]*(1-x)^-1-119/6*Log[x]*PolyLog[2,x]*x-111*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1-47*Log[x]*PolyLog[3,x]*(1-x)^-1+47*Log[x]*PolyLog[3,x]*x+83*PolyLog[1,2,x]+56*PolyLog[1,2,x]*x^-2-935/6*PolyLog[1,2,x]*x^-1+61/6*PolyLog[1,2,x]*(1-x)^-1-29/3*PolyLog[1,2,x]*x-20/3*PolyLog[2,x]*Pi^2*x^-2+145/6*PolyLog[2,x]*Pi^2*x^-1+11*PolyLog[2,x]*Pi^2*(1-x)^-1+35/12*PolyLog[2,x]*Pi^2-7/2*PolyLog[2,x]*Pi^2*x-200/3*PolyLog[3,x]-112*PolyLog[3,x]*x^-2+112*PolyLog[3,x]*x^-1-119/6*PolyLog[3,x]*(1-x)^-1+119/6*PolyLog[3,x]*x+175*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-64*PolyLog[4,1-x]*x^-1+61*PolyLog[4,1-x]*(1-x)^-1-61*PolyLog[4,1-x]*x-79/2*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-121*PolyLog[4,-x*(1-x)^-1]*x^-1-62*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+29*PolyLog[4,-x*(1-x)^-1]*x+339/2*PolyLog[4,x]-24*PolyLog[4,x]*x^-2-73*PolyLog[4,x]*x^-1+29*PolyLog[4,x]*(1-x)^-1-62*PolyLog[4,x]*x)+I*Nc^-3*(-6*Pi*x^-2+59/8*Pi*x^-1+2*Pi*x^-1*z3+2*Pi*(1-x)^-1-6*Pi*(1-x)^-1*z3+15/8*Pi-20*Pi*z3+14*Pi*x*z3+5/24*Pi^3*x^-1+1/2*Pi^3*(1-x)^-1+37/24*Pi^3+3/2*Pi^3*x-6*Log[1-x]*Pi*x^-3+9*Log[1-x]*Pi*x^-2-15*Log[1-x]*Pi*x^-1+6*Log[1-x]*Pi+2*Log[1-x]*Pi*z2*x^-1-18*Log[1-x]*Pi*z2+14*Log[1-x]*Pi*z2*x-1/3*Log[1-x]*Pi^3*x^-1+2*Log[1-x]*Pi^3-5/3*Log[1-x]*Pi^3*x+7/2*Log[1-x]^2*Pi*x^-1-5*Log[1-x]^2*Pi+3/2*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi-5/3*Log[1-x]^3*Pi*x-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+18*Log[1-x]*PolyLog[2,x]*Pi-14*Log[1-x]*PolyLog[2,x]*Pi*x-3/4*Log[s^-1*mu2]*Pi*x^-1+9/4*Log[s^-1*mu2]*Pi-1/4*Log[s^-1*mu2]^2*Pi*x^-1+3/4*Log[s^-1*mu2]^2*Pi+9/2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2+13/2*Log[x]*Pi*(1-x)^-1-15/2*Log[x]*Pi+1/4*Log[x]*Pi^3*x^-1+1/2*Log[x]*Pi^3*(1-x)^-1+3/4*Log[x]*Pi^3-2/3*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-11/2*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x+3*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-3/4*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1+11/4*Log[x]^2*Pi+3/2*Log[x]^2*Pi*x-3*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+1/6*Log[x]^3*Pi*x^-1+1/3*Log[x]^3*Pi*(1-x)^-1+5/6*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x+Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[x]*PolyLog[2,x]*Pi-2*PolyLog[1,2,x]*Pi*x^-1+18*PolyLog[1,2,x]*Pi-14*PolyLog[1,2,x]*Pi*x+25/2*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1-31/2*PolyLog[2,x]*Pi+2*PolyLog[3,x]*Pi*x^-1+6*PolyLog[3,x]*Pi*(1-x)^-1-16*PolyLog[3,x]*Pi+14*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(-16/3*Pi*x^-2+55/18*Pi*x^-1+8*Pi*x^-1*z3-3*Pi*(1-x)^-1-11/2*Pi-20*Pi*z3+8*Pi*x*z3-16/9*Pi^3*x^-2+4/9*Pi^3*x^-1-2/9*Pi^3*(1-x)^-1-4/3*Pi^3+2/3*Pi^3*x-2/3*Log[1-x]*Pi*x^-1+1/3*Log[1-x]*Pi+8*Log[1-x]*Pi*z2*x^-1-20*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x-4/3*Log[1-x]^2*Pi*x^-2+10/3*Log[1-x]^2*Pi*x^-1-8/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+20*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi-136/9*Log[x]*Pi*x^-1-3*Log[x]*Pi*(1-x)^-2-110/9*Log[x]*Pi*(1-x)^-1+25/9*Log[x]*Pi-4/3*Log[x]*Pi^3*x^-1+10/3*Log[x]*Pi^3-4/3*Log[x]*Pi^3*x+8/3*Log[x]*Log[1-x]*Pi*x^-2+28/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1+10*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi*(1-x)^-1+4/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x^-1-10*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*x-4/3*Log[x]^3*Pi*x^-1+10/3*Log[x]^3*Pi-4/3*Log[x]^3*Pi*x-8*PolyLog[1,2,x]*Pi*x^-1+20*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x+8/3*PolyLog[2,x]*Pi*x^-2+52/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1-8*PolyLog[2,x]*Pi+8*PolyLog[3,x]*Pi*x^-1-20*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(-2*Pi*x^-2+197/18*Pi*x^-1-4*Pi*x^-1*z3-2*Pi*(1-x)^-1-2*Pi*(1-x)^-1*z3+7/2*Pi-59*Pi*z3-2*Pi*x*z3-5/6*Pi^3*x^-1+5/2*Pi^3*(1-x)^-1-37/12*Pi^3-9/4*Pi^3*x-2*Log[1-x]*Pi*x^-3+3*Log[1-x]*Pi*x^-2+3*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1-11/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+4*Log[1-x]*Pi*z2*x^-1-7*Log[1-x]*Pi*z2*(1-x)^-1-34*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x-19/3*Log[1-x]*Pi^3*x^-1-7/12*Log[1-x]*Pi^3*(1-x)^-1+143/12*Log[1-x]*Pi^3-15/4*Log[1-x]*Pi^3*x+5*Log[1-x]^2*Pi*x^-1-3/2*Log[1-x]^2*Pi*(1-x)^-1-23/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-4/3*Log[1-x]^3*Pi*x^-1+3/2*Log[1-x]^3*Pi*(1-x)^-1+6*Log[1-x]^3*Pi-8/3*Log[1-x]^3*Pi*x-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+7*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+34*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x-32*Log[s^-1*mu2]*Pi*x^-2+80/3*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-10*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Pi^3*x^-2+1/2*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-19/4*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x+8*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-11/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-11*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+7*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-12*Log[s^-1*mu2]^2*Pi*x^-2+11*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^3*Pi*x^-2+3*Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2-107/9*Log[x]*Pi*x^-1-5*Log[x]*Pi*(1-x)^-2+349/18*Log[x]*Pi*(1-x)^-1+23/9*Log[x]*Pi-7/2*Log[x]*Pi*x-2/3*Log[x]*Pi^3*x^-2-5/6*Log[x]*Pi^3*x^-1-3/2*Log[x]*Pi^3*(1-x)^-1+53/8*Log[x]*Pi^3+19/12*Log[x]*Pi^3*x+Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi+15/2*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi*x^-1+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+9/2*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*hLX-5/2*Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x*hLX+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-46/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+121/12*Log[x]*Log[s^-1*mu2]*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*x-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+33/4*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]^2*Pi*x^-2+4*Log[x]^2*Pi*x^-1-2*Log[x]^2*Pi*(1-x)^-1-15/2*Log[x]^2*Pi-15/4*Log[x]^2*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x^-2+7*Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+9*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-12*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+4*Log[x]^3*Pi*x^-2-11/3*Log[x]^3*Pi*x^-1-3/2*Log[x]^3*Pi*(1-x)^-1+2*Log[x]^3*Pi*(1-x)^-1*hLX+15/4*Log[x]^3*Pi+2*Log[x]^3*Pi*hLX+11/6*Log[x]^3*Pi*x-2*Log[x]^3*Pi*x*hLX-8*Log[x]*PolyLog[2,x]*Pi*x^-2-10*Log[x]*PolyLog[2,x]*Pi*x^-1-10*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+37/2*Log[x]*PolyLog[2,x]*Pi-2*Log[x]*PolyLog[2,x]*Pi*x-4*PolyLog[1,2,x]*Pi*x^-1+PolyLog[1,2,x]*Pi*(1-x)^-1+56*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x+29*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1-15*PolyLog[2,x]*Pi+9*PolyLog[2,x]*Pi*x+8*PolyLog[3,x]*Pi*x^-2+22*PolyLog[3,x]*Pi*x^-1+15*PolyLog[3,x]*Pi*(1-x)^-1-32*PolyLog[3,x]*Pi)+I*Nf*(332/27*Pi*x^-2-61/6*Pi*x^-1-8*Pi*x^-1*z3+190/27*Pi*(1-x)^-1+125/18*Pi+18*Pi*z3-4*Pi*x*z3+20/9*Pi^3*x^-1-1/9*Pi^3*(1-x)^-1-1/3*Pi^3-1/9*Pi^3*x+4*Log[1-x]*Pi*x^-3-6*Log[1-x]*Pi*x^-2+14/9*Log[1-x]*Pi*x^-1-10/9*Log[1-x]*Pi*(1-x)^-1+4/3*Log[1-x]*Pi-10/9*Log[1-x]*Pi*x-8*Log[1-x]*Pi*z2*x^-1+18*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x+4/3*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1-Log[1-x]^2*Pi+1/3*Log[1-x]^2*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-18*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x+80/9*Log[s^-1*mu2]*Pi*x^-2-25/3*Log[s^-1*mu2]*Pi*x^-1+10/9*Log[s^-1*mu2]*Pi*(1-x)^-1+13/3*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8/3*Log[s^-1*mu2]^2*Pi*x^-2-2*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+56/3*Log[x]*Pi*x^-1+6*Log[x]*Pi*(1-x)^-2+88/9*Log[x]*Pi*(1-x)^-1-35/9*Log[x]*Pi+10/9*Log[x]*Pi*x+4/3*Log[x]*Pi^3*x^-1-3*Log[x]*Pi^3+2/3*Log[x]*Pi^3*x-16/3*Log[x]*Log[1-x]*Pi*x^-2-28/3*Log[x]*Log[1-x]*Pi*x^-1+2/3*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1-9*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-7/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+8/3*Log[x]^2*Pi*x^-2+14/3*Log[x]^2*Pi*x^-1-1/3*Log[x]^2*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x^-1+9*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+4/3*Log[x]^3*Pi*x^-1-3*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x+8*PolyLog[1,2,x]*Pi*x^-1-18*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^-2-20/3*PolyLog[2,x]*Pi*x^-1+2/3*PolyLog[2,x]*Pi*(1-x)^-1-2*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x-8*PolyLog[3,x]*Pi*x^-1+18*PolyLog[3,x]*Pi-4*PolyLog[3,x]*Pi*x)+I*Nc*(-1760/27*Pi*x^-2-40*Pi*x^-2*z3+1427/24*Pi*x^-1+76*Pi*x^-1*z3-553/27*Pi*(1-x)^-1-17*Pi*(1-x)^-1*z3-2459/72*Pi-126*Pi*z3+36*Pi*x*z3-160/9*Pi^3*x^-2+1237/72*Pi^3*x^-1-29/18*Pi^3*(1-x)^-1-145/8*Pi^3+199/36*Pi^3*x-206/9*Log[1-x]*Pi*x^-1+71/18*Log[1-x]*Pi*(1-x)^-1+15/2*Log[1-x]*Pi+71/18*Log[1-x]*Pi*x-16*Log[1-x]*Pi*z2*x^-2+70*Log[1-x]*Pi*z2*x^-1-5*Log[1-x]*Pi*z2*(1-x)^-1-108*Log[1-x]*Pi*z2+30*Log[1-x]*Pi*z2*x+16/3*Log[1-x]*Pi^3*x^-2-32/3*Log[1-x]*Pi^3*x^-1+5/12*Log[1-x]*Pi^3*(1-x)^-1+95/12*Log[1-x]*Pi^3-7/4*Log[1-x]*Pi^3*x-40/3*Log[1-x]^2*Pi*x^-2+55/2*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1-227/12*Log[1-x]^2*Pi+49/12*Log[1-x]^2*Pi*x+8/3*Log[1-x]^3*Pi*x^-2-5*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1+11/3*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x+16*Log[1-x]*PolyLog[2,x]*Pi*x^-2-70*Log[1-x]*PolyLog[2,x]*Pi*x^-1+5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+108*Log[1-x]*PolyLog[2,x]*Pi-30*Log[1-x]*PolyLog[2,x]*Pi*x-320/9*Log[s^-1*mu2]*Pi*x^-2+385/12*Log[s^-1*mu2]*Pi*x^-1-71/18*Log[s^-1*mu2]*Pi*(1-x)^-1-187/12*Log[s^-1*mu2]*Pi-22/3*Log[s^-1*mu2]*Pi^3*x^-2+19/2*Log[s^-1*mu2]*Pi^3*x^-1-5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-25/4*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLX+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-17/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+5*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-8/3*Log[s^-1*mu2]^2*Pi*x^-2-7/4*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5/4*Log[s^-1*mu2]^2*Pi-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+12*Log[s^-1*mu2]^3*Pi*x^-2-9*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+9/2*Log[s^-1*mu2]^3*Pi+320/9*Log[x]*Pi*x^-2-95/2*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-2-352/9*Log[x]*Pi*(1-x)^-1-77/18*Log[x]*Pi-71/18*Log[x]*Pi*x+22/3*Log[x]*Pi^3*x^-2-173/12*Log[x]*Pi^3*x^-1+2*Log[x]*Pi^3*(1-x)^-1+159/8*Log[x]*Pi^3-61/12*Log[x]*Pi^3*x+56*Log[x]*Log[1-x]*Pi*x^-2+19/6*Log[x]*Log[1-x]*Pi*x^-1+15/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+82/3*Log[x]*Log[1-x]*Pi-25/2*Log[x]*Log[1-x]*Pi*x-8*Log[x]*Log[1-x]^2*Pi*x^-2*hLX-24*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLX-Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+45*Log[x]*Log[1-x]^2*Pi-5*Log[x]*Log[1-x]^2*Pi*hLX-27/2*Log[x]*Log[1-x]^2*Pi*x+Log[x]*Log[1-x]^2*Pi*x*hLX+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]*Pi*x^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-23/12*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-28*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+37/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-53/4*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-8/3*Log[x]^2*Pi*x^-2-11/12*Log[x]^2*Pi*x^-1+19/6*Log[x]^2*Pi*(1-x)^-1-161/12*Log[x]^2*Pi+25/4*Log[x]^2*Pi*x+12*Log[x]^2*Log[1-x]*Pi*x^-2+3*Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-59/2*Log[x]^2*Log[1-x]*Pi+9*Log[x]^2*Log[1-x]*Pi*x+28*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLX-18*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+27/2*Log[x]^2*Log[s^-1*mu2]*Pi-5*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-4*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-12*Log[x]^3*Pi*x^-2+8*Log[x]^3*Pi*x^-2*hLX+25/6*Log[x]^3*Pi*x^-1-8*Log[x]^3*Pi*x^-1*hLX-1/2*Log[x]^3*Pi*(1-x)^-1+Log[x]^3*Pi*(1-x)^-1*hLX+89/12*Log[x]^3*Pi+5*Log[x]^3*Pi*hLX-5/2*Log[x]^3*Pi*x-Log[x]^3*Pi*x*hLX+8*Log[x]*PolyLog[2,x]*Pi*x^-2-47*Log[x]*PolyLog[2,x]*Pi*x^-1-8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+67/2*Log[x]*PolyLog[2,x]*Pi-10*Log[x]*PolyLog[2,x]*Pi*x+48*PolyLog[1,2,x]*Pi*x^-2-102*PolyLog[1,2,x]*Pi*x^-1+11*PolyLog[1,2,x]*Pi*(1-x)^-1+134*PolyLog[1,2,x]*Pi-36*PolyLog[1,2,x]*Pi*x+56*PolyLog[2,x]*Pi*x^-2+117/2*PolyLog[2,x]*Pi*x^-1+47/3*PolyLog[2,x]*Pi*(1-x)^-1-17/2*PolyLog[2,x]*Pi-13/3*PolyLog[2,x]*Pi*x+8*PolyLog[3,x]*Pi*x^-2+116*PolyLog[3,x]*Pi*x^-1+15*PolyLog[3,x]*Pi*(1-x)^-1-134*PolyLog[3,x]*Pi+38*PolyLog[3,x]*Pi*x);qgqg2LXTL13=+Nc^-3*(203/32+187/32*(1-x)^-1-5/2*(1-x)^-1*z3-13/2*z3-187/32*x+5/2*x*z3-37/24*Pi^2*(1-x)^-1+3/2*Pi^2+8/3*Pi^2*x-Pi^2*x^2-31/1440*Pi^4*(1-x)^-1-55/288*Pi^4+1259/1440*Pi^4*x+13/4*Log[1-x]+6*Log[1-x]*x^-1-39/8*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+Log[1-x]*x+4*Log[1-x]*x*z3+3/8*Log[1-x]*Pi^2*(1-x)^-1-7/12*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x+15/4*Log[1-x]^2+3*Log[1-x]^2*x^-2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+7/4*Log[1-x]^2*x-Log[1-x]^2*x^2+3/2*Log[1-x]^2*z2*(1-x)^-1-2*Log[1-x]^2*z2+7*Log[1-x]^2*z2*x+29/24*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2+1/4*Log[1-x]^2*Pi^2*x-11/6*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^4+7/12*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x+2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-7*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-14*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3-6*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-27/2*Log[x]+Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+16*Log[x]*z3-Log[x]*x+8*Log[x]*x*z3+13/12*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2+13/6*Log[x]*Pi^2*x+Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-7/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+7/3*Log[x]*Log[1-x]^3-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/4*Log[x]^2-Log[x]^2*(1-x)^-2+1/4*Log[x]^2*(1-x)^-1+7/4*Log[x]^2*x-Log[x]^2*x^2-1/3*Log[x]^2*Pi^2*(1-x)^-1-5/12*Log[x]^2*Pi^2+13/12*Log[x]^2*Pi^2*x-25/4*Log[x]^2*Log[1-x]+11/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-5/2*Log[x]^2*Log[1-x]^2*x+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+11/12*Log[x]^3-13/12*Log[x]^3*(1-x)^-1+13/12*Log[x]^3*x+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/24*Log[x]^4-1/24*Log[x]^4*(1-x)^-1+1/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[x]*PolyLog[1,2,x]*x-19/2*Log[x]*PolyLog[2,x]+19/2*Log[x]*PolyLog[2,x]*(1-x)^-1+19/2*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1+6*Log[x]*PolyLog[3,x]*x+11*PolyLog[1,2,x]+3/2*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x+3/2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2+19/2*PolyLog[3,x]-19/2*PolyLog[3,x]*(1-x)^-1-19/2*PolyLog[3,x]*x+14*PolyLog[4,1-x]-14*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x-10*PolyLog[4,-x*(1-x)^-1]+11*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x)+Nc^-2*Nf*(-3401/648-3401/648*(1-x)^-1-37/9*(1-x)^-1*z3-505/9*z3+3401/648*x+37/9*x*z3+55/108*Pi^2*(1-x)^-1+385/108*Pi^2-1573/108*Pi^2*x+9/2*Pi^2*x^2+7/5*Pi^4*(1-x)^-1-53/30*Pi^4+32/15*Pi^4*x-91/9*Log[1-x]+8*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+24*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3+9*Log[1-x]*x-2/3*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+16/3*Log[1-x]*Pi^2-2/9*Log[1-x]*Pi^2*x+67/6*Log[1-x]^2+1/18*Log[1-x]^2*(1-x)^-1-127/9*Log[1-x]^2*x+9/2*Log[1-x]^2*x^2+2*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-2/9*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x-Log[1-x]^4+Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-1-191/54*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+115/27*Log[x]+271/27*Log[x]*(1-x)^-1-24*Log[x]*(1-x)^-1*z3-271/27*Log[x]*x+24*Log[x]*x*z3-14/9*Log[x]*Pi^2*(1-x)^-1+29/9*Log[x]*Pi^2+11/9*Log[x]*Pi^2*x-62/3*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*(1-x)^-1+254/9*Log[x]*Log[1-x]*x-9*Log[x]*Log[1-x]*x^2-12*Log[x]*Log[1-x]*z2+24*Log[x]*Log[1-x]*z2*x+4*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x+12*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+22/9*Log[x]*Log[s^-1*mu2]+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/3*Log[x]*Log[s^-1*mu2]^2+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+187/18*Log[x]^2+9/2*Log[x]^2*(1-x)^-2+46/9*Log[x]^2*(1-x)^-1-127/9*Log[x]^2*x+9/2*Log[x]^2*x^2+4*Log[x]^2*Pi^2*(1-x)^-1-3*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-4*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]^2-6*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+50/9*Log[x]^3-14/9*Log[x]^3*(1-x)^-1+14/9*Log[x]^3*x-2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x+Log[x]^4*(1-x)^-1-Log[x]^4*x+12*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x+8*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1-4*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*(1-x)^-1+24*Log[x]*PolyLog[3,x]*x+32*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-4*PolyLog[1,2,x]*x-4*PolyLog[2,x]*Pi^2*(1-x)^-1+4*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-8*PolyLog[3,x]+8*PolyLog[3,x]*x^-1+4*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x+24*PolyLog[4,1-x]-24*PolyLog[4,1-x]*(1-x)^-1-24*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+24*PolyLog[4,-x*(1-x)^-1]*x+24*PolyLog[4,x]-24*PolyLog[4,x]*(1-x)^-1-24*PolyLog[4,x]*x)+Nc^-1*(14783/648+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-169/18*z3-14135/648*x+169/18*x*z3+19/216*Pi^2*(1-x)^-1-929/216*Pi^2+407/216*Pi^2*x+5/2*Pi^2*x^2-109/720*Pi^4*(1-x)^-1-1/18*Pi^4+69/80*Pi^4*x+94/9*Log[1-x]+4*Log[1-x]*x^-1-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-21*Log[1-x]*z3+5*Log[1-x]*x+16*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*(1-x)^-1+8/3*Log[1-x]*Pi^2-17/18*Log[1-x]*Pi^2*x-8/3*Log[1-x]^2+2*Log[1-x]^2*x^-2-2*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+187/36*Log[1-x]^2*x+5/2*Log[1-x]^2*x^2+3*Log[1-x]^2*z2*x^-1-Log[1-x]^2*z2*(1-x)^-1-29/4*Log[1-x]^2*z2+18*Log[1-x]^2*z2*x-Log[1-x]^2*Pi^2*x^-1+5/3*Log[1-x]^2*Pi^2*(1-x)^-1+1/48*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x-4/3*Log[1-x]^3+11/9*Log[1-x]^3*(1-x)^-1+2/9*Log[1-x]^3*x+1/3*Log[1-x]^4-1/2*Log[1-x]^4*x^-1+25/24*Log[1-x]^4*(1-x)^-1-23/12*Log[1-x]^4*x+29/4*Log[1-x]^2*PolyLog[2,x]-3*Log[1-x]^2*PolyLog[2,x]*x^-1+Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-18*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-6*Log[1-x]*PolyLog[1,2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]+6*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+17*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3-Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-55/72*Log[s^-1*mu2]*Pi^2-17/18*Log[s^-1*mu2]*Pi^2*x-71/6*Log[s^-1*mu2]*Log[1-x]+24*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-11/8*Log[s^-1*mu2]*Log[1-x]^2-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-13/24*Log[s^-1*mu2]^2*Pi^2-19/12*Log[s^-1*mu2]^2*Pi^2*x-7*Log[s^-1*mu2]^2*Log[1-x]+9*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x-9/8*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-1009/27*Log[x]-67/27*Log[x]*(1-x)^-1+Log[x]*(1-x)^-1*z3+11*Log[x]*z3+67/27*Log[x]*x-Log[x]*x*z3-1/9*Log[x]*Pi^2*(1-x)^-1+233/72*Log[x]*Pi^2+7/36*Log[x]*Pi^2*x+68/3*Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*x^-1-55/18*Log[x]*Log[1-x]*(1-x)^-1-187/18*Log[x]*Log[1-x]*x-5*Log[x]*Log[1-x]*x^2+3*Log[x]*Log[1-x]*z2*(1-x)^-1+1/2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^-1-17/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/24*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]*Pi^2*x-3/8*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*(1-x)^-1-43/12*Log[x]*Log[1-x]^2*x+17/12*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1-7/3*Log[x]*Log[1-x]^3*(1-x)^-1-3*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]*PolyLog[2,x]-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x-77/18*Log[x]*Log[s^-1*mu2]+55/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-55/18*Log[x]*Log[s^-1*mu2]*x-67/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+19/6*Log[x]*Log[s^-1*mu2]*Pi^2+49/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+63/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+9/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+14/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[x]*Log[s^-1*mu2]^3+5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x+25/36*Log[x]^2+5/2*Log[x]^2*(1-x)^-2-367/36*Log[x]^2*(1-x)^-1+187/36*Log[x]^2*x+5/2*Log[x]^2*x^2+35/12*Log[x]^2*Pi^2*(1-x)^-1-23/12*Log[x]^2*Pi^2-23/12*Log[x]^2*Pi^2*x-45/4*Log[x]^2*Log[1-x]+9*Log[x]^2*Log[1-x]*x^-1+7/4*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]*x+5/4*Log[x]^2*Log[1-x]^2-3/2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*x-61/12*Log[x]^2*Log[s^-1*mu2]-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11/3*Log[x]^2*Log[s^-1*mu2]*x-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21/4*Log[x]^2*Log[s^-1*mu2]^2-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+31/9*Log[x]^3+101/36*Log[x]^3*(1-x)^-1-101/36*Log[x]^3*x+5/4*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/3*Log[x]^3*Log[1-x]*x+11/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x-17/12*Log[x]^4+5/12*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x-4*Log[x]^2*PolyLog[2,x]+6*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x-4*Log[x]*PolyLog[1,2,x]+6*Log[x]*PolyLog[1,2,x]*x^-1-3*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x-2*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+7*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*x^-1-Log[x]*PolyLog[3,x]*(1-x)^-1-Log[x]*PolyLog[3,x]*x+25*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x-PolyLog[2,x]*Pi^2*x^-1+5/6*PolyLog[2,x]*Pi^2*(1-x)^-1-7/12*PolyLog[2,x]*Pi^2+11/6*PolyLog[2,x]*Pi^2*x+2*PolyLog[3,x]-2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x+17*PolyLog[4,1-x]-17*PolyLog[4,1-x]*(1-x)^-1-17*PolyLog[4,1-x]*x-5/2*PolyLog[4,-x*(1-x)^-1]-6*PolyLog[4,-x*(1-x)^-1]*x^-1+19*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-19*PolyLog[4,-x*(1-x)^-1]*x-17/2*PolyLog[4,x]+6*PolyLog[4,x]*x^-1+19*PolyLog[4,x]*(1-x)^-1-19*PolyLog[4,x]*x)+Nf*(1307/216+1307/216*(1-x)^-1-3*(1-x)^-1*z3+21*z3-1307/216*x+3*x*z3-85/108*Pi^2*(1-x)^-1-169/108*Pi^2+943/108*Pi^2*x-3*Pi^2*x^2-7/10*Pi^4*(1-x)^-1+53/60*Pi^4-16/15*Pi^4*x+163/27*Log[1-x]-74/9*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-12*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3-190/27*Log[1-x]*x+2*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-13/3*Log[1-x]*Pi^2+7/9*Log[1-x]*Pi^2*x-23/6*Log[1-x]^2-Log[1-x]^2*x^-2+Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1+62/9*Log[1-x]^2*x-3*Log[1-x]^2*x^2-Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-13/9*Log[1-x]^3+2/3*Log[1-x]^3*x^-1+5/9*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+89/18*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/18*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x+34/9*Log[s^-1*mu2]*Log[1-x]-20/3*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x+58/27*Log[x]-218/27*Log[x]*(1-x)^-1+12*Log[x]*(1-x)^-1*z3+218/27*Log[x]*x-12*Log[x]*x*z3+1/9*Log[x]*Pi^2*(1-x)^-1-53/18*Log[x]*Pi^2-4/9*Log[x]*Pi^2*x+3*Log[x]*Log[1-x]+20/3*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*(1-x)^-1-124/9*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2+6*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^2*x-2*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-6*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-8/9*Log[x]*Log[s^-1*mu2]-20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[x]*Log[s^-1*mu2]*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x-28/9*Log[x]^2-3*Log[x]^2*(1-x)^-2-8/9*Log[x]^2*(1-x)^-1+62/9*Log[x]^2*x-3*Log[x]^2*x^2-2*Log[x]^2*Pi^2*(1-x)^-1+3/2*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+4*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x+7/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x-40/9*Log[x]^3+1/9*Log[x]^3*(1-x)^-1-1/9*Log[x]^3*x+Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-6*Log[x]*PolyLog[1,2,x]+12*Log[x]*PolyLog[1,2,x]*x-6*Log[x]*PolyLog[2,x]+8*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*(1-x)^-1-12*Log[x]*PolyLog[3,x]*x-40/3*PolyLog[1,2,x]+4*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-2/3*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*(1-x)^-1-2*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x+6*PolyLog[3,x]-8*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x-12*PolyLog[4,1-x]+12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-12*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]+12*PolyLog[4,x]*(1-x)^-1+12*PolyLog[4,x]*x)+Nc*(-35645/864-36077/864*(1-x)^-1+5/3*(1-x)^-1*z3-287/3*z3+36077/864*x-5/3*x*z3+179/54*Pi^2*(1-x)^-1+647/216*Pi^2-6797/216*Pi^2*x+8*Pi^2*x^2+16/45*Pi^4*x^-1+5069/1440*Pi^4*(1-x)^-1-5869/1440*Pi^4+1861/480*Pi^4*x-3175/108*Log[1-x]+428/9*Log[1-x]*x^-1+18*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+52*Log[1-x]*(1-x)^-1*z3-41*Log[1-x]*z3+553/27*Log[1-x]*x+17*Log[1-x]*x*z3-119/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+895/36*Log[1-x]*Pi^2-19/3*Log[1-x]*Pi^2*x+145/12*Log[1-x]^2-259/72*Log[1-x]^2*(1-x)^-1-221/9*Log[1-x]^2*x+8*Log[1-x]^2*x^2+23*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-153/4*Log[1-x]^2*z2+19*Log[1-x]^2*z2*x+1/3*Log[1-x]^2*Pi^2*x^-1+119/24*Log[1-x]^2*Pi^2*(1-x)^-1-139/48*Log[1-x]^2*Pi^2+19/6*Log[1-x]^2*Pi^2*x+58/9*Log[1-x]^3-11/3*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-43/18*Log[1-x]^3*x+1/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-1+65/24*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+153/4*Log[1-x]^2*PolyLog[2,x]-23*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-19*Log[1-x]^2*PolyLog[2,x]*x+50*Log[1-x]*PolyLog[1,2,x]-30*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-26*Log[1-x]*PolyLog[1,2,x]*x-17*Log[1-x]*PolyLog[3,x]+6*Log[1-x]*PolyLog[3,x]*x^-1-58*Log[1-x]*PolyLog[3,x]*(1-x)^-1+15*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3+9*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-251/36*Log[s^-1*mu2]*Pi^2+163/72*Log[s^-1*mu2]*Pi^2*x-136/9*Log[s^-1*mu2]*Log[1-x]+80/3*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-1/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-23/8*Log[s^-1*mu2]*Log[1-x]^2+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+15/8*Log[s^-1*mu2]^2*Pi^2*x-17/6*Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+11/8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-95/54*Log[x]+755/27*Log[x]*(1-x)^-1-44*Log[x]*(1-x)^-1*z3-14*Log[x]*z3-755/27*Log[x]*x+44*Log[x]*x*z3-47/12*Log[x]*Pi^2*(1-x)^-1+307/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x+19/3*Log[x]*Log[1-x]-80/3*Log[x]*Log[1-x]*x^-1-71/9*Log[x]*Log[1-x]*(1-x)^-1+442/9*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2*x^-1+4*Log[x]*Log[1-x]*z2*(1-x)^-1-35/2*Log[x]*Log[1-x]*z2+38*Log[x]*Log[1-x]*z2*x-7/6*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+259/24*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*hLX-29/2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x*hLX-653/24*Log[x]*Log[1-x]^2+53/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*(1-x)^-1+109/12*Log[x]*Log[1-x]^2*x+205/12*Log[x]*Log[1-x]^3-7*Log[x]*Log[1-x]^3*x^-1-61/6*Log[x]*Log[1-x]^3*(1-x)^-1-35/3*Log[x]*Log[1-x]^3*x+35/2*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-38*Log[x]*Log[1-x]*PolyLog[2,x]*x+32/9*Log[x]*Log[s^-1*mu2]+71/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/9*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-13/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-29/12*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+51/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+7/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+11/3*Log[x]*Log[s^-1*mu2]^2+2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2*x-73/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x-133/18*Log[x]^2+8*Log[x]^2*(1-x)^-2+77/9*Log[x]^2*(1-x)^-1-221/9*Log[x]^2*x+8*Log[x]^2*x^2+4*Log[x]^2*Pi^2*x^-1*hLX+103/12*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2*(1-x)^-1*hLX-3/2*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*hLX+25/6*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x*hLX+91/6*Log[x]^2*Log[1-x]-100/3*Log[x]^2*Log[1-x]*x^-1-15/4*Log[x]^2*Log[1-x]*(1-x)^-1-193/12*Log[x]^2*Log[1-x]*x+3/4*Log[x]^2*Log[1-x]^2+9/2*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x^-1*hLX+Log[x]^2*Log[1-x]^2*(1-x)^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-3*Log[x]^2*Log[1-x]^2*hLX-9*Log[x]^2*Log[1-x]^2*x+Log[x]^2*Log[1-x]^2*x*hLX-139/12*Log[x]^2*Log[s^-1*mu2]-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+13/6*Log[x]^2*Log[s^-1*mu2]*x+33/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+31/4*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x+413/36*Log[x]^3-61/18*Log[x]^3*(1-x)^-1+61/18*Log[x]^3*x-79/12*Log[x]^3*Log[1-x]+5/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLX+1/2*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*(1-x)^-1*hLX+3*Log[x]^3*Log[1-x]*hLX+22/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x*hLX-17/2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+73/24*Log[x]^4+53/24*Log[x]^4*(1-x)^-1-53/24*Log[x]^4*x+3/2*Log[x]^2*PolyLog[2,x]-2*Log[x]^2*PolyLog[2,x]*x^-1-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]+6*Log[x]*PolyLog[1,2,x]*x^-1-13*Log[x]*PolyLog[1,2,x]*(1-x)^-1-30*Log[x]*PolyLog[1,2,x]*x+367/6*Log[x]*PolyLog[2,x]-212/3*Log[x]*PolyLog[2,x]*x^-1-155/6*Log[x]*PolyLog[2,x]*(1-x)^-1-155/6*Log[x]*PolyLog[2,x]*x-37*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*x^-1+43*Log[x]*PolyLog[3,x]*(1-x)^-1+43*Log[x]*PolyLog[3,x]*x+92*PolyLog[1,2,x]-106/3*PolyLog[1,2,x]*x^-1-61/6*PolyLog[1,2,x]*(1-x)^-1-47/3*PolyLog[1,2,x]*x+3*PolyLog[2,x]*Pi^2*x^-1-11*PolyLog[2,x]*Pi^2*(1-x)^-1-1/4*PolyLog[2,x]*Pi^2-5/2*PolyLog[2,x]*Pi^2*x-367/6*PolyLog[3,x]+212/3*PolyLog[3,x]*x^-1+155/6*PolyLog[3,x]*(1-x)^-1+155/6*PolyLog[3,x]*x+77*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-1-61*PolyLog[4,1-x]*(1-x)^-1-61*PolyLog[4,1-x]*x-1/2*PolyLog[4,-x*(1-x)^-1]-14*PolyLog[4,-x*(1-x)^-1]*x^-1+62*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+23*PolyLog[4,-x*(1-x)^-1]*x+141/2*PolyLog[4,x]+14*PolyLog[4,x]*x^-1-23*PolyLog[4,x]*(1-x)^-1-62*PolyLog[4,x]*x)+I*Nc^-2*Nf*(-8/3*Pi*x^-1-3*Pi*(1-x)^-1+3*Pi+4*Pi*z3-8*Pi*x*z3-8/9*Pi^3*x^-1-2/9*Pi^3*(1-x)^-1-2/3*Pi^3*x-1/3*Log[1-x]*Pi+4*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x-2/3*Log[1-x]^2*Pi*x^-1+4/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-4*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x-3*Log[x]*Pi*(1-x)^-2-2*Log[x]*Pi*(1-x)^-1-5/3*Log[x]*Pi-2/3*Log[x]*Pi^3+4/3*Log[x]*Pi^3*x+4/3*Log[x]*Log[1-x]*Pi*x^-1+16/3*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x+2/3*Log[x]^2*Pi*(1-x)^-1-8/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*x-2/3*Log[x]^3*Pi+4/3*Log[x]^3*Pi*x-4*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi*(1-x)^-1+8*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(-2*Pi*x^-1-2*Pi*(1-x)^-1+8*Pi*(1-x)^-1*z3+2*Pi-9*Pi*z3+Pi^3*(1-x)^-1-5/4*Pi^3+1/4*Pi^3*x-2*Log[1-x]*Pi*x^-2+2*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1-9/2*Log[1-x]*Pi+7/2*Log[1-x]*Pi*x+3*Log[1-x]*Pi*z2*(1-x)^-1-4*Log[1-x]*Pi*z2-2*Log[1-x]*Pi*z2*x+7/12*Log[1-x]*Pi^3*(1-x)^-1-1/4*Log[1-x]*Pi^3-17/12*Log[1-x]*Pi^3*x+3/2*Log[1-x]^2*Pi*(1-x)^-1-9/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+1/2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi*x-3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+4*Log[1-x]*PolyLog[2,x]*Pi+2*Log[1-x]*PolyLog[2,x]*Pi*x+8*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Pi-1/6*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+1/12*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi+3*Log[s^-1*mu2]*Log[1-x]*Pi*x-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x+3*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-1/2*Log[s^-1*mu2]^3*Pi-8*Log[x]*Pi*x^-1+Log[x]*Pi*(1-x)^-2-3/2*Log[x]*Pi*(1-x)^-1-7/2*Log[x]*Pi*x+1/6*Log[x]*Pi^3*x^-1+1/2*Log[x]*Pi^3*(1-x)^-1+11/24*Log[x]*Pi^3-5/12*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+9/2*Log[x]*Log[1-x]*Pi-3/2*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+3/2*Log[x]*Log[1-x]^2*Pi+7/2*Log[x]*Log[1-x]^2*Pi*x-6*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7/4*Log[x]*Log[s^-1*mu2]*Pi-3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]^2*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+3*Log[x]^2*Pi*x^-1+2*Log[x]^2*Pi*(1-x)^-1-7/2*Log[x]^2*Pi+3/4*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5/2*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^3*Pi*x^-1+1/6*Log[x]^3*Pi*(1-x)^-1+3/4*Log[x]^3*Pi-1/6*Log[x]^3*Pi*x+2*Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-7/2*Log[x]*PolyLog[2,x]*Pi-2*Log[x]*PolyLog[2,x]*Pi*x-5*PolyLog[1,2,x]*Pi*(1-x)^-1+6*PolyLog[1,2,x]*Pi-4*PolyLog[2,x]*Pi-3*PolyLog[2,x]*Pi*x-2*PolyLog[3,x]*Pi*x^-1-5*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nf*(-110/27*Pi*x^-1-82/27*Pi*(1-x)^-1+82/27*Pi+2*Pi*z3-4*Pi*x*z3+1/9*Pi^3*(1-x)^-1-5/9*Pi^3-1/9*Pi^3*x-2*Log[1-x]*Pi*x^-2+2*Log[1-x]*Pi*x^-1+10/9*Log[1-x]*Pi*(1-x)^-1-8/9*Log[1-x]*Pi-10/9*Log[1-x]*Pi*x+2*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x-1/3*Log[1-x]^2*Pi*(1-x)^-1-1/3*Log[1-x]^2*Pi+1/3*Log[1-x]^2*Pi*x-2*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x-20/9*Log[s^-1*mu2]*Pi*x^-1-10/9*Log[s^-1*mu2]*Pi*(1-x)^-1+10/9*Log[s^-1*mu2]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-2/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi+20/9*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2-2*Log[x]*Pi*(1-x)^-1-5/9*Log[x]*Pi+10/9*Log[x]*Pi*x-1/3*Log[x]*Pi^3+2/3*Log[x]*Pi^3*x+4/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi+2/3*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-2/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi-1/3*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x-1/3*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x-2*PolyLog[1,2,x]*Pi+4*PolyLog[1,2,x]*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1-2/3*PolyLog[2,x]*Pi*(1-x)^-1+2*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x+2*PolyLog[3,x]*Pi-4*PolyLog[3,x]*Pi*x)+I*Nc*(476/27*Pi*x^-1+22*Pi*x^-1*z3+283/27*Pi*(1-x)^-1+13*Pi*(1-x)^-1*z3-283/27*Pi-38*Pi*z3+36*Pi*x*z3+80/9*Pi^3*x^-1+11/18*Pi^3*(1-x)^-1-223/36*Pi^3+199/36*Pi^3*x-71/18*Log[1-x]*Pi*(1-x)^-1+277/18*Log[1-x]*Pi+71/18*Log[1-x]*Pi*x+8*Log[1-x]*Pi*z2*x^-1+5*Log[1-x]*Pi*z2*(1-x)^-1-28*Log[1-x]*Pi*z2+30*Log[1-x]*Pi*z2*x-8/3*Log[1-x]*Pi^3*x^-1-5/12*Log[1-x]*Pi^3*(1-x)^-1+53/12*Log[1-x]*Pi^3-7/4*Log[1-x]*Pi^3*x+20/3*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1-43/4*Log[1-x]^2*Pi+49/12*Log[1-x]^2*Pi*x-4/3*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1+7/3*Log[1-x]^3*Pi-2/3*Log[1-x]^3*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+28*Log[1-x]*PolyLog[2,x]*Pi-30*Log[1-x]*PolyLog[2,x]*Pi*x+80/9*Log[s^-1*mu2]*Pi*x^-1+71/18*Log[s^-1*mu2]*Pi*(1-x)^-1-40/9*Log[s^-1*mu2]*Pi+11/6*Log[s^-1*mu2]*Pi^3*x^-1+5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-29/12*Log[s^-1*mu2]*Pi^3+Log[s^-1*mu2]*Pi^3*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-9/2*Log[s^-1*mu2]*Log[1-x]^2*Pi+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+2/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-3*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-80/9*Log[x]*Pi*x^-1+6*Log[x]*Pi*(1-x)^-2+41/2*Log[x]*Pi*(1-x)^-1-145/9*Log[x]*Pi-71/18*Log[x]*Pi*x-11/6*Log[x]*Pi^3*x^-1-5/6*Log[x]*Pi^3*(1-x)^-1+41/8*Log[x]*Pi^3-61/12*Log[x]*Pi^3*x-62/3*Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-7/2*Log[x]*Log[1-x]*Pi-25/2*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1*hLX+Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+8*Log[x]*Log[1-x]^2*Pi-3*Log[x]*Log[1-x]^2*Pi*hLX-27/2*Log[x]*Log[1-x]^2*Pi*x+Log[x]*Log[1-x]^2*Pi*x*hLX-4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-47/12*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-19/4*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+2/3*Log[x]^2*Pi*x^-1-14/3*Log[x]^2*Pi*(1-x)^-1+2*Log[x]^2*Pi+25/4*Log[x]^2*Pi*x-7*Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]^2*Log[1-x]*Pi+9*Log[x]^2*Log[1-x]*Pi*x-13*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+9/2*Log[x]^2*Log[s^-1*mu2]*Pi-3*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-4*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+7*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLX+3/2*Log[x]^3*Pi*(1-x)^-1-Log[x]^3*Pi*(1-x)^-1*hLX-17/12*Log[x]^3*Pi+3*Log[x]^3*Pi*hLX-5/2*Log[x]^3*Pi*x-Log[x]^3*Pi*x*hLX-6*Log[x]*PolyLog[2,x]*Pi*x^-1+6*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+29/2*Log[x]*PolyLog[2,x]*Pi-10*Log[x]*PolyLog[2,x]*Pi*x-24*PolyLog[1,2,x]*Pi*x^-1-11*PolyLog[1,2,x]*Pi*(1-x)^-1+42*PolyLog[1,2,x]*Pi-36*PolyLog[1,2,x]*Pi*x-62/3*PolyLog[2,x]*Pi*x^-1-29/3*PolyLog[2,x]*Pi*(1-x)^-1-23*PolyLog[2,x]*Pi-13/3*PolyLog[2,x]*Pi*x-2*PolyLog[3,x]*Pi*x^-1-11*PolyLog[3,x]*Pi*(1-x)^-1-38*PolyLog[3,x]*Pi+38*PolyLog[3,x]*Pi*x);qgqg2LXTL21=+Nc^-3*(637/32-225/8*x^-1+24*x^-1*z3-187/32*(1-x)^-1+11/2*(1-x)^-1*z3-35/2*z3-187/32*x+11/2*x*z3-41/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1-3/8*Pi^2-7/12*Pi^2*x+59/180*Pi^4*x^-1+61/480*Pi^4*(1-x)^-1-129/160*Pi^4+41/480*Pi^4*x-4*Log[1-x]-6*Log[1-x]*x^-2+37/8*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+3*Log[1-x]*x-2*Log[1-x]*x*z3+5/24*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2-1/6*Log[1-x]*Pi^2*x+3/4*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2-29/8*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+1/2*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-7*Log[1-x]^2*z2-5/24*Log[1-x]^2*Pi^2*x^-1-1/24*Log[1-x]^2*Pi^2*(1-x)^-1-11/12*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^4-1/4*Log[1-x]^4*x^-1+7*Log[1-x]^2*PolyLog[2,x]-1/2*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[1-x]*PolyLog[1,2,x]+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*x+123/8*Log[s^-1*mu2]-21*Log[s^-1*mu2]*x^-1+24*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/4*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]*Pi^2-3/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-71/8*Log[x]+95/4*Log[x]*x^-1-20*Log[x]*x^-1*z3-3*Log[x]*(1-x)^-1+10*Log[x]*z3-3*Log[x]*x+5/6*Log[x]*Pi^2*x^-1-7/12*Log[x]*Pi^2*(1-x)^-1-47/24*Log[x]*Pi^2+7/6*Log[x]*Pi^2*x+5/2*Log[x]*Log[1-x]-9/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1-6*Log[x]*Log[1-x]*z2+2*Log[x]*Log[1-x]*z2*x-1/12*Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-2/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+8/3*Log[x]*Log[1-x]^3+1/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*x-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+39/8*Log[x]^2-27/4*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+5/6*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2*(1-x)^-1-7/8*Log[x]^2*Pi^2+1/3*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-17/12*Log[x]^3+5/3*Log[x]^3*x^-1+7/12*Log[x]^3*(1-x)^-1+7/12*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+1/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/24*Log[x]^4-1/6*Log[x]^4*x^-1-1/8*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]*x-7*Log[x]*PolyLog[2,x]-13/2*Log[x]*PolyLog[2,x]*(1-x)^-1+13/2*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x+PolyLog[1,2,x]-25/2*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x-1/2*PolyLog[2,x]*Pi^2*x^-1-1/2*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+7*PolyLog[3,x]+13/2*PolyLog[3,x]*(1-x)^-1-13/2*PolyLog[3,x]*x+22*PolyLog[4,1-x]-8*PolyLog[4,-x*(1-x)^-1]-PolyLog[4,-x*(1-x)^-1]*x^-1+3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+6*PolyLog[4,x]-PolyLog[4,x]*x^-1+3*PolyLog[4,x]*x)+Nc^-2*Nf*(-3629/216+3743/162*x^-1+364/9*x^-1*z3+3401/648*(1-x)^-1+13/9*(1-x)^-1*z3-65/3*z3+3401/648*x+13/9*x*z3-137/54*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+413/36*Pi^2-805/108*Pi^2*x+3/2*Pi^2*x^2+11/45*Pi^4*x^-1-7/15*Pi^4*(1-x)^-1-181/90*Pi^4+32/45*Pi^4*x-26/3*Log[1-x]-16/3*Log[1-x]*x^-2+137/18*Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3-5/2*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3-4*Log[1-x]*z3+3*Log[1-x]*x+4/9*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-2/9*Log[1-x]*Pi^2*x+245/18*Log[1-x]^2-139/18*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1-7*Log[1-x]^2*x+3/2*Log[1-x]^2*x^2-2/3*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2+2/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*(1-x)^-1-Log[1-x]^4-1/3*Log[1-x]^4*(1-x)^-1+1/3*Log[1-x]^4*x+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-197/18*Log[s^-1*mu2]+400/27*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+1/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x-1/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/6*Log[s^-1*mu2]^2+38/9*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^3+4/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+247/18*Log[x]-523/27*Log[x]*x^-1+16*Log[x]*x^-1*z3-109/27*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3-16*Log[x]*z3-109/27*Log[x]*x+8*Log[x]*x*z3-11/9*Log[x]*Pi^2*x^-1+2/9*Log[x]*Pi^2*(1-x)^-1+5/9*Log[x]*Pi^2+5/9*Log[x]*Pi^2*x-242/9*Log[x]*Log[1-x]+136/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+14*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*x^2+8*Log[x]*Log[1-x]*z2*x^-1-20*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x-8/3*Log[x]*Log[1-x]*Pi^2*x^-1+20/3*Log[x]*Log[1-x]*Pi^2-8/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x+20*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x+5*Log[x]*Log[s^-1*mu2]-70/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+100/9*Log[x]^2-101/9*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-2-4*Log[x]^2*(1-x)^-1-7*Log[x]^2*x+3/2*Log[x]^2*x^2-2/3*Log[x]^2*Pi^2*x^-1-4/3*Log[x]^2*Pi^2*(1-x)^-1-7/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+4/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2+4/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*x+5*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^3-26/9*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-1+4/9*Log[x]^3*x-10/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-1+4/3*Log[x]^3*Log[1-x]*x+2/3*Log[x]^4-2/3*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-1-1/3*Log[x]^4*x+20*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*x+16/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2-16/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4/3*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*(1-x)^-1+8*Log[x]*PolyLog[3,x]*x+40/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-68/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1+4*PolyLog[2,x]*Pi^2-4/3*PolyLog[2,x]*Pi^2*x-16/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2+16/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1+4/3*PolyLog[3,x]*x+24*PolyLog[4,1-x]+8*PolyLog[4,1-x]*(1-x)^-1-8*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+8*PolyLog[4,-x*(1-x)^-1]*x+24*PolyLog[4,x]+8*PolyLog[4,x]*(1-x)^-1-8*PolyLog[4,x]*x)+Nc^-1*(15911/216-16799/162*x^-1+374/9*x^-1*z3-14135/648*(1-x)^-1+115/18*(1-x)^-1*z3-163/6*z3-14135/648*x+115/18*x*z3-103/54*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+217/72*Pi^2-1957/216*Pi^2*x+1/2*Pi^2*x^2+23/60*Pi^4*x^-1-83/144*Pi^4*(1-x)^-1+101/180*Pi^4+205/144*Pi^4*x-4*Log[1-x]-2*Log[1-x]*x^-2-125/18*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3-Log[1-x]*z3+Log[1-x]*x+22*Log[1-x]*x*z3-32/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+10/9*Log[1-x]*Pi^2+11/2*Log[1-x]*Pi^2*x-125/18*Log[1-x]^2-Log[1-x]^2*x^-3+3/2*Log[1-x]^2*x^-2+98/9*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-23/4*Log[1-x]^2*x+1/2*Log[1-x]^2*x^2-4*Log[1-x]^2*z2*x^-2+3*Log[1-x]^2*z2*x^-1+5*Log[1-x]^2*z2*(1-x)^-1-31/4*Log[1-x]^2*z2+12*Log[1-x]^2*z2*x+4/3*Log[1-x]^2*Pi^2*x^-2+8/3*Log[1-x]^2*Pi^2*x^-1-1/6*Log[1-x]^2*Pi^2*(1-x)^-1-53/48*Log[1-x]^2*Pi^2+5/12*Log[1-x]^2*Pi^2*x-5/9*Log[1-x]^3+5/18*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+13/6*Log[1-x]^3*x+3/2*Log[1-x]^4+2/3*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-31/24*Log[1-x]^4*(1-x)^-1-7/12*Log[1-x]^4*x+31/4*Log[1-x]^2*PolyLog[2,x]+4*Log[1-x]^2*PolyLog[2,x]*x^-2-3*Log[1-x]^2*PolyLog[2,x]*x^-1-5*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-12*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-2+2*Log[1-x]*PolyLog[1,2,x]*x^-1-14*Log[1-x]*PolyLog[1,2,x]*x-29*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+2*Log[1-x]*PolyLog[3,x]*x^-1+18*Log[1-x]*PolyLog[3,x]*(1-x)^-1+7*Log[1-x]*PolyLog[3,x]*x+340/9*Log[s^-1*mu2]-1393/27*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3-3*Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-10/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+97/24*Log[s^-1*mu2]*Pi^2-83/18*Log[s^-1*mu2]*Pi^2*x-29/2*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+71/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-115/24*Log[s^-1*mu2]*Log[1-x]^2+22/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-53/6*Log[s^-1*mu2]^2+109/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1+11/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]^2*Pi^2-7/12*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x+37/8*Log[s^-1*mu2]^2*Log[1-x]^2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/6*Log[s^-1*mu2]^3+86/9*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-371/9*Log[x]+1876/27*Log[x]*x^-1-12*Log[x]*x^-1*z3+175/27*Log[x]*(1-x)^-1-5*Log[x]*(1-x)^-1*z3+11*Log[x]*z3+175/27*Log[x]*x-5*Log[x]*x*z3-4/9*Log[x]*Pi^2*x^-1+11/2*Log[x]*Pi^2*(1-x)^-1-401/72*Log[x]*Pi^2-31/12*Log[x]*Pi^2*x+188/9*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-325/9*Log[x]*Log[1-x]*x^-1+55/18*Log[x]*Log[1-x]*(1-x)^-1+23/2*Log[x]*Log[1-x]*x-Log[x]*Log[1-x]*x^2-4*Log[x]*Log[1-x]*z2*x^-1-7*Log[x]*Log[1-x]*z2*(1-x)^-1+31/2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x+2/3*Log[x]*Log[1-x]*Pi^2*x^-2-43/6*Log[x]*Log[1-x]*Pi^2*x^-1+73/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+101/24*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*hLX-20/3*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x*hLX+101/24*Log[x]*Log[1-x]^2-19/6*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1-29/4*Log[x]*Log[1-x]^2*x-11/4*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*x^-2-4/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*x-31/2*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+7*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x+9/2*Log[x]*Log[s^-1*mu2]-26/9*Log[x]*Log[s^-1*mu2]*x^-1-55/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-55/18*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+43/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-1/2*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+175/12*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-62/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+12*Log[x]*Log[s^-1*mu2]^2-56/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+5/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+15/2*Log[x]*Log[s^-1*mu2]^3-10*Log[x]*Log[s^-1*mu2]^3*x^-1-5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x+89/36*Log[x]^2+50/9*Log[x]^2*x^-1-1/2*Log[x]^2*(1-x)^-2-19/4*Log[x]^2*(1-x)^-1-23/4*Log[x]^2*x+1/2*Log[x]^2*x^2+Log[x]^2*Pi^2*x^-1-15/4*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX+1/8*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX+5/4*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x*hLX-41/4*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-7/4*Log[x]^2*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[1-x]*x-23/4*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+1/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]^2*Log[1-x]^2*hLX+4*Log[x]^2*Log[1-x]^2*x-2*Log[x]^2*Log[1-x]^2*x*hLX-23/3*Log[x]^2*Log[s^-1*mu2]+46/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x+119/36*Log[x]^3-58/9*Log[x]^3*x^-1-1/12*Log[x]^3*(1-x)^-1-1/12*Log[x]^3*x-7/12*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+1/3*Log[x]^3*Log[1-x]*x^-1+11/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^3*Log[1-x]*hLX-7/3*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x*hLX+2*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+1/4*Log[x]^4+2/3*Log[x]^4*x^-1-7/12*Log[x]^4*(1-x)^-1-7/12*Log[x]^4*x-21/2*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+8*Log[x]^2*PolyLog[2,x]*x^-1+3*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[x]^2*PolyLog[2,x]*x-14*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-6*Log[x]*PolyLog[1,2,x]*x^-1+7*Log[x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[x]*PolyLog[1,2,x]*x-8*Log[x]*PolyLog[2,x]+7*Log[x]*PolyLog[2,x]*(1-x)^-1-7*Log[x]*PolyLog[2,x]*x+39*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1-11*Log[x]*PolyLog[3,x]*(1-x)^-1+11*Log[x]*PolyLog[3,x]*x+2*PolyLog[1,2,x]-29*PolyLog[1,2,x]*x^-1+12*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x+4/3*PolyLog[2,x]*Pi^2*x^-2-31/3*PolyLog[2,x]*Pi^2*x^-1+13/6*PolyLog[2,x]*Pi^2*(1-x)^-1+19/12*PolyLog[2,x]*Pi^2-31/6*PolyLog[2,x]*Pi^2*x+8*PolyLog[3,x]-7*PolyLog[3,x]*(1-x)^-1+7*PolyLog[3,x]*x-29*PolyLog[4,1-x]+15*PolyLog[4,1-x]*(1-x)^-1-15*PolyLog[4,1-x]*x+89/2*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-6*PolyLog[4,-x*(1-x)^-1]*x^-1-25*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-9*PolyLog[4,-x*(1-x)^-1]*x-25/2*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+10*PolyLog[4,x]*x^-1-9*PolyLog[4,x]*(1-x)^-1-25*PolyLog[4,x]*x)+Nf*(1159/72-1085/54*x^-1-20*x^-1*z3-1307/216*(1-x)^-1+3*(1-x)^-1*z3+7*z3-1307/216*x+3*x*z3+245/54*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1-493/36*Pi^2+955/108*Pi^2*x-Pi^2*x^2-11/45*Pi^4*x^-1+7/10*Pi^4*(1-x)^-1+373/180*Pi^4-16/15*Pi^4*x+382/27*Log[1-x]+332/27*Log[1-x]*x^-2-185/18*Log[1-x]*x^-1+8*Log[1-x]*x^-1*z3+211/54*Log[1-x]*(1-x)^-1+12*Log[1-x]*(1-x)^-1*z3+2*Log[1-x]*z3-82/27*Log[1-x]*x-8/3*Log[1-x]*Pi^2*x^-2+56/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-25/9*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x-217/18*Log[1-x]^2+2*Log[1-x]^2*x^-3-3*Log[1-x]^2*x^-2+107/18*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1+7*Log[1-x]^2*x-Log[1-x]^2*x^2+Log[1-x]^2*Pi^2*(1-x)^-1+2*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-11/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+20/9*Log[1-x]^3*x^-1+1/9*Log[1-x]^3*x+Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-2*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1-12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+29/2*Log[s^-1*mu2]-172/9*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x+7/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/6*Log[s^-1*mu2]*Pi^2+7/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-5*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+7/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2-26/3*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x-209/18*Log[x]+407/27*Log[x]*x^-1-16*Log[x]*x^-1*z3+110/27*Log[x]*(1-x)^-1-12*Log[x]*(1-x)^-1*z3+20*Log[x]*z3+110/27*Log[x]*x-12*Log[x]*x*z3+19/9*Log[x]*Pi^2*x^-1-Log[x]*Pi^2*(1-x)^-1+29/18*Log[x]*Pi^2-2/3*Log[x]*Pi^2*x+21*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2-16/3*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*(1-x)^-1-14*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2*x^-1+22*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^-1-22/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x+3/2*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-22*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-7*Log[x]*Log[s^-1*mu2]+86/9*Log[x]*Log[s^-1*mu2]*x^-1+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[x]*Log[s^-1*mu2]*x-3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x-193/18*Log[x]^2+85/9*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2+5*Log[x]^2*(1-x)^-1+7*Log[x]^2*x-Log[x]^2*x^2+2/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-1+13/6*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2-10/3*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x-11/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+3*Log[x]^2*Log[1-x]^2*x+5/3*Log[x]^2*Log[s^-1*mu2]-10/3*Log[x]^2*Log[s^-1*mu2]*x^-1-20/9*Log[x]^3+46/9*Log[x]^3*x^-1-1/3*Log[x]^3*(1-x)^-1-1/3*Log[x]^3*x+11/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x-5/6*Log[x]^4+2/3*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-22*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]*x+2/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+24*Log[x]*PolyLog[3,x]+12*Log[x]*PolyLog[3,x]*(1-x)^-1-12*Log[x]*PolyLog[3,x]*x-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+44/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*(1-x)^-1-2/3*PolyLog[1,2,x]*x-2*PolyLog[2,x]*Pi^2*(1-x)^-1-4*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x-2/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1+2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x-24*PolyLog[4,1-x]-12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,1-x]*x+24*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-12*PolyLog[4,-x*(1-x)^-1]*x-24*PolyLog[4,x]-12*PolyLog[4,x]*(1-x)^-1+12*PolyLog[4,x]*x)+Nc*(-34105/288+33119/216*x^-1+146*x^-1*z3+36077/864*(1-x)^-1-23/3*(1-x)^-1*z3-196/3*z3+36077/864*x-23/3*x*z3-3203/216*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1+506/9*Pi^2-7379/216*Pi^2*x+3*Pi^2*x^2-32/45*Pi^4*x^-2+49/90*Pi^4*x^-1-1033/288*Pi^4*(1-x)^-1-4517/480*Pi^4+1789/480*Pi^4*x-1312/27*Log[1-x]-1760/27*Log[1-x]*x^-2-40*Log[1-x]*x^-2*z3+2951/72*Log[1-x]*x^-1+8*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-52*Log[1-x]*(1-x)^-1*z3-63*Log[1-x]*z3+283/27*Log[1-x]*x+13*Log[1-x]*x*z3+172/9*Log[1-x]*Pi^2*x^-2-1021/24*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+70/3*Log[1-x]*Pi^2-61/18*Log[1-x]*Pi^2*x+1853/36*Log[1-x]^2-1379/72*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-109/4*Log[1-x]^2*x+3*Log[1-x]^2*x^2-44*Log[1-x]^2*z2*x^-2+185/2*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-271/4*Log[1-x]^2*z2+16*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-2-55/24*Log[1-x]^2*Pi^2*x^-1-119/24*Log[1-x]^2*Pi^2*(1-x)^-1-413/48*Log[1-x]^2*Pi^2+43/12*Log[1-x]^2*Pi^2*x+103/18*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-353/36*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-4/9*Log[1-x]^3*x-23/12*Log[1-x]^4+2/3*Log[1-x]^4*x^-2-19/4*Log[1-x]^4*x^-1-65/24*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x+271/4*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-185/2*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-16*Log[1-x]^2*PolyLog[2,x]*x+90*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-122*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-22*Log[1-x]*PolyLog[1,2,x]*x-39*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+128*Log[1-x]*PolyLog[3,x]*x^-1+58*Log[1-x]*PolyLog[3,x]*(1-x)^-1+11*Log[1-x]*PolyLog[3,x]*x-739/8*Log[s^-1*mu2]+1102/9*Log[s^-1*mu2]*x^-1-36*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3+27*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+35/36*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-37/12*Log[s^-1*mu2]*Pi^2+7/72*Log[s^-1*mu2]*Pi^2*x-293/18*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+85/4*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLX+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+1/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX-1/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-91/24*Log[s^-1*mu2]*Log[1-x]^2+31/12*Log[s^-1*mu2]*Log[1-x]^2*x^-1-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-187/8*Log[s^-1*mu2]^2+95/3*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x-4*Log[s^-1*mu2]^2*Pi^2*x^-2+33/4*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Pi^2+27/8*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+23/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+21/8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-21/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^3-5/3*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+3959/72*Log[x]-7997/108*Log[x]*x^-1+100*Log[x]*x^-1*z3-485/27*Log[x]*(1-x)^-1+48*Log[x]*(1-x)^-1*z3-98*Log[x]*z3-485/27*Log[x]*x+48*Log[x]*x*z3-83/18*Log[x]*Pi^2*x^-1+245/36*Log[x]*Pi^2*(1-x)^-1-8/3*Log[x]*Pi^2+107/36*Log[x]*Pi^2*x-475/6*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-35/6*Log[x]*Log[1-x]*x^-1+71/9*Log[x]*Log[1-x]*(1-x)^-1+109/2*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-2+7*Log[x]*Log[1-x]*z2*x^-1-4*Log[x]*Log[1-x]*z2*(1-x)^-1-157/2*Log[x]*Log[1-x]*z2+40*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2*x^-2+8*Log[x]*Log[1-x]*Pi^2*x^-2*hLX-23/4*Log[x]*Log[1-x]*Pi^2*x^-1-8*Log[x]*Log[1-x]*Pi^2*x^-1*hLX+17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+231/8*Log[x]*Log[1-x]*Pi^2+5*Log[x]*Log[1-x]*Pi^2*hLX-41/3*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x*hLX-775/24*Log[x]*Log[1-x]^2-28*Log[x]*Log[1-x]^2*x^-2+163/3*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*(1-x)^-1+65/12*Log[x]*Log[1-x]^2*x+431/12*Log[x]*Log[1-x]^3+44/3*Log[x]*Log[1-x]^3*x^-2-125/6*Log[x]*Log[1-x]^3*x^-1+61/6*Log[x]*Log[1-x]^3*(1-x)^-1-34/3*Log[x]*Log[1-x]^3*x+157/2*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-7*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-40*Log[x]*Log[1-x]*PolyLog[2,x]*x+101/4*Log[x]*Log[s^-1*mu2]-625/18*Log[x]*Log[s^-1*mu2]*x^-1-71/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/9*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLX+19/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-1/4*Log[x]*Log[s^-1*mu2]*Pi^2+5*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-11/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+41/4*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-31/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLX+21/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+5/4*Log[x]*Log[s^-1*mu2]^2-7/6*Log[x]*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2*x-63/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+55/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-9*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-1+3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x+2191/72*Log[x]^2-445/36*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2-85/4*Log[x]^2*(1-x)^-1-109/4*Log[x]^2*x+3*Log[x]^2*x^2+4*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLX-85/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLX-43/6*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2*(1-x)^-1*hLX-6*Log[x]^2*Pi^2-5*Log[x]^2*Pi^2*hLX+49/12*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x*hLX+443/12*Log[x]^2*Log[1-x]+160/3*Log[x]^2*Log[1-x]*x^-2-613/12*Log[x]^2*Log[1-x]*x^-1+3/4*Log[x]^2*Log[1-x]*(1-x)^-1-175/12*Log[x]^2*Log[1-x]*x+81/4*Log[x]^2*Log[1-x]^2-6*Log[x]^2*Log[1-x]^2*x^-2-8*Log[x]^2*Log[1-x]^2*x^-2*hLX-2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x^-1*hLX-Log[x]^2*Log[1-x]^2*(1-x)^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-5*Log[x]^2*Log[1-x]^2*hLX-11*Log[x]^2*Log[1-x]^2*x+Log[x]^2*Log[1-x]^2*x*hLX-83/12*Log[x]^2*Log[s^-1*mu2]+83/6*Log[x]^2*Log[s^-1*mu2]*x^-1+43/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLX-36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+45/4*Log[x]^2*Log[s^-1*mu2]^2-35/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-5/2*Log[x]^2*Log[s^-1*mu2]^2*x-14/9*Log[x]^3-55/9*Log[x]^3*x^-1+83/18*Log[x]^3*(1-x)^-1+83/18*Log[x]^3*x-83/4*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLX+83/6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLX-1/2*Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*(1-x)^-1*hLX+5*Log[x]^3*Log[1-x]*hLX+25/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x*hLX-19/2*Log[x]^3*Log[s^-1*mu2]+17*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+163/24*Log[x]^4-55/6*Log[x]^4*x^-1-53/24*Log[x]^4*(1-x)^-1-53/24*Log[x]^4*x+13/2*Log[x]^2*PolyLog[2,x]+8*Log[x]^2*PolyLog[2,x]*x^-2-8*Log[x]^2*PolyLog[2,x]*x^-1+3/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3/2*Log[x]^2*PolyLog[2,x]*x+60*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+20*Log[x]*PolyLog[1,2,x]*x^-1+13*Log[x]*PolyLog[1,2,x]*(1-x)^-1-34*Log[x]*PolyLog[1,2,x]*x+200/3*Log[x]*PolyLog[2,x]+112*Log[x]*PolyLog[2,x]*x^-2-112*Log[x]*PolyLog[2,x]*x^-1+119/6*Log[x]*PolyLog[2,x]*(1-x)^-1-119/6*Log[x]*PolyLog[2,x]*x-111*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1-47*Log[x]*PolyLog[3,x]*(1-x)^-1+47*Log[x]*PolyLog[3,x]*x+83*PolyLog[1,2,x]+56*PolyLog[1,2,x]*x^-2-935/6*PolyLog[1,2,x]*x^-1+61/6*PolyLog[1,2,x]*(1-x)^-1-29/3*PolyLog[1,2,x]*x-20/3*PolyLog[2,x]*Pi^2*x^-2+145/6*PolyLog[2,x]*Pi^2*x^-1+11*PolyLog[2,x]*Pi^2*(1-x)^-1+35/12*PolyLog[2,x]*Pi^2-7/2*PolyLog[2,x]*Pi^2*x-200/3*PolyLog[3,x]-112*PolyLog[3,x]*x^-2+112*PolyLog[3,x]*x^-1-119/6*PolyLog[3,x]*(1-x)^-1+119/6*PolyLog[3,x]*x+175*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-64*PolyLog[4,1-x]*x^-1+61*PolyLog[4,1-x]*(1-x)^-1-61*PolyLog[4,1-x]*x-79/2*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-121*PolyLog[4,-x*(1-x)^-1]*x^-1-62*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+29*PolyLog[4,-x*(1-x)^-1]*x+339/2*PolyLog[4,x]-24*PolyLog[4,x]*x^-2-73*PolyLog[4,x]*x^-1+29*PolyLog[4,x]*(1-x)^-1-62*PolyLog[4,x]*x)+I*Nc^-3*(6*Pi*x^-2-59/8*Pi*x^-1-2*Pi*x^-1*z3-2*Pi*(1-x)^-1+6*Pi*(1-x)^-1*z3-15/8*Pi+20*Pi*z3-14*Pi*x*z3-5/24*Pi^3*x^-1-1/2*Pi^3*(1-x)^-1-37/24*Pi^3-3/2*Pi^3*x+6*Log[1-x]*Pi*x^-3-9*Log[1-x]*Pi*x^-2+15*Log[1-x]*Pi*x^-1-6*Log[1-x]*Pi-2*Log[1-x]*Pi*z2*x^-1+18*Log[1-x]*Pi*z2-14*Log[1-x]*Pi*z2*x+1/3*Log[1-x]*Pi^3*x^-1-2*Log[1-x]*Pi^3+5/3*Log[1-x]*Pi^3*x-7/2*Log[1-x]^2*Pi*x^-1+5*Log[1-x]^2*Pi-3/2*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi+5/3*Log[1-x]^3*Pi*x+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-18*Log[1-x]*PolyLog[2,x]*Pi+14*Log[1-x]*PolyLog[2,x]*Pi*x+3/4*Log[s^-1*mu2]*Pi*x^-1-9/4*Log[s^-1*mu2]*Pi+1/4*Log[s^-1*mu2]^2*Pi*x^-1-3/4*Log[s^-1*mu2]^2*Pi-9/2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2-13/2*Log[x]*Pi*(1-x)^-1+15/2*Log[x]*Pi-1/4*Log[x]*Pi^3*x^-1-1/2*Log[x]*Pi^3*(1-x)^-1-3/4*Log[x]*Pi^3+2/3*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+11/2*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x-3*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+3/4*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1-11/4*Log[x]^2*Pi-3/2*Log[x]^2*Pi*x+3*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-1/6*Log[x]^3*Pi*x^-1-1/3*Log[x]^3*Pi*(1-x)^-1-5/6*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x-Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[x]*PolyLog[2,x]*Pi+2*PolyLog[1,2,x]*Pi*x^-1-18*PolyLog[1,2,x]*Pi+14*PolyLog[1,2,x]*Pi*x-25/2*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1+31/2*PolyLog[2,x]*Pi-2*PolyLog[3,x]*Pi*x^-1-6*PolyLog[3,x]*Pi*(1-x)^-1+16*PolyLog[3,x]*Pi-14*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(16/3*Pi*x^-2-55/18*Pi*x^-1-8*Pi*x^-1*z3+3*Pi*(1-x)^-1+11/2*Pi+20*Pi*z3-8*Pi*x*z3+16/9*Pi^3*x^-2-4/9*Pi^3*x^-1+2/9*Pi^3*(1-x)^-1+4/3*Pi^3-2/3*Pi^3*x+2/3*Log[1-x]*Pi*x^-1-1/3*Log[1-x]*Pi-8*Log[1-x]*Pi*z2*x^-1+20*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x+4/3*Log[1-x]^2*Pi*x^-2-10/3*Log[1-x]^2*Pi*x^-1+8/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-20*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi+136/9*Log[x]*Pi*x^-1+3*Log[x]*Pi*(1-x)^-2+110/9*Log[x]*Pi*(1-x)^-1-25/9*Log[x]*Pi+4/3*Log[x]*Pi^3*x^-1-10/3*Log[x]*Pi^3+4/3*Log[x]*Pi^3*x-8/3*Log[x]*Log[1-x]*Pi*x^-2-28/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi+4/3*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1-10*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi*(1-x)^-1-4/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x^-1+10*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*x+4/3*Log[x]^3*Pi*x^-1-10/3*Log[x]^3*Pi+4/3*Log[x]^3*Pi*x+8*PolyLog[1,2,x]*Pi*x^-1-20*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x-8/3*PolyLog[2,x]*Pi*x^-2-52/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1+8*PolyLog[2,x]*Pi-8*PolyLog[3,x]*Pi*x^-1+20*PolyLog[3,x]*Pi-8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(2*Pi*x^-2-197/18*Pi*x^-1+4*Pi*x^-1*z3+2*Pi*(1-x)^-1+2*Pi*(1-x)^-1*z3-7/2*Pi+59*Pi*z3+2*Pi*x*z3+5/6*Pi^3*x^-1-5/2*Pi^3*(1-x)^-1+37/12*Pi^3+9/4*Pi^3*x+2*Log[1-x]*Pi*x^-3-3*Log[1-x]*Pi*x^-2-3*Log[1-x]*Pi*x^-1-7/2*Log[1-x]*Pi*(1-x)^-1+11/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-4*Log[1-x]*Pi*z2*x^-1+7*Log[1-x]*Pi*z2*(1-x)^-1+34*Log[1-x]*Pi*z2-4*Log[1-x]*Pi*z2*x+19/3*Log[1-x]*Pi^3*x^-1+7/12*Log[1-x]*Pi^3*(1-x)^-1-143/12*Log[1-x]*Pi^3+15/4*Log[1-x]*Pi^3*x-5*Log[1-x]^2*Pi*x^-1+3/2*Log[1-x]^2*Pi*(1-x)^-1+23/4*Log[1-x]^2*Pi-3/4*Log[1-x]^2*Pi*x+4/3*Log[1-x]^3*Pi*x^-1-3/2*Log[1-x]^3*Pi*(1-x)^-1-6*Log[1-x]^3*Pi+8/3*Log[1-x]^3*Pi*x+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-7*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-34*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x+32*Log[s^-1*mu2]*Pi*x^-2-80/3*Log[s^-1*mu2]*Pi*x^-1+7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+10*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Pi^3*x^-2-1/2*Log[s^-1*mu2]*Pi^3*x^-1-7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+19/4*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x-8*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+11/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+11*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-7*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+12*Log[s^-1*mu2]^2*Pi*x^-2-11*Log[s^-1*mu2]^2*Pi*x^-1+3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Pi-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+15/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^3*Pi*x^-2-3*Log[s^-1*mu2]^3*Pi*x^-1+1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2+107/9*Log[x]*Pi*x^-1+5*Log[x]*Pi*(1-x)^-2-349/18*Log[x]*Pi*(1-x)^-1-23/9*Log[x]*Pi+7/2*Log[x]*Pi*x+2/3*Log[x]*Pi^3*x^-2+5/6*Log[x]*Pi^3*x^-1+3/2*Log[x]*Pi^3*(1-x)^-1-53/8*Log[x]*Pi^3-19/12*Log[x]*Pi^3*x-Log[x]*Log[1-x]*Pi*x^-1-3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-1/2*Log[x]*Log[1-x]*Pi-15/2*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi*x^-1-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-9/2*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*hLX+5/2*Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x*hLX-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+46/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-121/12*Log[x]*Log[s^-1*mu2]*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*x+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-33/4*Log[x]*Log[s^-1*mu2]^2*Pi+5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]^2*Pi*x^-2-4*Log[x]^2*Pi*x^-1+2*Log[x]^2*Pi*(1-x)^-1+15/2*Log[x]^2*Pi+15/4*Log[x]^2*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x^-2-7*Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5/2*Log[x]^2*Log[1-x]*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-9*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+12*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-4*Log[x]^3*Pi*x^-2+11/3*Log[x]^3*Pi*x^-1+3/2*Log[x]^3*Pi*(1-x)^-1-2*Log[x]^3*Pi*(1-x)^-1*hLX-15/4*Log[x]^3*Pi-2*Log[x]^3*Pi*hLX-11/6*Log[x]^3*Pi*x+2*Log[x]^3*Pi*x*hLX+8*Log[x]*PolyLog[2,x]*Pi*x^-2+10*Log[x]*PolyLog[2,x]*Pi*x^-1+10*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-37/2*Log[x]*PolyLog[2,x]*Pi+2*Log[x]*PolyLog[2,x]*Pi*x+4*PolyLog[1,2,x]*Pi*x^-1-PolyLog[1,2,x]*Pi*(1-x)^-1-56*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x-29*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1+15*PolyLog[2,x]*Pi-9*PolyLog[2,x]*Pi*x-8*PolyLog[3,x]*Pi*x^-2-22*PolyLog[3,x]*Pi*x^-1-15*PolyLog[3,x]*Pi*(1-x)^-1+32*PolyLog[3,x]*Pi)+I*Nf*(-332/27*Pi*x^-2+61/6*Pi*x^-1+8*Pi*x^-1*z3-190/27*Pi*(1-x)^-1-125/18*Pi-18*Pi*z3+4*Pi*x*z3-20/9*Pi^3*x^-1+1/9*Pi^3*(1-x)^-1+1/3*Pi^3+1/9*Pi^3*x-4*Log[1-x]*Pi*x^-3+6*Log[1-x]*Pi*x^-2-14/9*Log[1-x]*Pi*x^-1+10/9*Log[1-x]*Pi*(1-x)^-1-4/3*Log[1-x]*Pi+10/9*Log[1-x]*Pi*x+8*Log[1-x]*Pi*z2*x^-1-18*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x-4/3*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1+Log[1-x]^2*Pi-1/3*Log[1-x]^2*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+18*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x-80/9*Log[s^-1*mu2]*Pi*x^-2+25/3*Log[s^-1*mu2]*Pi*x^-1-10/9*Log[s^-1*mu2]*Pi*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8/3*Log[s^-1*mu2]^2*Pi*x^-2+2*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-56/3*Log[x]*Pi*x^-1-6*Log[x]*Pi*(1-x)^-2-88/9*Log[x]*Pi*(1-x)^-1+35/9*Log[x]*Pi-10/9*Log[x]*Pi*x-4/3*Log[x]*Pi^3*x^-1+3*Log[x]*Pi^3-2/3*Log[x]*Pi^3*x+16/3*Log[x]*Log[1-x]*Pi*x^-2+28/3*Log[x]*Log[1-x]*Pi*x^-1-2/3*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1+9*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-8/3*Log[x]^2*Pi*x^-2-14/3*Log[x]^2*Pi*x^-1+1/3*Log[x]^2*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x^-1-9*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-4/3*Log[x]^3*Pi*x^-1+3*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x-8*PolyLog[1,2,x]*Pi*x^-1+18*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^-2+20/3*PolyLog[2,x]*Pi*x^-1-2/3*PolyLog[2,x]*Pi*(1-x)^-1+2*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x+8*PolyLog[3,x]*Pi*x^-1-18*PolyLog[3,x]*Pi+4*PolyLog[3,x]*Pi*x)+I*Nc*(1760/27*Pi*x^-2+40*Pi*x^-2*z3-1427/24*Pi*x^-1-76*Pi*x^-1*z3+553/27*Pi*(1-x)^-1+17*Pi*(1-x)^-1*z3+2459/72*Pi+126*Pi*z3-36*Pi*x*z3+160/9*Pi^3*x^-2-1237/72*Pi^3*x^-1+29/18*Pi^3*(1-x)^-1+145/8*Pi^3-199/36*Pi^3*x+206/9*Log[1-x]*Pi*x^-1-71/18*Log[1-x]*Pi*(1-x)^-1-15/2*Log[1-x]*Pi-71/18*Log[1-x]*Pi*x+16*Log[1-x]*Pi*z2*x^-2-70*Log[1-x]*Pi*z2*x^-1+5*Log[1-x]*Pi*z2*(1-x)^-1+108*Log[1-x]*Pi*z2-30*Log[1-x]*Pi*z2*x-16/3*Log[1-x]*Pi^3*x^-2+32/3*Log[1-x]*Pi^3*x^-1-5/12*Log[1-x]*Pi^3*(1-x)^-1-95/12*Log[1-x]*Pi^3+7/4*Log[1-x]*Pi^3*x+40/3*Log[1-x]^2*Pi*x^-2-55/2*Log[1-x]^2*Pi*x^-1+1/3*Log[1-x]^2*Pi*(1-x)^-1+227/12*Log[1-x]^2*Pi-49/12*Log[1-x]^2*Pi*x-8/3*Log[1-x]^3*Pi*x^-2+5*Log[1-x]^3*Pi*x^-1-1/2*Log[1-x]^3*Pi*(1-x)^-1-11/3*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x-16*Log[1-x]*PolyLog[2,x]*Pi*x^-2+70*Log[1-x]*PolyLog[2,x]*Pi*x^-1-5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-108*Log[1-x]*PolyLog[2,x]*Pi+30*Log[1-x]*PolyLog[2,x]*Pi*x+320/9*Log[s^-1*mu2]*Pi*x^-2-385/12*Log[s^-1*mu2]*Pi*x^-1+71/18*Log[s^-1*mu2]*Pi*(1-x)^-1+187/12*Log[s^-1*mu2]*Pi+22/3*Log[s^-1*mu2]*Pi^3*x^-2-19/2*Log[s^-1*mu2]*Pi^3*x^-1+5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+25/4*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLX-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+17/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-5*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+8/3*Log[s^-1*mu2]^2*Pi*x^-2+7/4*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5/4*Log[s^-1*mu2]^2*Pi+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-15/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-12*Log[s^-1*mu2]^3*Pi*x^-2+9*Log[s^-1*mu2]^3*Pi*x^-1-3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-9/2*Log[s^-1*mu2]^3*Pi-320/9*Log[x]*Pi*x^-2+95/2*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-2+352/9*Log[x]*Pi*(1-x)^-1+77/18*Log[x]*Pi+71/18*Log[x]*Pi*x-22/3*Log[x]*Pi^3*x^-2+173/12*Log[x]*Pi^3*x^-1-2*Log[x]*Pi^3*(1-x)^-1-159/8*Log[x]*Pi^3+61/12*Log[x]*Pi^3*x-56*Log[x]*Log[1-x]*Pi*x^-2-19/6*Log[x]*Log[1-x]*Pi*x^-1-15/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-82/3*Log[x]*Log[1-x]*Pi+25/2*Log[x]*Log[1-x]*Pi*x+8*Log[x]*Log[1-x]^2*Pi*x^-2*hLX+24*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLX+Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-45*Log[x]*Log[1-x]^2*Pi+5*Log[x]*Log[1-x]^2*Pi*hLX+27/2*Log[x]*Log[1-x]^2*Pi*x-Log[x]*Log[1-x]^2*Pi*x*hLX-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]*Pi*x^-1-13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+23/12*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+28*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-37/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+53/4*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x+8/3*Log[x]^2*Pi*x^-2+11/12*Log[x]^2*Pi*x^-1-19/6*Log[x]^2*Pi*(1-x)^-1+161/12*Log[x]^2*Pi-25/4*Log[x]^2*Pi*x-12*Log[x]^2*Log[1-x]*Pi*x^-2-3*Log[x]^2*Log[1-x]*Pi*x^-1+1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+59/2*Log[x]^2*Log[1-x]*Pi-9*Log[x]^2*Log[1-x]*Pi*x-28*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLX+18*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX-3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-27/2*Log[x]^2*Log[s^-1*mu2]*Pi+5*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+4*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+12*Log[x]^3*Pi*x^-2-8*Log[x]^3*Pi*x^-2*hLX-25/6*Log[x]^3*Pi*x^-1+8*Log[x]^3*Pi*x^-1*hLX+1/2*Log[x]^3*Pi*(1-x)^-1-Log[x]^3*Pi*(1-x)^-1*hLX-89/12*Log[x]^3*Pi-5*Log[x]^3*Pi*hLX+5/2*Log[x]^3*Pi*x+Log[x]^3*Pi*x*hLX-8*Log[x]*PolyLog[2,x]*Pi*x^-2+47*Log[x]*PolyLog[2,x]*Pi*x^-1+8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-67/2*Log[x]*PolyLog[2,x]*Pi+10*Log[x]*PolyLog[2,x]*Pi*x-48*PolyLog[1,2,x]*Pi*x^-2+102*PolyLog[1,2,x]*Pi*x^-1-11*PolyLog[1,2,x]*Pi*(1-x)^-1-134*PolyLog[1,2,x]*Pi+36*PolyLog[1,2,x]*Pi*x-56*PolyLog[2,x]*Pi*x^-2-117/2*PolyLog[2,x]*Pi*x^-1-47/3*PolyLog[2,x]*Pi*(1-x)^-1+17/2*PolyLog[2,x]*Pi+13/3*PolyLog[2,x]*Pi*x-8*PolyLog[3,x]*Pi*x^-2-116*PolyLog[3,x]*Pi*x^-1-15*PolyLog[3,x]*Pi*(1-x)^-1+134*PolyLog[3,x]*Pi-38*PolyLog[3,x]*Pi*x);qgqg2LXTL22=+Nc^-2*(1071/32+255/4*x^-2-60*x^-2*z3-255/4*x^-1+60*x^-1*z3+187/32*(1-x)^-1-17/2*(1-x)^-1*z3-81/2*z3-187/32*x+17/2*x*z3+7*Pi^2*x^-2-51/4*Pi^2*x^-1-37/24*Pi^2*(1-x)^-1+59/4*Pi^2-47/6*Pi^2*x+Pi^2*x^2-83/180*Pi^4*x^-2-8/9*Pi^4*x^-1-67/288*Pi^4*(1-x)^-1+2497/1440*Pi^4-1013/1440*Pi^4*x-77/4*Log[1-x]+35/4*Log[1-x]*x^-1-12*Log[1-x]*x^-1*z3-39/8*Log[1-x]*(1-x)^-1-10*Log[1-x]*(1-x)^-1*z3+12*Log[1-x]*z3+5*Log[1-x]*x-8*Log[1-x]*x*z3+35/12*Log[1-x]*Pi^2*x^-1+3/8*Log[1-x]*Pi^2*(1-x)^-1+1/4*Log[1-x]*Pi^2-2/3*Log[1-x]*Pi^2*x+59/4*Log[1-x]^2-4*Log[1-x]^2*x^-2-7/4*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1-35/4*Log[1-x]^2*x+Log[1-x]^2*x^2-Log[1-x]^2*z2*x^-1+3/2*Log[1-x]^2*z2*(1-x)^-1+16*Log[1-x]^2*z2-7*Log[1-x]^2*z2*x-19/12*Log[1-x]^2*Pi^2*x^-1-9/8*Log[1-x]^2*Pi^2*(1-x)^-1+1/6*Log[1-x]^2*Pi^2-1/4*Log[1-x]^2*Pi^2*x+11/6*Log[1-x]^3-13/6*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-5/3*Log[1-x]^4-1/2*Log[1-x]^4*x^-1-7/12*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x-16*Log[1-x]^2*PolyLog[2,x]+Log[1-x]^2*PolyLog[2,x]*x^-1-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+7*Log[1-x]^2*PolyLog[2,x]*x-14*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+6*Log[1-x]*PolyLog[1,2,x]*x+16*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*x^-1+14*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x+207/8*Log[s^-1*mu2]+45*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-2*z3-45*Log[s^-1*mu2]*x^-1+48*Log[s^-1*mu2]*x^-1*z3+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3-30*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3+3*Log[s^-1*mu2]*Pi^2*x^-2-9/2*Log[s^-1*mu2]*Pi^2*x^-1-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+39/8*Log[s^-1*mu2]*Pi^2-15/8*Log[s^-1*mu2]*Pi^2*x-3/2*Log[s^-1*mu2]*Log[1-x]-3/2*Log[s^-1*mu2]*Log[1-x]*x^-1-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2-3/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2*x+119/8*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^2*Pi^2*x^-2-1/6*Log[s^-1*mu2]^2*Pi^2*x^-1-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+19/24*Log[s^-1*mu2]^2*Pi^2-11/24*Log[s^-1*mu2]^2*Pi^2*x-1/2*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+15/4*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+5/8*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x+15/4*Log[x]-45*Log[x]*x^-2+48*Log[x]*x^-2*z3+45*Log[x]*x^-1-48*Log[x]*x^-1*z3+5*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3+36*Log[x]*z3-5*Log[x]*x-8*Log[x]*x*z3-3*Log[x]*Pi^2*x^-2-3/2*Log[x]*Pi^2*x^-1+1/12*Log[x]*Pi^2*(1-x)^-1+5/4*Log[x]*Pi^2+1/6*Log[x]*Pi^2*x-30*Log[x]*Log[1-x]+13*Log[x]*Log[1-x]*x^-1+7/2*Log[x]*Log[1-x]*(1-x)^-1+35/2*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*x^2-10*Log[x]*Log[1-x]*z2*x^-1-3*Log[x]*Log[1-x]*z2*(1-x)^-1+10*Log[x]*Log[1-x]*z2-4*Log[x]*Log[1-x]*z2*x+17/6*Log[x]*Log[1-x]*Pi^2*x^-1+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-7/3*Log[x]*Log[1-x]*Pi^2+5/6*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*(1-x)^-1-7/3*Log[x]*Log[1-x]^3+3*Log[x]*Log[1-x]^3*x^-1+11/6*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-10*Log[x]*Log[1-x]*PolyLog[2,x]+10*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+4*Log[x]*Log[1-x]*PolyLog[2,x]*x-23*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+50*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-19/12*Log[x]*Log[s^-1*mu2]*Pi^2+11/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-9*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+18*Log[x]*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-5/2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+51/2*Log[x]^2+25*Log[x]^2*x^-2-25*Log[x]^2*x^-1+Log[x]^2*(1-x)^-2+27/4*Log[x]^2*(1-x)^-1-35/4*Log[x]^2*x+Log[x]^2*x^2-1/3*Log[x]^2*Pi^2*x^-2-7/6*Log[x]^2*Pi^2*x^-1+1/6*Log[x]^2*Pi^2*(1-x)^-1+5/3*Log[x]^2*Pi^2-5/12*Log[x]^2*Pi^2*x+9/4*Log[x]^2*Log[1-x]-17/2*Log[x]^2*Log[1-x]*x^-1-1/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x-7/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x+9*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-18*Log[x]^2*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-6*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]^2*x-7/4*Log[x]^3-6*Log[x]^3*x^-2+6*Log[x]^3*x^-1-1/12*Log[x]^3*(1-x)^-1+1/12*Log[x]^3*x+1/3*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-1/6*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+9/8*Log[x]^4+Log[x]^4*x^-2-Log[x]^4*x^-1+7/24*Log[x]^4*(1-x)^-1-7/24*Log[x]^4*x-5/2*Log[x]^2*PolyLog[2,x]+2*Log[x]^2*PolyLog[2,x]*x^-1+3/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+3/2*Log[x]^2*PolyLog[2,x]*x-14*Log[x]*PolyLog[1,2,x]+12*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1+6*Log[x]*PolyLog[1,2,x]*x+15/2*Log[x]*PolyLog[2,x]-22*Log[x]*PolyLog[2,x]*x^-1+7/2*Log[x]*PolyLog[2,x]*(1-x)^-1+7/2*Log[x]*PolyLog[2,x]*x+22*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-1-10*Log[x]*PolyLog[3,x]*(1-x)^-1-10*Log[x]*PolyLog[3,x]*x+3*PolyLog[1,2,x]-11*PolyLog[1,2,x]*x^-1+3/2*PolyLog[1,2,x]*(1-x)^-1+2*PolyLog[1,2,x]*x+7/3*PolyLog[2,x]*Pi^2*x^-1-1/2*PolyLog[2,x]*Pi^2*(1-x)^-1-5/3*PolyLog[2,x]*Pi^2-15/2*PolyLog[3,x]+22*PolyLog[3,x]*x^-1-7/2*PolyLog[3,x]*(1-x)^-1-7/2*PolyLog[3,x]*x-26*PolyLog[4,1-x]+24*PolyLog[4,1-x]*x^-1+14*PolyLog[4,1-x]*(1-x)^-1+14*PolyLog[4,1-x]*x-6*PolyLog[4,-x*(1-x)^-1]-22*PolyLog[4,-x*(1-x)^-1]*x^-1-17*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-45*PolyLog[4,x]+22*PolyLog[4,x]*x^-1+17*PolyLog[4,x]*x)+Nc^-1*Nf*(-18373/648-4085/81*x^-2-8/9*x^-2*z3+4085/81*x^-1+8/9*x^-1*z3-3401/648*(1-x)^-1-1/9*(1-x)^-1*z3-5/9*z3+3401/648*x+1/9*x*z3-46/27*Pi^2*x^-2+85/27*Pi^2*x^-1+55/108*Pi^2*(1-x)^-1-427/108*Pi^2+179/108*Pi^2*x+19/9*Log[1-x]+7/9*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1-4/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+8/9*Log[1-x]*Pi^2-4/9*Log[1-x]*Pi^2*x-44/9*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1+19/9*Log[1-x]^2*x+8/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-4/9*Log[1-x]^3*x-991/54*Log[s^-1*mu2]-836/27*Log[s^-1*mu2]*x^-2+836/27*Log[s^-1*mu2]*x^-1-191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x-8/9*Log[s^-1*mu2]*Pi^2*x^-2+14/9*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-17/9*Log[s^-1*mu2]*Pi^2+7/9*Log[s^-1*mu2]*Pi^2*x+2/3*Log[s^-1*mu2]*Log[1-x]+2/3*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-95/18*Log[s^-1*mu2]^2-76/9*Log[s^-1*mu2]^2*x^-2+76/9*Log[s^-1*mu2]^2*x^-1-19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-5/9*Log[s^-1*mu2]^3-8/9*Log[s^-1*mu2]^3*x^-2+8/9*Log[s^-1*mu2]^3*x^-1-1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+293/27*Log[x]+836/27*Log[x]*x^-2-836/27*Log[x]*x^-1+28/27*Log[x]*(1-x)^-1-28/27*Log[x]*x+8/9*Log[x]*Pi^2*x^-2-2/9*Log[x]*Pi^2*x^-1+8/9*Log[x]*Pi^2*(1-x)^-1+5/9*Log[x]*Pi^2+1/9*Log[x]*Pi^2*x+82/9*Log[x]*Log[1-x]-32/9*Log[x]*Log[1-x]*x^-1-10/9*Log[x]*Log[1-x]*(1-x)^-1-38/9*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x+68/9*Log[x]*Log[s^-1*mu2]+152/9*Log[x]*Log[s^-1*mu2]*x^-2-152/9*Log[x]*Log[s^-1*mu2]*x^-1+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-76/9*Log[x]^2-76/9*Log[x]^2*x^-2+76/9*Log[x]^2*x^-1-19/9*Log[x]^2*(1-x)^-1+19/9*Log[x]^2*x-8/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+8/9*Log[x]^3+8/9*Log[x]^3*x^-2-8/9*Log[x]^3*x^-1+2/9*Log[x]^3*(1-x)^-1-2/9*Log[x]^3*x)+Nc*Nf*(5647/216+863/27*x^-2-56/3*x^-2*z3-863/27*x^-1+56/3*x^-1*z3+1307/216*(1-x)^-1-7/3*(1-x)^-1*z3-35/3*z3-1307/216*x+7/3*x*z3-254/27*Pi^2*x^-2+221/27*Pi^2*x^-1-85/108*Pi^2*(1-x)^-1+169/108*Pi^2-653/108*Pi^2*x+2*Pi^2*x^2-53/45*Pi^4*x^-1-7/15*Pi^4*(1-x)^-1+139/90*Pi^4-32/45*Pi^4*x-269/27*Log[1-x]-224/27*Log[1-x]*x^-2+7/27*Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3-211/54*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3-4*Log[1-x]*z3+4*Log[1-x]*x+8/3*Log[1-x]*Pi^2*x^-2-52/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1+32/9*Log[1-x]*Pi^2-4/9*Log[1-x]*Pi^2*x+85/9*Log[1-x]^2-11/9*Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1-71/9*Log[1-x]^2*x+2*Log[1-x]^2*x^2-4/3*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2*(1-x)^-1+4/3*Log[1-x]^2*Pi^2-2/3*Log[1-x]^2*Pi^2*x+16/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-2-20/9*Log[1-x]^3*x^-1-4/9*Log[1-x]^3*x+2/3*Log[1-x]^4-2/3*Log[1-x]^4*x^-1-1/3*Log[1-x]^4*(1-x)^-1-1/3*Log[1-x]^4*x+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+433/18*Log[s^-1*mu2]+332/9*Log[s^-1*mu2]*x^-2-332/9*Log[s^-1*mu2]*x^-1+89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x-56/9*Log[s^-1*mu2]*Pi^2*x^-2+80/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-56/9*Log[s^-1*mu2]*Pi^2+13/9*Log[s^-1*mu2]*Pi^2*x-14/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+10/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+65/6*Log[s^-1*mu2]^2+52/3*Log[s^-1*mu2]^2*x^-2-52/3*Log[s^-1*mu2]^2*x^-1+13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x-2/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x+103/27*Log[x]-548/27*Log[x]*x^-2+548/27*Log[x]*x^-1+80/27*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3+24*Log[x]*z3-80/27*Log[x]*x-8*Log[x]*x*z3+56/9*Log[x]*Pi^2*x^-2-104/9*Log[x]*Pi^2*x^-1+14/9*Log[x]*Pi^2*(1-x)^-1+62/9*Log[x]*Pi^2-5/9*Log[x]*Pi^2*x-52/3*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2+4/3*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+142/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2*x^-1+20*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x+8/3*Log[x]*Log[1-x]*Pi^2*x^-1-20/3*Log[x]*Log[1-x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x-3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-20*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-68/9*Log[x]*Log[s^-1*mu2]-152/9*Log[x]*Log[s^-1*mu2]*x^-2+152/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x+6*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-5/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x+86/9*Log[x]^2-4/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2+35/9*Log[x]^2*(1-x)^-1-71/9*Log[x]^2*x+2*Log[x]^2*x^2-2*Log[x]^2*Pi^2*x^-1-4/3*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x+4/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-5*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x-8/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+2*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-1-4/9*Log[x]^3*x+10/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-4/3*Log[x]^3*Log[1-x]*x-Log[x]^4-1/3*Log[x]^4*(1-x)^-1+1/3*Log[x]^4*x-20*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+12*Log[x]*PolyLog[2,x]-80/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+16*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-1-8*Log[x]*PolyLog[3,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]*x+28/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-56/3*PolyLog[1,2,x]*x^-1+4/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-8/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x-12*PolyLog[3,x]+80/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x-16*PolyLog[4,1-x]+16*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-1+8*PolyLog[4,1-x]*x+16*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-8*PolyLog[4,-x*(1-x)^-1]*x-16*PolyLog[4,x]+16*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*(1-x)^-1+8*PolyLog[4,x]*x)+Nc^2*(-168985/864-30377/108*x^-2+344/3*x^-2*z3+30377/108*x^-1-344/3*x^-1*z3-36077/864*(1-x)^-1+70/3*(1-x)^-1*z3+296/3*z3+36077/864*x-70/3*x*z3+1088/27*Pi^2*x^-2-4823/108*Pi^2*x^-1+179/54*Pi^2*(1-x)^-1+2761/216*Pi^2+2461/216*Pi^2*x-5*Pi^2*x^2+167/60*Pi^4*x^-2+287/180*Pi^4*x^-1+241/160*Pi^4*(1-x)^-1-3763/1440*Pi^4+1891/1440*Pi^4*x+3431/108*Log[1-x]+1616/27*Log[1-x]*x^-2-8*Log[1-x]*x^-2*z3-661/108*Log[1-x]*x^-1+20*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3+16*Log[1-x]*z3-10*Log[1-x]*x-4*Log[1-x]*x*z3-44/3*Log[1-x]*Pi^2*x^-2+943/36*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1-617/36*Log[1-x]*Pi^2+53/18*Log[1-x]*Pi^2*x-649/36*Log[1-x]^2-157/36*Log[1-x]^2*x^-1-259/72*Log[1-x]^2*(1-x)^-1+659/36*Log[1-x]^2*x-5*Log[1-x]^2*x^2+4*Log[1-x]^2*z2*x^-2-14*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1+23/2*Log[1-x]^2*z2-3*Log[1-x]^2*z2*x-4/3*Log[1-x]^2*Pi^2*x^-2+23/3*Log[1-x]^2*Pi^2*x^-1+37/24*Log[1-x]^2*Pi^2*(1-x)^-1-49/8*Log[1-x]^2*Pi^2+25/12*Log[1-x]^2*Pi^2*x-67/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-2+145/18*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+35/18*Log[1-x]^3*x-14/3*Log[1-x]^4-2/3*Log[1-x]^4*x^-2+17/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+3/2*Log[1-x]^4*x-23/2*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-2+14*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+3*Log[1-x]^2*PolyLog[2,x]*x-16*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-2+20*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-2-52*Log[1-x]*PolyLog[3,x]*x^-1-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-4*Log[1-x]*PolyLog[3,x]*x-11059/72*Log[s^-1*mu2]-2165/9*Log[s^-1*mu2]*x^-2+72*Log[s^-1*mu2]*x^-2*z3+2165/9*Log[s^-1*mu2]*x^-1-72*Log[s^-1*mu2]*x^-1*z3-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3+45*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+209/9*Log[s^-1*mu2]*Pi^2*x^-2-197/9*Log[s^-1*mu2]*Pi^2*x^-1+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1+799/72*Log[s^-1*mu2]*Pi^2-149/72*Log[s^-1*mu2]*Pi^2*x+121/18*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-161/18*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-35/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+53/6*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+67/12*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-13/6*Log[s^-1*mu2]*Log[1-x]^2*x+7*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-941/24*Log[s^-1*mu2]^2-199/3*Log[s^-1*mu2]^2*x^-2+199/3*Log[s^-1*mu2]^2*x^-1-181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x-19*Log[s^-1*mu2]^2*Pi^2*x^-2+29*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-161/8*Log[s^-1*mu2]^2*Pi^2+39/8*Log[s^-1*mu2]^2*Pi^2*x+13/6*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-53/6*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-13/4*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+25/12*Log[s^-1*mu2]^3+10/3*Log[s^-1*mu2]^3*x^-2-10/3*Log[s^-1*mu2]^3*x^-1+5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x-3*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+45/8*Log[s^-1*mu2]^4+9*Log[s^-1*mu2]^4*x^-2-9*Log[s^-1*mu2]^4*x^-1+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+2447/108*Log[x]+3263/27*Log[x]*x^-2-56*Log[x]*x^-2*z3-3263/27*Log[x]*x^-1+56*Log[x]*x^-1*z3-68/27*Log[x]*(1-x)^-1-29*Log[x]*(1-x)^-1*z3-101*Log[x]*z3+68/27*Log[x]*x+29*Log[x]*x*z3-209/9*Log[x]*Pi^2*x^-2+302/9*Log[x]*Pi^2*x^-1-209/36*Log[x]*Pi^2*(1-x)^-1-197/9*Log[x]*Pi^2+23/9*Log[x]*Pi^2*x+88/3*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+53/3*Log[x]*Log[1-x]*x^-1-71/18*Log[x]*Log[1-x]*(1-x)^-1-659/18*Log[x]*Log[1-x]*x+10*Log[x]*Log[1-x]*x^2+40*Log[x]*Log[1-x]*z2*x^-1+Log[x]*Log[1-x]*z2*(1-x)^-1-63*Log[x]*Log[1-x]*z2+22*Log[x]*Log[1-x]*z2*x-10/3*Log[x]*Log[1-x]*Pi^2*x^-2-25/3*Log[x]*Log[1-x]*Pi^2*x^-1-13/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+203/12*Log[x]*Log[1-x]*Pi^2-13/2*Log[x]*Log[1-x]*Pi^2*x+67/4*Log[x]*Log[1-x]^2+44/3*Log[x]*Log[1-x]^2*x^-2-51/2*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1-11/3*Log[x]*Log[1-x]^2*x+47/6*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-2-10*Log[x]*Log[1-x]^3*x^-1-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-3*Log[x]*Log[1-x]^3*x+63*Log[x]*Log[1-x]*PolyLog[2,x]-40*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-22*Log[x]*Log[1-x]*PolyLog[2,x]*x+245/9*Log[x]*Log[s^-1*mu2]+554/9*Log[x]*Log[s^-1*mu2]*x^-2-554/9*Log[x]*Log[s^-1*mu2]*x^-1+71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x+70/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-58/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+53/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+193/12*Log[x]*Log[s^-1*mu2]*Pi^2-47/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-31/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-29/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-17/6*Log[x]*Log[s^-1*mu2]^2-46/3*Log[x]*Log[s^-1*mu2]^2*x^-2+46/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+31/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-15/2*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x-337/18*Log[x]^2+43/9*Log[x]^2*x^-2-43/9*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-2-299/36*Log[x]^2*(1-x)^-1+659/36*Log[x]^2*x-5*Log[x]^2*x^2-13/3*Log[x]^2*Pi^2*x^-2+31/3*Log[x]^2*Pi^2*x^-1+7/3*Log[x]^2*Pi^2*(1-x)^-1-79/12*Log[x]^2*Pi^2+29/12*Log[x]^2*Pi^2*x-85/12*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2+49/2*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*(1-x)^-1-17/12*Log[x]^2*Log[1-x]*x+45/2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-2-19*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-7*Log[x]^2*Log[1-x]^2*x+35/3*Log[x]^2*Log[s^-1*mu2]+62/3*Log[x]^2*Log[s^-1*mu2]*x^-2-62/3*Log[x]^2*Log[s^-1*mu2]*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-7/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x-35/4*Log[x]^3-26/3*Log[x]^3*x^-2+26/3*Log[x]^3*x^-1-79/36*Log[x]^3*(1-x)^-1+79/36*Log[x]^3*x-89/6*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+38/3*Log[x]^3*Log[1-x]*x^-1-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+14/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x+25/8*Log[x]^4+Log[x]^4*x^-2-Log[x]^4*x^-1+23/24*Log[x]^4*(1-x)^-1-23/24*Log[x]^4*x+5/2*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-1-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x+72*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-2-52*Log[x]*PolyLog[1,2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]*x-85/2*Log[x]*PolyLog[2,x]+254/3*Log[x]*PolyLog[2,x]*x^-1+1/6*Log[x]*PolyLog[2,x]*(1-x)^-1+1/6*Log[x]*PolyLog[2,x]*x-68*Log[x]*PolyLog[3,x]+88*Log[x]*PolyLog[3,x]*x^-1+24*Log[x]*PolyLog[3,x]*(1-x)^-1+24*Log[x]*PolyLog[3,x]*x-139/3*PolyLog[1,2,x]-88/3*PolyLog[1,2,x]*x^-2+215/3*PolyLog[1,2,x]*x^-1-35/6*PolyLog[1,2,x]*(1-x)^-1+6*PolyLog[1,2,x]*x+4*PolyLog[2,x]*Pi^2*x^-2-58/3*PolyLog[2,x]*Pi^2*x^-1-7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+91/6*PolyLog[2,x]*Pi^2-5*PolyLog[2,x]*Pi^2*x+85/2*PolyLog[3,x]-254/3*PolyLog[3,x]*x^-1-1/6*PolyLog[3,x]*(1-x)^-1-1/6*PolyLog[3,x]*x+52*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-1-20*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,1-x]*x-75*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+92*PolyLog[4,-x*(1-x)^-1]*x^-1+21*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+26*PolyLog[4,-x*(1-x)^-1]*x+56*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-76*PolyLog[4,x]*x^-1-26*PolyLog[4,x]*(1-x)^-1-21*PolyLog[4,x]*x)+80683/648+19139/81*x^-2-820/9*x^-2*z3-19139/81*x^-1+820/9*x^-1*z3+14135/648*(1-x)^-1-61/18*(1-x)^-1*z3-593/18*z3-14135/648*x+61/18*x*z3+985/27*Pi^2*x^-2-1384/27*Pi^2*x^-1+19/216*Pi^2*(1-x)^-1+9527/216*Pi^2-2107/216*Pi^2*x-2*Pi^2*x^2-29/30*Pi^4*x^-2-37/20*Pi^4*x^-1+59/48*Pi^4*(1-x)^-1-301/144*Pi^4+323/144*Pi^4*x-112/9*Log[1-x]+179/9*Log[1-x]*x^-1-92*Log[1-x]*x^-1*z3-9/2*Log[1-x]*(1-x)^-1+20*Log[1-x]*(1-x)^-1*z3+26*Log[1-x]*z3-Log[1-x]*x+20*Log[1-x]*x*z3+70/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1-254/9*Log[1-x]*Pi^2+221/18*Log[1-x]*Pi^2*x+433/18*Log[1-x]^2-4*Log[1-x]^2*x^-2-97/9*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1-58/9*Log[1-x]^2*x-2*Log[1-x]^2*x^2+36*Log[1-x]^2*z2*x^-2-119*Log[1-x]^2*z2*x^-1-7*Log[1-x]^2*z2*(1-x)^-1+95/2*Log[1-x]^2*z2-2*Log[1-x]^2*z2*x-68/3*Log[1-x]^2*Pi^2*x^-2+241/12*Log[1-x]^2*Pi^2*x^-1-23/12*Log[1-x]^2*Pi^2*(1-x)^-1-287/24*Log[1-x]^2*Pi^2+17/6*Log[1-x]^2*Pi^2*x-121/18*Log[1-x]^3+1/9*Log[1-x]^3*x^-1+11/9*Log[1-x]^3*(1-x)^-1+71/18*Log[1-x]^3*x-5*Log[1-x]^4-6*Log[1-x]^4*x^-2+61/6*Log[1-x]^4*x^-1+5/4*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x-95/2*Log[1-x]^2*PolyLog[2,x]-36*Log[1-x]^2*PolyLog[2,x]*x^-2+119*Log[1-x]^2*PolyLog[2,x]*x^-1+7*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+2*Log[1-x]^2*PolyLog[2,x]*x-70*Log[1-x]*PolyLog[1,2,x]-72*Log[1-x]*PolyLog[1,2,x]*x^-2+164*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[1,2,x]*x+72*Log[1-x]*PolyLog[3,x]*x^-2-40*Log[1-x]*PolyLog[3,x]*x^-1-18*Log[1-x]*PolyLog[3,x]*(1-x)^-1-8*Log[1-x]*PolyLog[3,x]*x+3433/54*Log[s^-1*mu2]+2984/27*Log[s^-1*mu2]*x^-2-8*Log[s^-1*mu2]*x^-2*z3-2984/27*Log[s^-1*mu2]*x^-1+8*Log[s^-1*mu2]*x^-1*z3+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3-5*Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3+116/9*Log[s^-1*mu2]*Pi^2*x^-2-415/18*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+887/36*Log[s^-1*mu2]*Pi^2-149/18*Log[s^-1*mu2]*Pi^2*x+13/3*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-38/3*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+103/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX+65/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-157/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX+91/12*Log[s^-1*mu2]*Log[1-x]^2-61/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-11/3*Log[s^-1*mu2]*Log[1-x]^2*x+10*Log[s^-1*mu2]*Log[1-x]^3-14*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-134/9*Log[s^-1*mu2]^2-236/9*Log[s^-1*mu2]^2*x^-2+236/9*Log[s^-1*mu2]^2*x^-1-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x-34/3*Log[s^-1*mu2]^2*Pi^2*x^-2+17/6*Log[s^-1*mu2]^2*Pi^2*x^-1-35/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-7/3*Log[s^-1*mu2]^2*Pi^2+5/12*Log[s^-1*mu2]^2*Pi^2*x+4*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+59/4*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-49/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]^2*x-215/18*Log[s^-1*mu2]^3-172/9*Log[s^-1*mu2]^3*x^-2+172/9*Log[s^-1*mu2]^3*x^-1-43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x+Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-15/4*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-1433/27*Log[x]-2984/27*Log[x]*x^-2+8*Log[x]*x^-2*z3+2984/27*Log[x]*x^-1-8*Log[x]*x^-1*z3-229/27*Log[x]*(1-x)^-1+Log[x]*(1-x)^-1*z3+5*Log[x]*z3+229/27*Log[x]*x-Log[x]*x*z3-116/9*Log[x]*Pi^2*x^-2+337/18*Log[x]*Pi^2*x^-1-181/18*Log[x]*Pi^2*(1-x)^-1-227/36*Log[x]*Pi^2-89/18*Log[x]*Pi^2*x-490/9*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+380/9*Log[x]*Log[1-x]*x^-1+4/9*Log[x]*Log[1-x]*(1-x)^-1+116/9*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2-18*Log[x]*Log[1-x]*z2*x^-1+6*Log[x]*Log[1-x]*z2*(1-x)^-1+3*Log[x]*Log[1-x]*z2+6*Log[x]*Log[1-x]*z2*x+110/3*Log[x]*Log[1-x]*Pi^2*x^-2-349/6*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-23/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+539/12*Log[x]*Log[1-x]*Pi^2-12*Log[x]*Log[1-x]*Pi^2*hLX-49/3*Log[x]*Log[1-x]*Pi^2*x+4*Log[x]*Log[1-x]*Pi^2*x*hLX+229/12*Log[x]*Log[1-x]^2+17/6*Log[x]*Log[1-x]^2*x^-1+7/6*Log[x]*Log[1-x]^2*(1-x)^-1-29/3*Log[x]*Log[1-x]^2*x-27/2*Log[x]*Log[1-x]^3+12*Log[x]*Log[1-x]^3*x^-2+89/3*Log[x]*Log[1-x]^3*x^-1+7/3*Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]*PolyLog[2,x]+18*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*x-38/9*Log[x]*Log[s^-1*mu2]-104/9*Log[x]*Log[s^-1*mu2]*x^-2+104/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x+24*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-25*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+47/2*Log[x]*Log[s^-1*mu2]*Pi^2-12*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-9*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX-139/6*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+73/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-35/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+31*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+71/6*Log[x]*Log[s^-1*mu2]^2+100/3*Log[x]*Log[s^-1*mu2]^2*x^-2-100/3*Log[x]*Log[s^-1*mu2]^2*x^-1+7/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]^2*x-25/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+10*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x+385/9*Log[x]^2+340/9*Log[x]^2*x^-2-340/9*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-2+94/9*Log[x]^2*(1-x)^-1-58/9*Log[x]^2*x-2*Log[x]^2*x^2-38/3*Log[x]^2*Pi^2*x^-2+139/6*Log[x]^2*Pi^2*x^-1-16*Log[x]^2*Pi^2*x^-1*hLX+19/6*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2*(1-x)^-1*hLX-215/12*Log[x]^2*Pi^2+12*Log[x]^2*Pi^2*hLX+19/3*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x*hLX+23/2*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-12*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[1-x]*x-12*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-2+18*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLX+7/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+12*Log[x]^2*Log[1-x]^2*hLX+7/2*Log[x]^2*Log[1-x]^2*x-4*Log[x]^2*Log[1-x]^2*x*hLX+26/3*Log[x]^2*Log[s^-1*mu2]-28/3*Log[x]^2*Log[s^-1*mu2]*x^-2+28/3*Log[x]^2*Log[s^-1*mu2]*x^-1+11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-11/3*Log[x]^2*Log[s^-1*mu2]*x+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-9*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]^2*x-187/18*Log[x]^3-44/9*Log[x]^3*x^-2+44/9*Log[x]^3*x^-1-55/18*Log[x]^3*(1-x)^-1+55/18*Log[x]^3*x+23/6*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x^-1*hLX-17/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLX-12*Log[x]^3*Log[1-x]*hLX-4*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLX+7/4*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+5/12*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x+14*Log[x]^2*PolyLog[2,x]*x^-1-7*Log[x]^2*PolyLog[2,x]*(1-x)^-1-7*Log[x]^2*PolyLog[2,x]*x+42*Log[x]*PolyLog[1,2,x]+72*Log[x]*PolyLog[1,2,x]*x^-2-40*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-22*Log[x]*PolyLog[1,2,x]*x+7*Log[x]*PolyLog[2,x]+12*Log[x]*PolyLog[2,x]*x^-1-13*Log[x]*PolyLog[2,x]*(1-x)^-1-13*Log[x]*PolyLog[2,x]*x+6*Log[x]*PolyLog[3,x]-64*Log[x]*PolyLog[3,x]*x^-1+26*Log[x]*PolyLog[3,x]*(1-x)^-1+26*Log[x]*PolyLog[3,x]*x-40*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x^-1-21*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x+36*PolyLog[2,x]*Pi^2*x^-2-139/3*PolyLog[2,x]*Pi^2*x^-1-14/3*PolyLog[2,x]*Pi^2*(1-x)^-1+221/6*PolyLog[2,x]*Pi^2-41/3*PolyLog[2,x]*Pi^2*x-7*PolyLog[3,x]-12*PolyLog[3,x]*x^-1+13*PolyLog[3,x]*(1-x)^-1+13*PolyLog[3,x]*x-98*PolyLog[4,1-x]+216*PolyLog[4,1-x]*x^-1-10*PolyLog[4,1-x]*(1-x)^-1-10*PolyLog[4,1-x]*x+3*PolyLog[4,-x*(1-x)^-1]-72*PolyLog[4,-x*(1-x)^-1]*x^-2+22*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+14*PolyLog[4,-x*(1-x)^-1]*x-9*PolyLog[4,x]-72*PolyLog[4,x]*x^-2+122*PolyLog[4,x]*x^-1-14*PolyLog[4,x]*(1-x)^-1-24*PolyLog[4,x]*x;qgqg2LXTL23=+Nc^-2*(637/32-225/8*x^-1+24*x^-1*z3-187/32*(1-x)^-1+11/2*(1-x)^-1*z3-35/2*z3-187/32*x+11/2*x*z3-41/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1-3/8*Pi^2-7/12*Pi^2*x+59/180*Pi^4*x^-1+61/480*Pi^4*(1-x)^-1-129/160*Pi^4+41/480*Pi^4*x-4*Log[1-x]-6*Log[1-x]*x^-2+37/8*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+3*Log[1-x]*x-2*Log[1-x]*x*z3+5/24*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2-1/6*Log[1-x]*Pi^2*x+3/4*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2-29/8*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+1/2*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-7*Log[1-x]^2*z2-5/24*Log[1-x]^2*Pi^2*x^-1-1/24*Log[1-x]^2*Pi^2*(1-x)^-1-11/12*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^4-1/4*Log[1-x]^4*x^-1+7*Log[1-x]^2*PolyLog[2,x]-1/2*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[1-x]*PolyLog[1,2,x]+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*x+123/8*Log[s^-1*mu2]-21*Log[s^-1*mu2]*x^-1+24*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/4*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]*Pi^2-3/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-71/8*Log[x]+95/4*Log[x]*x^-1-20*Log[x]*x^-1*z3-3*Log[x]*(1-x)^-1+10*Log[x]*z3-3*Log[x]*x+5/6*Log[x]*Pi^2*x^-1-7/12*Log[x]*Pi^2*(1-x)^-1-47/24*Log[x]*Pi^2+7/6*Log[x]*Pi^2*x+5/2*Log[x]*Log[1-x]-9/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1-6*Log[x]*Log[1-x]*z2+2*Log[x]*Log[1-x]*z2*x-1/12*Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-2/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+8/3*Log[x]*Log[1-x]^3+1/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*x-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+39/8*Log[x]^2-27/4*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+5/6*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2*(1-x)^-1-7/8*Log[x]^2*Pi^2+1/3*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-17/12*Log[x]^3+5/3*Log[x]^3*x^-1+7/12*Log[x]^3*(1-x)^-1+7/12*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+1/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/24*Log[x]^4-1/6*Log[x]^4*x^-1-1/8*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]*x-7*Log[x]*PolyLog[2,x]-13/2*Log[x]*PolyLog[2,x]*(1-x)^-1+13/2*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x+PolyLog[1,2,x]-25/2*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x-1/2*PolyLog[2,x]*Pi^2*x^-1-1/2*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+7*PolyLog[3,x]+13/2*PolyLog[3,x]*(1-x)^-1-13/2*PolyLog[3,x]*x+22*PolyLog[4,1-x]-8*PolyLog[4,-x*(1-x)^-1]-PolyLog[4,-x*(1-x)^-1]*x^-1+3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+6*PolyLog[4,x]-PolyLog[4,x]*x^-1+3*PolyLog[4,x]*x)+Nc^-1*Nf*(-3629/216+3743/162*x^-1+724/9*x^-1*z3+3401/648*(1-x)^-1+25/9*(1-x)^-1*z3-43*z3+3401/648*x+25/9*x*z3-257/54*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+247/12*Pi^2-1561/108*Pi^2*x+3*Pi^2*x^2+22/45*Pi^4*x^-1-14/15*Pi^4*(1-x)^-1-181/45*Pi^4+64/45*Pi^4*x-52/3*Log[1-x]-32/3*Log[1-x]*x^-2+281/18*Log[1-x]*x^-1-16*Log[1-x]*x^-1*z3-5/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3+6*Log[1-x]*x+8/9*Log[1-x]*Pi^2*x^-2-22/3*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+4*Log[1-x]*Pi^2-4/9*Log[1-x]*Pi^2*x+226/9*Log[1-x]^2-265/18*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1-14*Log[1-x]^2*x+3*Log[1-x]^2*x^2-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-4*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^4-2/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+8*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-197/18*Log[s^-1*mu2]+400/27*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+1/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x-1/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/6*Log[s^-1*mu2]^2+38/9*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^3+4/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+349/18*Log[x]-667/27*Log[x]*x^-1+32*Log[x]*x^-1*z3-190/27*Log[x]*(1-x)^-1+16*Log[x]*(1-x)^-1*z3-32*Log[x]*z3-190/27*Log[x]*x+16*Log[x]*x*z3-23/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+7/9*Log[x]*Pi^2*x-446/9*Log[x]*Log[1-x]+256/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+28*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1-40*Log[x]*Log[1-x]*z2+16*Log[x]*Log[1-x]*z2*x-16/3*Log[x]*Log[1-x]*Pi^2*x^-1+40/3*Log[x]*Log[1-x]*Pi^2-16/3*Log[x]*Log[1-x]*Pi^2*x-14/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+19/3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+8*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*(1-x)^-1-8/3*Log[x]*Log[1-x]^3*x+40*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*x+5*Log[x]*Log[s^-1*mu2]-70/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+419/18*Log[x]^2-221/9*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2-8*Log[x]^2*(1-x)^-1-14*Log[x]^2*x+3*Log[x]^2*x^2-4/3*Log[x]^2*Pi^2*x^-1-8/3*Log[x]^2*Pi^2*(1-x)^-1-14/3*Log[x]^2*Pi^2+4/3*Log[x]^2*Pi^2*x+8/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2+8/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x+10*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+17/9*Log[x]^3-50/9*Log[x]^3*x^-1+8/9*Log[x]^3*(1-x)^-1+8/9*Log[x]^3*x-20/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-1+8/3*Log[x]^3*Log[1-x]*x+4/3*Log[x]^4-4/3*Log[x]^4*x^-1-2/3*Log[x]^4*(1-x)^-1-2/3*Log[x]^4*x+40*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x+32/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*Log[x]*PolyLog[2,x]*x-48*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]*x+80/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-136/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+8*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-32/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1+8/3*PolyLog[3,x]*x+48*PolyLog[4,1-x]+16*PolyLog[4,1-x]*(1-x)^-1-16*PolyLog[4,1-x]*x-48*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+16*PolyLog[4,-x*(1-x)^-1]*x+48*PolyLog[4,x]+16*PolyLog[4,x]*(1-x)^-1-16*PolyLog[4,x]*x)+Nc*Nf*(1159/72-1085/54*x^-1-20/3*x^-1*z3-1307/216*(1-x)^-1+7/3*(1-x)^-1*z3+z3-1307/216*x+7/3*x*z3+263/54*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1-283/36*Pi^2+415/108*Pi^2*x-11/90*Pi^4*x^-1+7/15*Pi^4*(1-x)^-1+16/15*Pi^4-32/45*Pi^4*x+4*Log[1-x]+112/27*Log[1-x]*x^-2+35/18*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3+211/54*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-4/3*Log[1-x]*Pi^2*x^-2+20/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-4/9*Log[1-x]*Pi^2-35/9*Log[1-x]^2+11/18*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2-2/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+1/2*Log[1-x]^4+1/3*Log[1-x]^4*(1-x)^-1-1/3*Log[1-x]^4*x-4*Log[1-x]*PolyLog[3,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+29/2*Log[s^-1*mu2]-172/9*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x+16/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/3*Log[s^-1*mu2]*Pi^2+7/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2+5/3*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2-26/3*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x-9/2*Log[x]+187/27*Log[x]*x^-1-8*Log[x]*x^-1*z3+28/27*Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+12*Log[x]*z3+28/27*Log[x]*x-8*Log[x]*x*z3+4/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2*(1-x)^-1+19/9*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x+70/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2-26/9*Log[x]*Log[1-x]*x^-1-10/9*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-11/3*Log[x]*Log[s^-1*mu2]+46/9*Log[x]*Log[s^-1*mu2]*x^-1+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x-79/18*Log[x]^2+43/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x+2*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2-4/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-8/9*Log[x]^3+20/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-2/9*Log[x]^3*x+2*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1-4/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^4+1/3*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-1+1/3*Log[x]^4*x-12*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+4*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+16/3*Log[x]*PolyLog[2,x]*x^-1-4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]*x-8/3*PolyLog[1,2,x]*x^-2+8*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-2*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x-4*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-16/3*PolyLog[3,x]*x^-1+4/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x-12*PolyLog[4,1-x]-8*PolyLog[4,1-x]*(1-x)^-1+8*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-8*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]-8*PolyLog[4,x]*(1-x)^-1+8*PolyLog[4,x]*x)+Nc^2*(-34105/288+33119/216*x^-1-46/3*x^-1*z3+36077/864*(1-x)^-1-52/3*(1-x)^-1*z3+25*z3+36077/864*x-52/3*x*z3-3875/216*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1+455/18*Pi^2-2573/216*Pi^2*x-169/360*Pi^4*x^-1-691/480*Pi^4*(1-x)^-1-77/32*Pi^4+2107/1440*Pi^4*x-10*Log[1-x]-808/27*Log[1-x]*x^-2+4*Log[1-x]*x^-2*z3-857/72*Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3-4*Log[1-x]*z3+22/3*Log[1-x]*Pi^2*x^-2-679/72*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+53/18*Log[1-x]*Pi^2+299/36*Log[1-x]^2+157/72*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-5*Log[1-x]^2*x-2*Log[1-x]^2*z2*x^-2+6*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-3*Log[1-x]^2*z2+2/3*Log[1-x]^2*Pi^2*x^-2-5/6*Log[1-x]^2*Pi^2*x^-1-37/24*Log[1-x]^2*Pi^2*(1-x)^-1-31/12*Log[1-x]^2*Pi^2+5/3*Log[1-x]^2*Pi^2*x+35/18*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-101/36*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-5/6*Log[1-x]^4+1/3*Log[1-x]^4*x^-2-4/3*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-1+5/6*Log[1-x]^4*x+3*Log[1-x]^2*PolyLog[2,x]+2*Log[1-x]^2*PolyLog[2,x]*x^-2-6*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-2-8*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-2+24*Log[1-x]*PolyLog[3,x]*x^-1+20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-739/8*Log[s^-1*mu2]+1102/9*Log[s^-1*mu2]*x^-1-36*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3+27*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3-41/18*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-35/24*Log[s^-1*mu2]*Pi^2+7/72*Log[s^-1*mu2]*Pi^2*x-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-53/12*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2-13/6*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-187/8*Log[s^-1*mu2]^2+95/3*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x-4*Log[s^-1*mu2]^2*Pi^2*x^-2+21/2*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-69/8*Log[s^-1*mu2]^2*Pi^2+27/8*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+15/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^3-5/3*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+215/8*Log[x]-4189/108*Log[x]*x^-1+44*Log[x]*x^-1*z3-202/27*Log[x]*(1-x)^-1+25*Log[x]*(1-x)^-1*z3-47*Log[x]*z3-202/27*Log[x]*x+25*Log[x]*x*z3-55/36*Log[x]*Pi^2*x^-1+35/12*Log[x]*Pi^2*(1-x)^-1-203/72*Log[x]*Pi^2+1/3*Log[x]*Pi^2*x-299/18*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2+1/18*Log[x]*Log[1-x]*x^-1+71/18*Log[x]*Log[1-x]*(1-x)^-1+10*Log[x]*Log[1-x]*x+12*Log[x]*Log[1-x]*z2*x^-1-Log[x]*Log[1-x]*z2*(1-x)^-1-34*Log[x]*Log[1-x]*z2+20*Log[x]*Log[1-x]*z2*x+13/3*Log[x]*Log[1-x]*Pi^2*x^-2-29/3*Log[x]*Log[1-x]*Pi^2*x^-1+13/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+89/6*Log[x]*Log[1-x]*Pi^2-22/3*Log[x]*Log[1-x]*Pi^2*x-11/3*Log[x]*Log[1-x]^2-22/3*Log[x]*Log[1-x]^2*x^-2+109/12*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+19/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-2-2/3*Log[x]*Log[1-x]^3*x^-1+17/6*Log[x]*Log[1-x]^3*(1-x)^-1-10/3*Log[x]*Log[1-x]^3*x+34*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*x+161/12*Log[x]*Log[s^-1*mu2]-341/18*Log[x]*Log[s^-1*mu2]*x^-1-71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-29/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-5/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/4*Log[x]*Log[s^-1*mu2]*Pi^2-35/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/4*Log[x]*Log[s^-1*mu2]^2+1/6*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+661/72*Log[x]^2-301/36*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-1-5*Log[x]^2*x-4*Log[x]^2*Pi^2*x^-2+13/6*Log[x]^2*Pi^2*x^-1-15/4*Log[x]^2*Pi^2*(1-x)^-1-67/12*Log[x]^2*Pi^2+5/2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Log[1-x]+40/3*Log[x]^2*Log[1-x]*x^-2-77/12*Log[x]^2*Log[1-x]*x^-1-35/12*Log[x]^2*Log[1-x]*x+7*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-2-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-5*Log[x]^2*Log[1-x]^2*x-5/3*Log[x]^2*Log[s^-1*mu2]+10/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+17/9*Log[x]^3-103/18*Log[x]^3*x^-1+35/36*Log[x]^3*(1-x)^-1+35/36*Log[x]^3*x-6*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+11/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1+15/8*Log[x]^4-11/6*Log[x]^4*x^-1-23/24*Log[x]^4*(1-x)^-1-23/24*Log[x]^4*x-5/2*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+32*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1-20*Log[x]*PolyLog[1,2,x]*x+4*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-2-88/3*Log[x]*PolyLog[2,x]*x^-1+35/6*Log[x]*PolyLog[2,x]*(1-x)^-1-35/6*Log[x]*PolyLog[2,x]*x-32*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-8*Log[x]*PolyLog[3,x]*x^-1-20*Log[x]*PolyLog[3,x]*(1-x)^-1+20*Log[x]*PolyLog[3,x]*x+6*PolyLog[1,2,x]+44/3*PolyLog[1,2,x]*x^-2-57/2*PolyLog[1,2,x]*x^-1+35/6*PolyLog[1,2,x]*(1-x)^-1+2/3*PolyLog[2,x]*Pi^2*x^-2-2/3*PolyLog[2,x]*Pi^2*x^-1+7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+7*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-4*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-2+88/3*PolyLog[3,x]*x^-1-35/6*PolyLog[3,x]*(1-x)^-1+35/6*PolyLog[3,x]*x+36*PolyLog[4,1-x]+20*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,1-x]*x-30*PolyLog[4,-x*(1-x)^-1]+4*PolyLog[4,-x*(1-x)^-1]*x^-2-12*PolyLog[4,-x*(1-x)^-1]*x^-1-21*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]*x+39*PolyLog[4,x]-4*PolyLog[4,x]*x^-2-4*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*(1-x)^-1-21*PolyLog[4,x]*x)+I*Nc^-2*(6*Pi*x^-2-59/8*Pi*x^-1-2*Pi*x^-1*z3-2*Pi*(1-x)^-1+6*Pi*(1-x)^-1*z3-15/8*Pi+20*Pi*z3-14*Pi*x*z3-5/24*Pi^3*x^-1-1/2*Pi^3*(1-x)^-1-37/24*Pi^3-3/2*Pi^3*x+6*Log[1-x]*Pi*x^-3-9*Log[1-x]*Pi*x^-2+15*Log[1-x]*Pi*x^-1-6*Log[1-x]*Pi-2*Log[1-x]*Pi*z2*x^-1+18*Log[1-x]*Pi*z2-14*Log[1-x]*Pi*z2*x+1/3*Log[1-x]*Pi^3*x^-1-2*Log[1-x]*Pi^3+5/3*Log[1-x]*Pi^3*x-7/2*Log[1-x]^2*Pi*x^-1+5*Log[1-x]^2*Pi-3/2*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi+5/3*Log[1-x]^3*Pi*x+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-18*Log[1-x]*PolyLog[2,x]*Pi+14*Log[1-x]*PolyLog[2,x]*Pi*x+3/4*Log[s^-1*mu2]*Pi*x^-1-9/4*Log[s^-1*mu2]*Pi+1/4*Log[s^-1*mu2]^2*Pi*x^-1-3/4*Log[s^-1*mu2]^2*Pi-9/2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-2-13/2*Log[x]*Pi*(1-x)^-1+15/2*Log[x]*Pi-1/4*Log[x]*Pi^3*x^-1-1/2*Log[x]*Pi^3*(1-x)^-1-3/4*Log[x]*Pi^3+2/3*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+11/2*Log[x]*Log[1-x]*Pi+3*Log[x]*Log[1-x]*Pi*x-3*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Pi-1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^2*Pi+3/4*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1-11/4*Log[x]^2*Pi-3/2*Log[x]^2*Pi*x+3*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi-1/6*Log[x]^3*Pi*x^-1-1/3*Log[x]^3*Pi*(1-x)^-1-5/6*Log[x]^3*Pi+2/3*Log[x]^3*Pi*x-Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[x]*PolyLog[2,x]*Pi+2*PolyLog[1,2,x]*Pi*x^-1-18*PolyLog[1,2,x]*Pi+14*PolyLog[1,2,x]*Pi*x-25/2*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1+31/2*PolyLog[2,x]*Pi-2*PolyLog[3,x]*Pi*x^-1-6*PolyLog[3,x]*Pi*(1-x)^-1+16*PolyLog[3,x]*Pi-14*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(32/3*Pi*x^-2-103/18*Pi*x^-1-16*Pi*x^-1*z3+6*Pi*(1-x)^-1+17/2*Pi+40*Pi*z3-16*Pi*x*z3+32/9*Pi^3*x^-2-8/9*Pi^3*x^-1+4/9*Pi^3*(1-x)^-1+8/3*Pi^3-4/3*Pi^3*x+4/3*Log[1-x]*Pi*x^-1-2/3*Log[1-x]*Pi-16*Log[1-x]*Pi*z2*x^-1+40*Log[1-x]*Pi*z2-16*Log[1-x]*Pi*z2*x+8/3*Log[1-x]^2*Pi*x^-2-20/3*Log[1-x]^2*Pi*x^-1+16/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-40*Log[1-x]*PolyLog[2,x]*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x-1/3*Log[s^-1*mu2]*Pi*x^-1+Log[s^-1*mu2]*Pi+256/9*Log[x]*Pi*x^-1+6*Log[x]*Pi*(1-x)^-2+182/9*Log[x]*Pi*(1-x)^-1-40/9*Log[x]*Pi+8/3*Log[x]*Pi^3*x^-1-20/3*Log[x]*Pi^3+8/3*Log[x]*Pi^3*x-16/3*Log[x]*Log[1-x]*Pi*x^-2-56/3*Log[x]*Log[1-x]*Pi*x^-1+16/3*Log[x]*Log[1-x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x+8*Log[x]*Log[1-x]^2*Pi*x^-1-20*Log[x]*Log[1-x]^2*Pi+8*Log[x]*Log[1-x]^2*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi+8*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi*(1-x)^-1-8/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x^-1+20*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[1-x]*Pi*x+8/3*Log[x]^3*Pi*x^-1-20/3*Log[x]^3*Pi+8/3*Log[x]^3*Pi*x+16*PolyLog[1,2,x]*Pi*x^-1-40*PolyLog[1,2,x]*Pi+16*PolyLog[1,2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^-2-104/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1+16*PolyLog[2,x]*Pi-16*PolyLog[3,x]*Pi*x^-1+40*PolyLog[3,x]*Pi-16*PolyLog[3,x]*Pi*x)+I*(6*Pi*x^-2-233/18*Pi*x^-1+6*Pi*x^-1*z3+4*Pi*(1-x)^-1-6*Pi*(1-x)^-1*z3-3/2*Pi+50*Pi*z3+2*Pi*x*z3+4/3*Pi^3*x^-1-7/2*Pi^3*(1-x)^-1+4/3*Pi^3+5/2*Pi^3*x+6*Log[1-x]*Pi*x^-3-9*Log[1-x]*Pi*x^-2+15*Log[1-x]*Pi*x^-1-6*Log[1-x]*Pi-2*Log[1-x]*Pi*z2*x^-1+4*Log[1-x]*Pi*z2*(1-x)^-1+34*Log[1-x]*Pi*z2-6*Log[1-x]*Pi*z2*x+17/3*Log[1-x]*Pi^3*x^-1-28/3*Log[1-x]*Pi^3+7/3*Log[1-x]*Pi^3*x-7/2*Log[1-x]^2*Pi*x^-1+5*Log[1-x]^2*Pi-3/2*Log[1-x]^2*Pi*x+1/3*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi+5/3*Log[1-x]^3*Pi*x+2*Log[1-x]*PolyLog[2,x]*Pi*x^-1-4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-34*Log[1-x]*PolyLog[2,x]*Pi+6*Log[1-x]*PolyLog[2,x]*Pi*x+16*Log[s^-1*mu2]*Pi*x^-2-53/3*Log[s^-1*mu2]*Pi*x^-1+6*Log[s^-1*mu2]*Pi-1/3*Log[s^-1*mu2]*Pi^3*x^-2+1/3*Log[s^-1*mu2]*Pi^3*x^-1+17/6*Log[s^-1*mu2]*Pi^3+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+9*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX+6*Log[s^-1*mu2]^2*Pi*x^-2-8*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[s^-1*mu2]^2*Pi-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+2*Log[s^-1*mu2]^3*Pi*x^-2-2*Log[s^-1*mu2]^3*Pi*x^-1+Log[s^-1*mu2]^3*Pi-16*Log[x]*Pi*x^-2+44/9*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-2-179/9*Log[x]*Pi*(1-x)^-1+40/9*Log[x]*Pi+1/3*Log[x]*Pi^3*x^-2-11/12*Log[x]*Pi^3*x^-1+Log[x]*Pi^3*(1-x)^-1-16/3*Log[x]*Pi^3-2*Log[x]*Pi^3*x-7*Log[x]*Log[1-x]*Pi*x^-1+7*Log[x]*Log[1-x]*Pi-9*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-10*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*hLX+6*Log[x]*Log[1-x]^2*Pi*x-2*Log[x]*Log[1-x]^2*Pi*x*hLX-12*Log[x]*Log[s^-1*mu2]*Pi*x^-2+35/6*Log[x]*Log[s^-1*mu2]*Pi*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-7/3*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]*Log[s^-1*mu2]^2*Pi*x+6*Log[x]^2*Pi*x^-2+2*Log[x]^2*Pi*x^-1+5/2*Log[x]^2*Pi+9/2*Log[x]^2*Pi*x+2*Log[x]^2*Log[1-x]*Pi*x^-2-2*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX+6*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-2*Log[x]^3*Pi*x^-2+5/6*Log[x]^3*Pi*x^-1+4/3*Log[x]^3*Pi*(1-x)^-1-2*Log[x]^3*Pi*(1-x)^-1*hLX-8/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLX-2*Log[x]^3*Pi*x+2*Log[x]^3*Pi*x*hLX+4*Log[x]*PolyLog[2,x]*Pi*x^-2+15*Log[x]*PolyLog[2,x]*Pi*x^-1+8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-18*Log[x]*PolyLog[2,x]*Pi+2*PolyLog[1,2,x]*Pi*x^-1+4*PolyLog[1,2,x]*Pi*(1-x)^-1-50*PolyLog[1,2,x]*Pi-2*PolyLog[1,2,x]*Pi*x-21*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1+17*PolyLog[2,x]*Pi-12*PolyLog[2,x]*Pi*x-4*PolyLog[3,x]*Pi*x^-2-22*PolyLog[3,x]*Pi*x^-1-10*PolyLog[3,x]*Pi*(1-x)^-1+32*PolyLog[3,x]*Pi+2*PolyLog[3,x]*Pi*x)+I*Nc*Nf*(-112/27*Pi*x^-2+329/54*Pi*x^-1+4*Pi*x^-1*z3-4*Pi*(1-x)^-1-211/54*Pi-8*Pi*z3-4/3*Pi^3*x^-1+4*Log[1-x]*Pi*z2*x^-1-8*Log[1-x]*Pi*z2-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi-40/9*Log[s^-1*mu2]*Pi*x^-2+55/9*Log[s^-1*mu2]*Pi*x^-1-29/9*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]^2*Pi*x^-2+4/3*Log[s^-1*mu2]^2*Pi*x^-1-2/3*Log[s^-1*mu2]^2*Pi+40/9*Log[x]*Pi*x^-2-22/3*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-2-34/9*Log[x]*Pi*(1-x)^-1+10/9*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-1+4/3*Log[x]*Pi^3+8/3*Log[x]*Log[1-x]*Pi*x^-2+16/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi-2*Log[x]*Log[1-x]^2*Pi*x^-1+4*Log[x]*Log[1-x]^2*Pi+8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi-4/3*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi-2/3*Log[x]^3*Pi*x^-1+4/3*Log[x]^3*Pi-4*PolyLog[1,2,x]*Pi*x^-1+8*PolyLog[1,2,x]*Pi+8/3*PolyLog[2,x]*Pi*x^-2+16/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi*x^-1-8*PolyLog[3,x]*Pi)+I*Nc^2*(808/27*Pi*x^-2-4*Pi*x^-2*z3-9035/216*Pi*x^-1-4*Pi*x^-1*z3+10*Pi*(1-x)^-1+4*Pi*(1-x)^-1*z3+5113/216*Pi+16*Pi*z3+23/8*Pi^3*x^-1+Pi^3*(1-x)^-1+7/8*Pi^3-16*Log[1-x]*Pi*z2*x^-1+20*Log[1-x]*Pi*z2+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-20*Log[1-x]*PolyLog[2,x]*Pi+160/9*Log[s^-1*mu2]*Pi*x^-2-799/36*Log[s^-1*mu2]*Pi*x^-1+401/36*Log[s^-1*mu2]*Pi+11/3*Log[s^-1*mu2]*Pi^3*x^-2-11/3*Log[s^-1*mu2]*Pi^3*x^-1+11/6*Log[s^-1*mu2]*Pi^3+4/3*Log[s^-1*mu2]^2*Pi*x^-2+29/12*Log[s^-1*mu2]^2*Pi*x^-1-19/12*Log[s^-1*mu2]^2*Pi-6*Log[s^-1*mu2]^3*Pi*x^-2+6*Log[s^-1*mu2]^3*Pi*x^-1-3*Log[s^-1*mu2]^3*Pi-160/9*Log[x]*Pi*x^-2+107/6*Log[x]*Pi*x^-1+10*Log[x]*Pi*(1-x)^-2+119/18*Log[x]*Pi*(1-x)^-1-71/18*Log[x]*Pi-11/3*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-1-7/6*Log[x]*Pi^3*(1-x)^-1-55/12*Log[x]*Pi^3-44/3*Log[x]*Log[1-x]*Pi*x^-2-83/6*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-35/6*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[1-x]^2*Pi*x^-1-10*Log[x]*Log[1-x]^2*Pi-8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-7/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Pi+4/3*Log[x]^2*Pi*x^-2+83/12*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1+35/12*Log[x]^2*Pi+2*Log[x]^2*Log[1-x]*Pi*x^-2-10*Log[x]^2*Log[1-x]*Pi*x^-1+11*Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^3*Pi*x^-2+8/3*Log[x]^3*Pi*x^-1-Log[x]^3*Pi*(1-x)^-1-23/6*Log[x]^3*Pi+4*Log[x]*PolyLog[2,x]*Pi*x^-2+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[x]*PolyLog[2,x]*Pi+16*PolyLog[1,2,x]*Pi*x^-1-20*PolyLog[1,2,x]*Pi-44/3*PolyLog[2,x]*Pi*x^-2-83/6*PolyLog[2,x]*Pi*x^-1-6*PolyLog[2,x]*Pi*(1-x)^-1-35/6*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi*x^-2-20*PolyLog[3,x]*Pi*x^-1-4*PolyLog[3,x]*Pi*(1-x)^-1+20*PolyLog[3,x]*Pi)+15911/216-16799/162*x^-1+374/9*x^-1*z3-14135/648*(1-x)^-1+115/18*(1-x)^-1*z3-163/6*z3-14135/648*x+115/18*x*z3-427/54*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+397/72*Pi^2-1687/216*Pi^2*x+37/72*Pi^4*x^-1-361/720*Pi^4*(1-x)^-1+13/240*Pi^4+1211/720*Pi^4*x-10*Log[1-x]-6*Log[1-x]*x^-2-17/18*Log[1-x]*x^-1+6*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3+14*Log[1-x]*z3+3*Log[1-x]*x+14*Log[1-x]*x*z3-20/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-2/9*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-53/18*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2+8/9*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-9/2*Log[1-x]^2*x-2*Log[1-x]^2*z2*x^-2-3/2*Log[1-x]^2*z2*x^-1+3*Log[1-x]^2*z2*(1-x)^-1+8*Log[1-x]^2*z2+4*Log[1-x]^2*z2*x+2/3*Log[1-x]^2*Pi^2*x^-2+103/24*Log[1-x]^2*Pi^2*x^-1+5/12*Log[1-x]^2*Pi^2*(1-x)^-1-3*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-1/18*Log[1-x]^3-1/18*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+1/3*Log[1-x]^4+1/3*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-1-8*Log[1-x]^2*PolyLog[2,x]+2*Log[1-x]^2*PolyLog[2,x]*x^-2+3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[1-x]^2*PolyLog[2,x]*x-18*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-2+8*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x-18*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-2-6*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]*x+340/9*Log[s^-1*mu2]-1393/27*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3-3*Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-121/36*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/6*Log[s^-1*mu2]*Pi^2-83/18*Log[s^-1*mu2]*Pi^2*x-16*Log[s^-1*mu2]*Log[1-x]*x^-2-5/3*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-5*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-11/3*Log[s^-1*mu2]*Log[1-x]^2+61/12*Log[s^-1*mu2]*Log[1-x]^2*x^-1+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-53/6*Log[s^-1*mu2]^2+109/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+23/12*Log[s^-1*mu2]^2*Pi^2*x^-1+11/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi^2-7/12*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2-15/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/6*Log[s^-1*mu2]^3+86/9*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]*x^-2-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-335/9*Log[x]+1768/27*Log[x]*x^-1-16*Log[x]*x^-1*z3+121/27*Log[x]*(1-x)^-1+3*Log[x]*(1-x)^-1*z3+5*Log[x]*z3+121/27*Log[x]*x+3*Log[x]*x*z3+23/36*Log[x]*Pi^2*x^-1+14/3*Log[x]*Pi^2*(1-x)^-1-70/9*Log[x]*Pi^2-13/6*Log[x]*Pi^2*x+89/9*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-100/9*Log[x]*Log[1-x]*x^-1-4/9*Log[x]*Log[1-x]*(1-x)^-1+9*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+4*Log[x]*Log[1-x]*z2+6*Log[x]*Log[1-x]*z2*x+1/3*Log[x]*Log[1-x]*Pi^2*x^-2-113/12*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+9*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*hLX-10*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x*hLX+7/3*Log[x]*Log[1-x]^2-17/12*Log[x]*Log[1-x]^2*x^-1-7/6*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-2-11/6*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*x-6*Log[x]*Log[s^-1*mu2]+100/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+15/2*Log[x]*Log[s^-1*mu2]^2-38/3*Log[x]*Log[s^-1*mu2]^2*x^-1-7/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x+175/18*Log[x]^2-94/9*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-1-9/2*Log[x]^2*x+10/3*Log[x]^2*Pi^2*x^-1-7/3*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX-83/24*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX+19/6*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x*hLX-17/2*Log[x]^2*Log[1-x]-6*Log[x]^2*Log[1-x]*x^-2+8*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-2+1/2*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]^2*Log[1-x]^2*hLX+3/2*Log[x]^2*Log[1-x]^2*x-2*Log[x]^2*Log[1-x]^2*x*hLX-41/12*Log[x]^2*Log[s^-1*mu2]+41/6*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-17/4*Log[x]^2*Log[s^-1*mu2]^2+13/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+53/36*Log[x]^3-65/18*Log[x]^3*x^-1+1/3*Log[x]^3*(1-x)^-1+1/3*Log[x]^3*x-5/3*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-2+1/6*Log[x]^3*Log[1-x]*x^-1+3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^3*Log[1-x]*hLX-2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x*hLX+3/2*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1+1/12*Log[x]^4+1/3*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-19/2*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1+3*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[x]^2*PolyLog[2,x]*x-4*Log[x]*PolyLog[1,2,x]*x^-2-10*Log[x]*PolyLog[1,2,x]*x^-1-14*Log[x]*PolyLog[1,2,x]*x-17*Log[x]*PolyLog[2,x]+4*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x+28*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-8*Log[x]*PolyLog[3,x]*x^-1-14*Log[x]*PolyLog[3,x]*(1-x)^-1+14*Log[x]*PolyLog[3,x]*x-5*PolyLog[1,2,x]-21*PolyLog[1,2,x]*x^-1+9*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x+2/3*PolyLog[2,x]*Pi^2*x^-2-55/6*PolyLog[2,x]*Pi^2*x^-1+5/3*PolyLog[2,x]*Pi^2*(1-x)^-1+11/3*PolyLog[2,x]*Pi^2-20/3*PolyLog[2,x]*Pi^2*x+17*PolyLog[3,x]-4*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x-38*PolyLog[4,1-x]+12*PolyLog[4,1-x]*(1-x)^-1-12*PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+4*PolyLog[4,-x*(1-x)^-1]*x^-2+3*PolyLog[4,-x*(1-x)^-1]*x^-1-18*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+4*PolyLog[4,-x*(1-x)^-1]*x-15*PolyLog[4,x]-4*PolyLog[4,x]*x^-2+11*PolyLog[4,x]*x^-1+4*PolyLog[4,x]*(1-x)^-1-18*PolyLog[4,x]*x;qgqg2LXTL31=+Nc^-3*(203/32+187/32*(1-x)^-1-5/2*(1-x)^-1*z3-13/2*z3-187/32*x+5/2*x*z3-37/24*Pi^2*(1-x)^-1+3/2*Pi^2+8/3*Pi^2*x-Pi^2*x^2-31/1440*Pi^4*(1-x)^-1-55/288*Pi^4+1259/1440*Pi^4*x+13/4*Log[1-x]+6*Log[1-x]*x^-1-39/8*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+Log[1-x]*x+4*Log[1-x]*x*z3+3/8*Log[1-x]*Pi^2*(1-x)^-1-7/12*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x+15/4*Log[1-x]^2+3*Log[1-x]^2*x^-2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+7/4*Log[1-x]^2*x-Log[1-x]^2*x^2+3/2*Log[1-x]^2*z2*(1-x)^-1-2*Log[1-x]^2*z2+7*Log[1-x]^2*z2*x+29/24*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2+1/4*Log[1-x]^2*Pi^2*x-11/6*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^4+7/12*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x+2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-7*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-14*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3-6*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-27/2*Log[x]+Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+16*Log[x]*z3-Log[x]*x+8*Log[x]*x*z3+13/12*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2+13/6*Log[x]*Pi^2*x+Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-7/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+7/3*Log[x]*Log[1-x]^3-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/4*Log[x]^2-Log[x]^2*(1-x)^-2+1/4*Log[x]^2*(1-x)^-1+7/4*Log[x]^2*x-Log[x]^2*x^2-1/3*Log[x]^2*Pi^2*(1-x)^-1-5/12*Log[x]^2*Pi^2+13/12*Log[x]^2*Pi^2*x-25/4*Log[x]^2*Log[1-x]+11/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-5/2*Log[x]^2*Log[1-x]^2*x+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+11/12*Log[x]^3-13/12*Log[x]^3*(1-x)^-1+13/12*Log[x]^3*x+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/24*Log[x]^4-1/24*Log[x]^4*(1-x)^-1+1/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[x]*PolyLog[1,2,x]*x-19/2*Log[x]*PolyLog[2,x]+19/2*Log[x]*PolyLog[2,x]*(1-x)^-1+19/2*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1+6*Log[x]*PolyLog[3,x]*x+11*PolyLog[1,2,x]+3/2*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x+3/2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2+19/2*PolyLog[3,x]-19/2*PolyLog[3,x]*(1-x)^-1-19/2*PolyLog[3,x]*x+14*PolyLog[4,1-x]-14*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x-10*PolyLog[4,-x*(1-x)^-1]+11*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x)+Nc^-2*Nf*(-3401/648-3401/648*(1-x)^-1-37/9*(1-x)^-1*z3-505/9*z3+3401/648*x+37/9*x*z3+55/108*Pi^2*(1-x)^-1+385/108*Pi^2-1573/108*Pi^2*x+9/2*Pi^2*x^2+7/5*Pi^4*(1-x)^-1-53/30*Pi^4+32/15*Pi^4*x-91/9*Log[1-x]+8*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+24*Log[1-x]*(1-x)^-1*z3-12*Log[1-x]*z3+9*Log[1-x]*x-2/3*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+16/3*Log[1-x]*Pi^2-2/9*Log[1-x]*Pi^2*x+67/6*Log[1-x]^2+1/18*Log[1-x]^2*(1-x)^-1-127/9*Log[1-x]^2*x+9/2*Log[1-x]^2*x^2+2*Log[1-x]^2*Pi^2*(1-x)^-1-2*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-2/9*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x-Log[1-x]^4+Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*(1-x)^-1-191/54*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+115/27*Log[x]+271/27*Log[x]*(1-x)^-1-24*Log[x]*(1-x)^-1*z3-271/27*Log[x]*x+24*Log[x]*x*z3-14/9*Log[x]*Pi^2*(1-x)^-1+29/9*Log[x]*Pi^2+11/9*Log[x]*Pi^2*x-62/3*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*(1-x)^-1+254/9*Log[x]*Log[1-x]*x-9*Log[x]*Log[1-x]*x^2-12*Log[x]*Log[1-x]*z2+24*Log[x]*Log[1-x]*z2*x+4*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x+12*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+22/9*Log[x]*Log[s^-1*mu2]+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/3*Log[x]*Log[s^-1*mu2]^2+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+187/18*Log[x]^2+9/2*Log[x]^2*(1-x)^-2+46/9*Log[x]^2*(1-x)^-1-127/9*Log[x]^2*x+9/2*Log[x]^2*x^2+4*Log[x]^2*Pi^2*(1-x)^-1-3*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-4*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x+3*Log[x]^2*Log[1-x]^2-6*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+50/9*Log[x]^3-14/9*Log[x]^3*(1-x)^-1+14/9*Log[x]^3*x-2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x+Log[x]^4*(1-x)^-1-Log[x]^4*x+12*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x+8*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1-4*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x-24*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*(1-x)^-1+24*Log[x]*PolyLog[3,x]*x+32*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1-4*PolyLog[1,2,x]*x-4*PolyLog[2,x]*Pi^2*(1-x)^-1+4*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-8*PolyLog[3,x]+8*PolyLog[3,x]*x^-1+4*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x+24*PolyLog[4,1-x]-24*PolyLog[4,1-x]*(1-x)^-1-24*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+24*PolyLog[4,-x*(1-x)^-1]*x+24*PolyLog[4,x]-24*PolyLog[4,x]*(1-x)^-1-24*PolyLog[4,x]*x)+Nc^-1*(14783/648+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-169/18*z3-14135/648*x+169/18*x*z3+19/216*Pi^2*(1-x)^-1-929/216*Pi^2+407/216*Pi^2*x+5/2*Pi^2*x^2-109/720*Pi^4*(1-x)^-1-1/18*Pi^4+69/80*Pi^4*x+94/9*Log[1-x]+4*Log[1-x]*x^-1-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-21*Log[1-x]*z3+5*Log[1-x]*x+16*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*(1-x)^-1+8/3*Log[1-x]*Pi^2-17/18*Log[1-x]*Pi^2*x-8/3*Log[1-x]^2+2*Log[1-x]^2*x^-2-2*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+187/36*Log[1-x]^2*x+5/2*Log[1-x]^2*x^2+3*Log[1-x]^2*z2*x^-1-Log[1-x]^2*z2*(1-x)^-1-29/4*Log[1-x]^2*z2+18*Log[1-x]^2*z2*x-Log[1-x]^2*Pi^2*x^-1+5/3*Log[1-x]^2*Pi^2*(1-x)^-1+1/48*Log[1-x]^2*Pi^2-13/12*Log[1-x]^2*Pi^2*x-4/3*Log[1-x]^3+11/9*Log[1-x]^3*(1-x)^-1+2/9*Log[1-x]^3*x+1/3*Log[1-x]^4-1/2*Log[1-x]^4*x^-1+25/24*Log[1-x]^4*(1-x)^-1-23/12*Log[1-x]^4*x+29/4*Log[1-x]^2*PolyLog[2,x]-3*Log[1-x]^2*PolyLog[2,x]*x^-1+Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-18*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-6*Log[1-x]*PolyLog[1,2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]*x+3*Log[1-x]*PolyLog[3,x]+6*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+17*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3-Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-55/72*Log[s^-1*mu2]*Pi^2-17/18*Log[s^-1*mu2]*Pi^2*x-71/6*Log[s^-1*mu2]*Log[1-x]+24*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[s^-1*mu2]*Log[1-x]*x-1/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-11/8*Log[s^-1*mu2]*Log[1-x]^2-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-13/24*Log[s^-1*mu2]^2*Pi^2-19/12*Log[s^-1*mu2]^2*Pi^2*x-7*Log[s^-1*mu2]^2*Log[1-x]+9*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]*x-9/8*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]+3*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Log[1-x]*x-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-1009/27*Log[x]-67/27*Log[x]*(1-x)^-1+Log[x]*(1-x)^-1*z3+11*Log[x]*z3+67/27*Log[x]*x-Log[x]*x*z3-1/9*Log[x]*Pi^2*(1-x)^-1+233/72*Log[x]*Pi^2+7/36*Log[x]*Pi^2*x+68/3*Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*x^-1-55/18*Log[x]*Log[1-x]*(1-x)^-1-187/18*Log[x]*Log[1-x]*x-5*Log[x]*Log[1-x]*x^2+3*Log[x]*Log[1-x]*z2*(1-x)^-1+1/2*Log[x]*Log[1-x]*z2-2*Log[x]*Log[1-x]*z2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^-1-17/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/24*Log[x]*Log[1-x]*Pi^2-1/3*Log[x]*Log[1-x]*Pi^2*x-3/8*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*(1-x)^-1-43/12*Log[x]*Log[1-x]^2*x+17/12*Log[x]*Log[1-x]^3+Log[x]*Log[1-x]^3*x^-1-7/3*Log[x]*Log[1-x]^3*(1-x)^-1-3*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]*PolyLog[2,x]-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x-77/18*Log[x]*Log[s^-1*mu2]+55/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-55/18*Log[x]*Log[s^-1*mu2]*x-67/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+19/6*Log[x]*Log[s^-1*mu2]*Pi^2+49/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+63/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+9/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+14/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x+31/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+5/2*Log[x]*Log[s^-1*mu2]^3+5/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-5/2*Log[x]*Log[s^-1*mu2]^3*x+25/36*Log[x]^2+5/2*Log[x]^2*(1-x)^-2-367/36*Log[x]^2*(1-x)^-1+187/36*Log[x]^2*x+5/2*Log[x]^2*x^2+35/12*Log[x]^2*Pi^2*(1-x)^-1-23/12*Log[x]^2*Pi^2-23/12*Log[x]^2*Pi^2*x-45/4*Log[x]^2*Log[1-x]+9*Log[x]^2*Log[1-x]*x^-1+7/4*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]*x+5/4*Log[x]^2*Log[1-x]^2-3/2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*x-61/12*Log[x]^2*Log[s^-1*mu2]-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11/3*Log[x]^2*Log[s^-1*mu2]*x-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-21/4*Log[x]^2*Log[s^-1*mu2]^2-Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+31/9*Log[x]^3+101/36*Log[x]^3*(1-x)^-1-101/36*Log[x]^3*x+5/4*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1-1/3*Log[x]^3*Log[1-x]*x+11/2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x-17/12*Log[x]^4+5/12*Log[x]^4*(1-x)^-1-5/12*Log[x]^4*x-4*Log[x]^2*PolyLog[2,x]+6*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x-4*Log[x]*PolyLog[1,2,x]+6*Log[x]*PolyLog[1,2,x]*x^-1-3*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x-2*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+7*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*x^-1-Log[x]*PolyLog[3,x]*(1-x)^-1-Log[x]*PolyLog[3,x]*x+25*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x-PolyLog[2,x]*Pi^2*x^-1+5/6*PolyLog[2,x]*Pi^2*(1-x)^-1-7/12*PolyLog[2,x]*Pi^2+11/6*PolyLog[2,x]*Pi^2*x+2*PolyLog[3,x]-2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x+17*PolyLog[4,1-x]-17*PolyLog[4,1-x]*(1-x)^-1-17*PolyLog[4,1-x]*x-5/2*PolyLog[4,-x*(1-x)^-1]-6*PolyLog[4,-x*(1-x)^-1]*x^-1+19*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-19*PolyLog[4,-x*(1-x)^-1]*x-17/2*PolyLog[4,x]+6*PolyLog[4,x]*x^-1+19*PolyLog[4,x]*(1-x)^-1-19*PolyLog[4,x]*x)+Nf*(1307/216+1307/216*(1-x)^-1-3*(1-x)^-1*z3+21*z3-1307/216*x+3*x*z3-85/108*Pi^2*(1-x)^-1-169/108*Pi^2+943/108*Pi^2*x-3*Pi^2*x^2-7/10*Pi^4*(1-x)^-1+53/60*Pi^4-16/15*Pi^4*x+163/27*Log[1-x]-74/9*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-12*Log[1-x]*(1-x)^-1*z3+6*Log[1-x]*z3-190/27*Log[1-x]*x+2*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-13/3*Log[1-x]*Pi^2+7/9*Log[1-x]*Pi^2*x-23/6*Log[1-x]^2-Log[1-x]^2*x^-2+Log[1-x]^2*x^-1+19/18*Log[1-x]^2*(1-x)^-1+62/9*Log[1-x]^2*x-3*Log[1-x]^2*x^2-Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x-13/9*Log[1-x]^3+2/3*Log[1-x]^3*x^-1+5/9*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*(1-x)^-1-1/2*Log[1-x]^4*x-6*Log[1-x]*PolyLog[3,x]+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1+89/18*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/18*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x+34/9*Log[s^-1*mu2]*Log[1-x]-20/3*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/9*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Log[1-x]*x+1/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x+58/27*Log[x]-218/27*Log[x]*(1-x)^-1+12*Log[x]*(1-x)^-1*z3+218/27*Log[x]*x-12*Log[x]*x*z3+1/9*Log[x]*Pi^2*(1-x)^-1-53/18*Log[x]*Pi^2-4/9*Log[x]*Pi^2*x+3*Log[x]*Log[1-x]+20/3*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*(1-x)^-1-124/9*Log[x]*Log[1-x]*x+6*Log[x]*Log[1-x]*x^2+6*Log[x]*Log[1-x]*z2-12*Log[x]*Log[1-x]*z2*x-2*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x+5/2*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^2*x-2*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*x-6*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x-8/9*Log[x]*Log[s^-1*mu2]-20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[x]*Log[s^-1*mu2]*x-5*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2*x-28/9*Log[x]^2-3*Log[x]^2*(1-x)^-2-8/9*Log[x]^2*(1-x)^-1+62/9*Log[x]^2*x-3*Log[x]^2*x^2-2*Log[x]^2*Pi^2*(1-x)^-1+3/2*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+4*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x+7/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x-40/9*Log[x]^3+1/9*Log[x]^3*(1-x)^-1-1/9*Log[x]^3*x+Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^4*(1-x)^-1+1/2*Log[x]^4*x-6*Log[x]*PolyLog[1,2,x]+12*Log[x]*PolyLog[1,2,x]*x-6*Log[x]*PolyLog[2,x]+8*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*(1-x)^-1-12*Log[x]*PolyLog[3,x]*x-40/3*PolyLog[1,2,x]+4*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-2/3*PolyLog[1,2,x]*x+2*PolyLog[2,x]*Pi^2*(1-x)^-1-2*PolyLog[2,x]*Pi^2+2*PolyLog[2,x]*Pi^2*x+6*PolyLog[3,x]-8*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1-2*PolyLog[3,x]*x-12*PolyLog[4,1-x]+12*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-12*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]+12*PolyLog[4,x]*(1-x)^-1+12*PolyLog[4,x]*x)+Nc*(-35645/864-36077/864*(1-x)^-1+5/3*(1-x)^-1*z3-287/3*z3+36077/864*x-5/3*x*z3+179/54*Pi^2*(1-x)^-1+647/216*Pi^2-6797/216*Pi^2*x+8*Pi^2*x^2+16/45*Pi^4*x^-1+5069/1440*Pi^4*(1-x)^-1-5869/1440*Pi^4+1861/480*Pi^4*x-3175/108*Log[1-x]+428/9*Log[1-x]*x^-1+18*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+52*Log[1-x]*(1-x)^-1*z3-41*Log[1-x]*z3+553/27*Log[1-x]*x+17*Log[1-x]*x*z3-119/9*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+895/36*Log[1-x]*Pi^2-19/3*Log[1-x]*Pi^2*x+145/12*Log[1-x]^2-259/72*Log[1-x]^2*(1-x)^-1-221/9*Log[1-x]^2*x+8*Log[1-x]^2*x^2+23*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-153/4*Log[1-x]^2*z2+19*Log[1-x]^2*z2*x+1/3*Log[1-x]^2*Pi^2*x^-1+119/24*Log[1-x]^2*Pi^2*(1-x)^-1-139/48*Log[1-x]^2*Pi^2+19/6*Log[1-x]^2*Pi^2*x+58/9*Log[1-x]^3-11/3*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-43/18*Log[1-x]^3*x+1/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-1+65/24*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+153/4*Log[1-x]^2*PolyLog[2,x]-23*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-19*Log[1-x]^2*PolyLog[2,x]*x+50*Log[1-x]*PolyLog[1,2,x]-30*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-26*Log[1-x]*PolyLog[1,2,x]*x-17*Log[1-x]*PolyLog[3,x]+6*Log[1-x]*PolyLog[3,x]*x^-1-58*Log[1-x]*PolyLog[3,x]*(1-x)^-1+15*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3+9*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-251/36*Log[s^-1*mu2]*Pi^2+163/72*Log[s^-1*mu2]*Pi^2*x-136/9*Log[s^-1*mu2]*Log[1-x]+80/3*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+71/18*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLX-1/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+23/12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-23/8*Log[s^-1*mu2]*Log[1-x]^2+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+15/8*Log[s^-1*mu2]^2*Pi^2*x-17/6*Log[s^-1*mu2]^2*Log[1-x]+2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Log[1-x]*x+11/8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]-9*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Log[1-x]*x+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-95/54*Log[x]+755/27*Log[x]*(1-x)^-1-44*Log[x]*(1-x)^-1*z3-14*Log[x]*z3-755/27*Log[x]*x+44*Log[x]*x*z3-47/12*Log[x]*Pi^2*(1-x)^-1+307/24*Log[x]*Pi^2+3/4*Log[x]*Pi^2*x+19/3*Log[x]*Log[1-x]-80/3*Log[x]*Log[1-x]*x^-1-71/9*Log[x]*Log[1-x]*(1-x)^-1+442/9*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*x^2-8*Log[x]*Log[1-x]*z2*x^-1+4*Log[x]*Log[1-x]*z2*(1-x)^-1-35/2*Log[x]*Log[1-x]*z2+38*Log[x]*Log[1-x]*z2*x-7/6*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2*x^-1*hLX-17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+259/24*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*hLX-29/2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x*hLX-653/24*Log[x]*Log[1-x]^2+53/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*(1-x)^-1+109/12*Log[x]*Log[1-x]^2*x+205/12*Log[x]*Log[1-x]^3-7*Log[x]*Log[1-x]^3*x^-1-61/6*Log[x]*Log[1-x]^3*(1-x)^-1-35/3*Log[x]*Log[1-x]^3*x+35/2*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-38*Log[x]*Log[1-x]*PolyLog[2,x]*x+32/9*Log[x]*Log[s^-1*mu2]+71/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/9*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLX-13/6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX-29/12*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+51/4*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+7/4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+11/3*Log[x]*Log[s^-1*mu2]^2+2/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2*x-73/4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3*Log[x]*Log[s^-1*mu2]^3-3*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^3*x-133/18*Log[x]^2+8*Log[x]^2*(1-x)^-2+77/9*Log[x]^2*(1-x)^-1-221/9*Log[x]^2*x+8*Log[x]^2*x^2+4*Log[x]^2*Pi^2*x^-1*hLX+103/12*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2*(1-x)^-1*hLX-3/2*Log[x]^2*Pi^2-3*Log[x]^2*Pi^2*hLX+25/6*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x*hLX+91/6*Log[x]^2*Log[1-x]-100/3*Log[x]^2*Log[1-x]*x^-1-15/4*Log[x]^2*Log[1-x]*(1-x)^-1-193/12*Log[x]^2*Log[1-x]*x+3/4*Log[x]^2*Log[1-x]^2+9/2*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x^-1*hLX+Log[x]^2*Log[1-x]^2*(1-x)^-1+Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX-3*Log[x]^2*Log[1-x]^2*hLX-9*Log[x]^2*Log[1-x]^2*x+Log[x]^2*Log[1-x]^2*x*hLX-139/12*Log[x]^2*Log[s^-1*mu2]-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+13/6*Log[x]^2*Log[s^-1*mu2]*x+33/2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLX-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX+31/4*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x+413/36*Log[x]^3-61/18*Log[x]^3*(1-x)^-1+61/18*Log[x]^3*x-79/12*Log[x]^3*Log[1-x]+5/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLX+1/2*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*(1-x)^-1*hLX+3*Log[x]^3*Log[1-x]*hLX+22/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x*hLX-17/2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]*x+73/24*Log[x]^4+53/24*Log[x]^4*(1-x)^-1-53/24*Log[x]^4*x+3/2*Log[x]^2*PolyLog[2,x]-2*Log[x]^2*PolyLog[2,x]*x^-1-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]+6*Log[x]*PolyLog[1,2,x]*x^-1-13*Log[x]*PolyLog[1,2,x]*(1-x)^-1-30*Log[x]*PolyLog[1,2,x]*x+367/6*Log[x]*PolyLog[2,x]-212/3*Log[x]*PolyLog[2,x]*x^-1-155/6*Log[x]*PolyLog[2,x]*(1-x)^-1-155/6*Log[x]*PolyLog[2,x]*x-37*Log[x]*PolyLog[3,x]-12*Log[x]*PolyLog[3,x]*x^-1+43*Log[x]*PolyLog[3,x]*(1-x)^-1+43*Log[x]*PolyLog[3,x]*x+92*PolyLog[1,2,x]-106/3*PolyLog[1,2,x]*x^-1-61/6*PolyLog[1,2,x]*(1-x)^-1-47/3*PolyLog[1,2,x]*x+3*PolyLog[2,x]*Pi^2*x^-1-11*PolyLog[2,x]*Pi^2*(1-x)^-1-1/4*PolyLog[2,x]*Pi^2-5/2*PolyLog[2,x]*Pi^2*x-367/6*PolyLog[3,x]+212/3*PolyLog[3,x]*x^-1+155/6*PolyLog[3,x]*(1-x)^-1+155/6*PolyLog[3,x]*x+77*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-1-61*PolyLog[4,1-x]*(1-x)^-1-61*PolyLog[4,1-x]*x-1/2*PolyLog[4,-x*(1-x)^-1]-14*PolyLog[4,-x*(1-x)^-1]*x^-1+62*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+23*PolyLog[4,-x*(1-x)^-1]*x+141/2*PolyLog[4,x]+14*PolyLog[4,x]*x^-1-23*PolyLog[4,x]*(1-x)^-1-62*PolyLog[4,x]*x)+I*Nc^-2*Nf*(8/3*Pi*x^-1+3*Pi*(1-x)^-1-3*Pi-4*Pi*z3+8*Pi*x*z3+8/9*Pi^3*x^-1+2/9*Pi^3*(1-x)^-1+2/3*Pi^3*x+1/3*Log[1-x]*Pi-4*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x+2/3*Log[1-x]^2*Pi*x^-1-4/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+4*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x+3*Log[x]*Pi*(1-x)^-2+2*Log[x]*Pi*(1-x)^-1+5/3*Log[x]*Pi+2/3*Log[x]*Pi^3-4/3*Log[x]*Pi^3*x-4/3*Log[x]*Log[1-x]*Pi*x^-1-16/3*Log[x]*Log[1-x]*Pi-4/3*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x-2/3*Log[x]^2*Pi*(1-x)^-1+8/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*x+2/3*Log[x]^3*Pi-4/3*Log[x]^3*Pi*x+4*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi*(1-x)^-1-8*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi+8*PolyLog[3,x]*Pi*x)+I*Nc^-1*(2*Pi*x^-1+2*Pi*(1-x)^-1-8*Pi*(1-x)^-1*z3-2*Pi+9*Pi*z3-Pi^3*(1-x)^-1+5/4*Pi^3-1/4*Pi^3*x+2*Log[1-x]*Pi*x^-2-2*Log[1-x]*Pi*x^-1+7/2*Log[1-x]*Pi*(1-x)^-1+9/2*Log[1-x]*Pi-7/2*Log[1-x]*Pi*x-3*Log[1-x]*Pi*z2*(1-x)^-1+4*Log[1-x]*Pi*z2+2*Log[1-x]*Pi*z2*x-7/12*Log[1-x]*Pi^3*(1-x)^-1+1/4*Log[1-x]*Pi^3+17/12*Log[1-x]*Pi^3*x-3/2*Log[1-x]^2*Pi*(1-x)^-1+9/4*Log[1-x]^2*Pi+3/4*Log[1-x]^2*Pi*x-1/2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi*x+3*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-4*Log[1-x]*PolyLog[2,x]*Pi-2*Log[1-x]*PolyLog[2,x]*Pi*x-8*Log[s^-1*mu2]*Pi*x^-1-7/2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Pi+1/6*Log[s^-1*mu2]*Pi^3*x^-1+7/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1-1/12*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x+3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi-3*Log[s^-1*mu2]*Log[1-x]*Pi*x+1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x-3*Log[s^-1*mu2]^2*Pi*x^-1-3/2*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi-1/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-Log[s^-1*mu2]^3*Pi*x^-1-1/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1+1/2*Log[s^-1*mu2]^3*Pi+8*Log[x]*Pi*x^-1-Log[x]*Pi*(1-x)^-2+3/2*Log[x]*Pi*(1-x)^-1+7/2*Log[x]*Pi*x-1/6*Log[x]*Pi^3*x^-1-1/2*Log[x]*Pi^3*(1-x)^-1-11/24*Log[x]*Pi^3+5/12*Log[x]*Pi^3*x+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi+3/2*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-3/2*Log[x]*Log[1-x]^2*Pi-7/2*Log[x]*Log[1-x]^2*Pi*x+6*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7/4*Log[x]*Log[s^-1*mu2]*Pi+3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-5/4*Log[x]*Log[s^-1*mu2]^2*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-3*Log[x]^2*Pi*x^-1-2*Log[x]^2*Pi*(1-x)^-1+7/2*Log[x]^2*Pi-3/4*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5/2*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi*x+Log[x]^3*Pi*x^-1-1/6*Log[x]^3*Pi*(1-x)^-1-3/4*Log[x]^3*Pi+1/6*Log[x]^3*Pi*x-2*Log[x]*PolyLog[2,x]*Pi*x^-1-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+7/2*Log[x]*PolyLog[2,x]*Pi+2*Log[x]*PolyLog[2,x]*Pi*x+5*PolyLog[1,2,x]*Pi*(1-x)^-1-6*PolyLog[1,2,x]*Pi+4*PolyLog[2,x]*Pi+3*PolyLog[2,x]*Pi*x+2*PolyLog[3,x]*Pi*x^-1+5*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nf*(110/27*Pi*x^-1+82/27*Pi*(1-x)^-1-82/27*Pi-2*Pi*z3+4*Pi*x*z3-1/9*Pi^3*(1-x)^-1+5/9*Pi^3+1/9*Pi^3*x+2*Log[1-x]*Pi*x^-2-2*Log[1-x]*Pi*x^-1-10/9*Log[1-x]*Pi*(1-x)^-1+8/9*Log[1-x]*Pi+10/9*Log[1-x]*Pi*x-2*Log[1-x]*Pi*z2+4*Log[1-x]*Pi*z2*x+1/3*Log[1-x]^2*Pi*(1-x)^-1+1/3*Log[1-x]^2*Pi-1/3*Log[1-x]^2*Pi*x+2*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x+20/9*Log[s^-1*mu2]*Pi*x^-1+10/9*Log[s^-1*mu2]*Pi*(1-x)^-1-10/9*Log[s^-1*mu2]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+2/3*Log[s^-1*mu2]^2*Pi*x^-1+1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/3*Log[s^-1*mu2]^2*Pi-20/9*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2+2*Log[x]*Pi*(1-x)^-1+5/9*Log[x]*Pi-10/9*Log[x]*Pi*x+1/3*Log[x]*Pi^3-2/3*Log[x]*Pi^3*x-4/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi-2/3*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+1/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+2/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi+1/3*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x+1/3*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x+2*PolyLog[1,2,x]*Pi-4*PolyLog[1,2,x]*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1+2/3*PolyLog[2,x]*Pi*(1-x)^-1-2*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x-2*PolyLog[3,x]*Pi+4*PolyLog[3,x]*Pi*x)+I*Nc*(-476/27*Pi*x^-1-22*Pi*x^-1*z3-283/27*Pi*(1-x)^-1-13*Pi*(1-x)^-1*z3+283/27*Pi+38*Pi*z3-36*Pi*x*z3-80/9*Pi^3*x^-1-11/18*Pi^3*(1-x)^-1+223/36*Pi^3-199/36*Pi^3*x+71/18*Log[1-x]*Pi*(1-x)^-1-277/18*Log[1-x]*Pi-71/18*Log[1-x]*Pi*x-8*Log[1-x]*Pi*z2*x^-1-5*Log[1-x]*Pi*z2*(1-x)^-1+28*Log[1-x]*Pi*z2-30*Log[1-x]*Pi*z2*x+8/3*Log[1-x]*Pi^3*x^-1+5/12*Log[1-x]*Pi^3*(1-x)^-1-53/12*Log[1-x]*Pi^3+7/4*Log[1-x]*Pi^3*x-20/3*Log[1-x]^2*Pi*x^-1-1/3*Log[1-x]^2*Pi*(1-x)^-1+43/4*Log[1-x]^2*Pi-49/12*Log[1-x]^2*Pi*x+4/3*Log[1-x]^3*Pi*x^-1+1/2*Log[1-x]^3*Pi*(1-x)^-1-7/3*Log[1-x]^3*Pi+2/3*Log[1-x]^3*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+5*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-28*Log[1-x]*PolyLog[2,x]*Pi+30*Log[1-x]*PolyLog[2,x]*Pi*x-80/9*Log[s^-1*mu2]*Pi*x^-1-71/18*Log[s^-1*mu2]*Pi*(1-x)^-1+40/9*Log[s^-1*mu2]*Pi-11/6*Log[s^-1*mu2]*Pi^3*x^-1-5/12*Log[s^-1*mu2]*Pi^3*(1-x)^-1+29/12*Log[s^-1*mu2]*Pi^3-Log[s^-1*mu2]*Pi^3*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLX-1/2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX+9/2*Log[s^-1*mu2]*Log[1-x]^2*Pi-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-2/3*Log[s^-1*mu2]^2*Pi*x^-1-1/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+1/3*Log[s^-1*mu2]^2*Pi-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi+5/2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+3*Log[s^-1*mu2]^3*Pi*x^-1+3/2*Log[s^-1*mu2]^3*Pi*(1-x)^-1-3/2*Log[s^-1*mu2]^3*Pi+80/9*Log[x]*Pi*x^-1-6*Log[x]*Pi*(1-x)^-2-41/2*Log[x]*Pi*(1-x)^-1+145/9*Log[x]*Pi+71/18*Log[x]*Pi*x+11/6*Log[x]*Pi^3*x^-1+5/6*Log[x]*Pi^3*(1-x)^-1-41/8*Log[x]*Pi^3+61/12*Log[x]*Pi^3*x+62/3*Log[x]*Log[1-x]*Pi*x^-1+3/2*Log[x]*Log[1-x]*Pi*(1-x)^-1+7/2*Log[x]*Log[1-x]*Pi+25/2*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1*hLX-Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX-8*Log[x]*Log[1-x]^2*Pi+3*Log[x]*Log[1-x]^2*Pi*hLX+27/2*Log[x]*Log[1-x]^2*Pi*x-Log[x]*Log[1-x]^2*Pi*x*hLX+4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+47/12*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-9*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+19/4*Log[x]*Log[s^-1*mu2]^2*Pi-5/2*Log[x]*Log[s^-1*mu2]^2*Pi*x-2/3*Log[x]^2*Pi*x^-1+14/3*Log[x]^2*Pi*(1-x)^-1-2*Log[x]^2*Pi-25/4*Log[x]^2*Pi*x+7*Log[x]^2*Log[1-x]*Pi*x^-1-1/2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+1/2*Log[x]^2*Log[1-x]*Pi-9*Log[x]^2*Log[1-x]*Pi*x+13*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLX+3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-9/2*Log[x]^2*Log[s^-1*mu2]*Pi+3*Log[x]^2*Log[s^-1*mu2]*Pi*hLX+4*Log[x]^2*Log[s^-1*mu2]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX-7*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLX-3/2*Log[x]^3*Pi*(1-x)^-1+Log[x]^3*Pi*(1-x)^-1*hLX+17/12*Log[x]^3*Pi-3*Log[x]^3*Pi*hLX+5/2*Log[x]^3*Pi*x+Log[x]^3*Pi*x*hLX+6*Log[x]*PolyLog[2,x]*Pi*x^-1-6*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-29/2*Log[x]*PolyLog[2,x]*Pi+10*Log[x]*PolyLog[2,x]*Pi*x+24*PolyLog[1,2,x]*Pi*x^-1+11*PolyLog[1,2,x]*Pi*(1-x)^-1-42*PolyLog[1,2,x]*Pi+36*PolyLog[1,2,x]*Pi*x+62/3*PolyLog[2,x]*Pi*x^-1+29/3*PolyLog[2,x]*Pi*(1-x)^-1+23*PolyLog[2,x]*Pi+13/3*PolyLog[2,x]*Pi*x+2*PolyLog[3,x]*Pi*x^-1+11*PolyLog[3,x]*Pi*(1-x)^-1+38*PolyLog[3,x]*Pi-38*PolyLog[3,x]*Pi*x);qgqg2LXTL32=+Nc^-2*(637/32-225/8*x^-1+24*x^-1*z3-187/32*(1-x)^-1+11/2*(1-x)^-1*z3-35/2*z3-187/32*x+11/2*x*z3-41/24*Pi^2*x^-1+37/24*Pi^2*(1-x)^-1-3/8*Pi^2-7/12*Pi^2*x+59/180*Pi^4*x^-1+61/480*Pi^4*(1-x)^-1-129/160*Pi^4+41/480*Pi^4*x-4*Log[1-x]-6*Log[1-x]*x^-2+37/8*Log[1-x]*x^-1-2*Log[1-x]*x^-1*z3+39/8*Log[1-x]*(1-x)^-1-4*Log[1-x]*(1-x)^-1*z3-14*Log[1-x]*z3+3*Log[1-x]*x-2*Log[1-x]*x*z3+5/24*Log[1-x]*Pi^2*x^-1-3/8*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2-1/6*Log[1-x]*Pi^2*x+3/4*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2-29/8*Log[1-x]^2*x^-1+5/8*Log[1-x]^2*(1-x)^-1-3/2*Log[1-x]^2*x+1/2*Log[1-x]^2*z2*x^-1-3/2*Log[1-x]^2*z2*(1-x)^-1-7*Log[1-x]^2*z2-5/24*Log[1-x]^2*Pi^2*x^-1-1/24*Log[1-x]^2*Pi^2*(1-x)^-1-11/12*Log[1-x]^2*Pi^2+13/12*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1+1/3*Log[1-x]^4-1/4*Log[1-x]^4*x^-1+7*Log[1-x]^2*PolyLog[2,x]-1/2*Log[1-x]^2*PolyLog[2,x]*x^-1+3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+6*Log[1-x]*PolyLog[1,2,x]+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]+2*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[1-x]*PolyLog[3,x]*x+123/8*Log[s^-1*mu2]-21*Log[s^-1*mu2]*x^-1+24*Log[s^-1*mu2]*x^-1*z3-39/8*Log[s^-1*mu2]*(1-x)^-1+6*Log[s^-1*mu2]*(1-x)^-1*z3-18*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/4*Log[s^-1*mu2]*Pi^2*x^-1+3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1-3/8*Log[s^-1*mu2]*Pi^2-3/8*Log[s^-1*mu2]*Pi^2*x+3/4*Log[s^-1*mu2]*Log[1-x]*x^-1+9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Log[1-x]^2+3/4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+71/8*Log[s^-1*mu2]^2-12*Log[s^-1*mu2]^2*x^-1-23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x+5/12*Log[s^-1*mu2]^2*Pi^2*x^-1+7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-5/8*Log[s^-1*mu2]^2*Pi^2+1/24*Log[s^-1*mu2]^2*Pi^2*x+1/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+9/4*Log[s^-1*mu2]^3-3*Log[s^-1*mu2]^3*x^-1-3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+3/8*Log[s^-1*mu2]^4-1/2*Log[s^-1*mu2]^4*x^-1-1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-71/8*Log[x]+95/4*Log[x]*x^-1-20*Log[x]*x^-1*z3-3*Log[x]*(1-x)^-1+10*Log[x]*z3-3*Log[x]*x+5/6*Log[x]*Pi^2*x^-1-7/12*Log[x]*Pi^2*(1-x)^-1-47/24*Log[x]*Pi^2+7/6*Log[x]*Pi^2*x+5/2*Log[x]*Log[1-x]-9/2*Log[x]*Log[1-x]*x^-1-7/2*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]*x+Log[x]*Log[1-x]*z2*x^-1+3*Log[x]*Log[1-x]*z2*(1-x)^-1-6*Log[x]*Log[1-x]*z2+2*Log[x]*Log[1-x]*z2*x-1/12*Log[x]*Log[1-x]*Pi^2*x^-1-3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-2/3*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]^2*x^-1+3/2*Log[x]*Log[1-x]^2*(1-x)^-1+8/3*Log[x]*Log[1-x]^3+1/2*Log[x]*Log[1-x]^3*x^-1+1/2*Log[x]*Log[1-x]^3*(1-x)^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*x-59/4*Log[x]*Log[s^-1*mu2]+45/2*Log[x]*Log[s^-1*mu2]*x^-1+7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x-5/6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/4*Log[x]*Log[s^-1*mu2]*Pi^2-1/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-23/4*Log[x]*Log[s^-1*mu2]^2+17/2*Log[x]*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+39/8*Log[x]^2-27/4*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1-3/2*Log[x]^2*x+5/6*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2*(1-x)^-1-7/8*Log[x]^2*Pi^2+1/3*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]+3/4*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-Log[x]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x+13/4*Log[x]^2*Log[s^-1*mu2]-13/2*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/4*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x-17/12*Log[x]^3+5/3*Log[x]^3*x^-1+7/12*Log[x]^3*(1-x)^-1+7/12*Log[x]^3*x-1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+1/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/24*Log[x]^4-1/6*Log[x]^4*x^-1-1/8*Log[x]^4*(1-x)^-1-1/8*Log[x]^4*x+Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-2*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-2*Log[x]*PolyLog[1,2,x]*x-7*Log[x]*PolyLog[2,x]-13/2*Log[x]*PolyLog[2,x]*(1-x)^-1+13/2*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+2*Log[x]*PolyLog[3,x]*(1-x)^-1-2*Log[x]*PolyLog[3,x]*x+PolyLog[1,2,x]-25/2*PolyLog[1,2,x]*x^-1-3/2*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x-1/2*PolyLog[2,x]*Pi^2*x^-1-1/2*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+7*PolyLog[3,x]+13/2*PolyLog[3,x]*(1-x)^-1-13/2*PolyLog[3,x]*x+22*PolyLog[4,1-x]-8*PolyLog[4,-x*(1-x)^-1]-PolyLog[4,-x*(1-x)^-1]*x^-1+3*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+6*PolyLog[4,x]-PolyLog[4,x]*x^-1+3*PolyLog[4,x]*x)+Nc^-1*Nf*(-3629/216+3743/162*x^-1+724/9*x^-1*z3+3401/648*(1-x)^-1+25/9*(1-x)^-1*z3-43*z3+3401/648*x+25/9*x*z3-257/54*Pi^2*x^-1-55/108*Pi^2*(1-x)^-1+247/12*Pi^2-1561/108*Pi^2*x+3*Pi^2*x^2+22/45*Pi^4*x^-1-14/15*Pi^4*(1-x)^-1-181/45*Pi^4+64/45*Pi^4*x-52/3*Log[1-x]-32/3*Log[1-x]*x^-2+281/18*Log[1-x]*x^-1-16*Log[1-x]*x^-1*z3-5/2*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3+6*Log[1-x]*x+8/9*Log[1-x]*Pi^2*x^-2-22/3*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2*(1-x)^-1+4*Log[1-x]*Pi^2-4/9*Log[1-x]*Pi^2*x+226/9*Log[1-x]^2-265/18*Log[1-x]^2*x^-1-1/18*Log[1-x]^2*(1-x)^-1-14*Log[1-x]^2*x+3*Log[1-x]^2*x^2-4/3*Log[1-x]^2*Pi^2*(1-x)^-1-4*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^4-2/3*Log[1-x]^4*(1-x)^-1+2/3*Log[1-x]^4*x+8*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-197/18*Log[s^-1*mu2]+400/27*Log[s^-1*mu2]*x^-1+191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+1/9*Log[s^-1*mu2]*Pi^2*x^-1-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x-1/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-19/6*Log[s^-1*mu2]^2+38/9*Log[s^-1*mu2]^2*x^-1+19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/3*Log[s^-1*mu2]^3+4/9*Log[s^-1*mu2]^3*x^-1+1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+349/18*Log[x]-667/27*Log[x]*x^-1+32*Log[x]*x^-1*z3-190/27*Log[x]*(1-x)^-1+16*Log[x]*(1-x)^-1*z3-32*Log[x]*z3-190/27*Log[x]*x+16*Log[x]*x*z3-23/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+7/9*Log[x]*Pi^2*x-446/9*Log[x]*Log[1-x]+256/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1+28*Log[x]*Log[1-x]*x-6*Log[x]*Log[1-x]*x^2+16*Log[x]*Log[1-x]*z2*x^-1-40*Log[x]*Log[1-x]*z2+16*Log[x]*Log[1-x]*z2*x-16/3*Log[x]*Log[1-x]*Pi^2*x^-1+40/3*Log[x]*Log[1-x]*Pi^2-16/3*Log[x]*Log[1-x]*Pi^2*x-14/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+19/3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+4/3*Log[x]*Log[1-x]^2*x+8*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*(1-x)^-1-8/3*Log[x]*Log[1-x]^3*x+40*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*x+5*Log[x]*Log[s^-1*mu2]-70/9*Log[x]*Log[s^-1*mu2]*x^-1-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+419/18*Log[x]^2-221/9*Log[x]^2*x^-1-3*Log[x]^2*(1-x)^-2-8*Log[x]^2*(1-x)^-1-14*Log[x]^2*x+3*Log[x]^2*x^2-4/3*Log[x]^2*Pi^2*x^-1-8/3*Log[x]^2*Pi^2*(1-x)^-1-14/3*Log[x]^2*Pi^2+4/3*Log[x]^2*Pi^2*x+8/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2+8/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x+10*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+17/9*Log[x]^3-50/9*Log[x]^3*x^-1+8/9*Log[x]^3*(1-x)^-1+8/9*Log[x]^3*x-20/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-1+8/3*Log[x]^3*Log[1-x]*x+4/3*Log[x]^4-4/3*Log[x]^4*x^-1-2/3*Log[x]^4*(1-x)^-1-2/3*Log[x]^4*x+40*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x+32/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-8/3*Log[x]*PolyLog[2,x]*x-48*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]*x+80/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-136/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1+8*PolyLog[2,x]*Pi^2-8/3*PolyLog[2,x]*Pi^2*x-32/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1+8/3*PolyLog[3,x]*x+48*PolyLog[4,1-x]+16*PolyLog[4,1-x]*(1-x)^-1-16*PolyLog[4,1-x]*x-48*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+16*PolyLog[4,-x*(1-x)^-1]*x+48*PolyLog[4,x]+16*PolyLog[4,x]*(1-x)^-1-16*PolyLog[4,x]*x)+Nc*Nf*(1159/72-1085/54*x^-1-20/3*x^-1*z3-1307/216*(1-x)^-1+7/3*(1-x)^-1*z3+z3-1307/216*x+7/3*x*z3+263/54*Pi^2*x^-1+85/108*Pi^2*(1-x)^-1-283/36*Pi^2+415/108*Pi^2*x-11/90*Pi^4*x^-1+7/15*Pi^4*(1-x)^-1+16/15*Pi^4-32/45*Pi^4*x+4*Log[1-x]+112/27*Log[1-x]*x^-2+35/18*Log[1-x]*x^-1+4*Log[1-x]*x^-1*z3+211/54*Log[1-x]*(1-x)^-1+8*Log[1-x]*(1-x)^-1*z3-4/3*Log[1-x]*Pi^2*x^-2+20/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2*(1-x)^-1-4/9*Log[1-x]*Pi^2-35/9*Log[1-x]^2+11/18*Log[1-x]^2*x^-1-19/18*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2*(1-x)^-1+Log[1-x]^2*Pi^2-2/3*Log[1-x]^2*Pi^2*x-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+1/2*Log[1-x]^4+1/3*Log[1-x]^4*(1-x)^-1-1/3*Log[1-x]^4*x-4*Log[1-x]*PolyLog[3,x]*x^-1-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+29/2*Log[s^-1*mu2]-172/9*Log[s^-1*mu2]*x^-1-89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x+16/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5/3*Log[s^-1*mu2]*Pi^2+7/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2+5/3*Log[s^-1*mu2]*Log[1-x]*x^-1+29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2-26/3*Log[s^-1*mu2]^2*x^-1-13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-1-1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x-9/2*Log[x]+187/27*Log[x]*x^-1-8*Log[x]*x^-1*z3+28/27*Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+12*Log[x]*z3+28/27*Log[x]*x-8*Log[x]*x*z3+4/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2*(1-x)^-1+19/9*Log[x]*Pi^2-1/3*Log[x]*Pi^2*x+70/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2-26/9*Log[x]*Log[1-x]*x^-1-10/9*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*z2*x^-1+12*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[1-x]^3-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-12*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-11/3*Log[x]*Log[s^-1*mu2]+46/9*Log[x]*Log[s^-1*mu2]*x^-1+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x-79/18*Log[x]^2+43/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x+1/3*Log[x]^2*Pi^2*x^-1+4/3*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x+2*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2-4/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-3*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*x+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-8/9*Log[x]^3+20/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-2/9*Log[x]^3*x+2*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1-4/3*Log[x]^3*Log[1-x]*x-1/2*Log[x]^4+1/3*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-1+1/3*Log[x]^4*x-12*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]*x+4*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+16/3*Log[x]*PolyLog[2,x]*x^-1-4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]*x-8/3*PolyLog[1,2,x]*x^-2+8*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-2*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x-4*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-16/3*PolyLog[3,x]*x^-1+4/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x-12*PolyLog[4,1-x]-8*PolyLog[4,1-x]*(1-x)^-1+8*PolyLog[4,1-x]*x+12*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-8*PolyLog[4,-x*(1-x)^-1]*x-12*PolyLog[4,x]-8*PolyLog[4,x]*(1-x)^-1+8*PolyLog[4,x]*x)+Nc^2*(-34105/288+33119/216*x^-1-46/3*x^-1*z3+36077/864*(1-x)^-1-52/3*(1-x)^-1*z3+25*z3+36077/864*x-52/3*x*z3-3875/216*Pi^2*x^-1-179/54*Pi^2*(1-x)^-1+455/18*Pi^2-2573/216*Pi^2*x-169/360*Pi^4*x^-1-691/480*Pi^4*(1-x)^-1-77/32*Pi^4+2107/1440*Pi^4*x-10*Log[1-x]-808/27*Log[1-x]*x^-2+4*Log[1-x]*x^-2*z3-857/72*Log[1-x]*x^-1-8*Log[1-x]*x^-1*z3-5113/216*Log[1-x]*(1-x)^-1-16*Log[1-x]*(1-x)^-1*z3-4*Log[1-x]*z3+22/3*Log[1-x]*Pi^2*x^-2-679/72*Log[1-x]*Pi^2*x^-1+131/72*Log[1-x]*Pi^2*(1-x)^-1+53/18*Log[1-x]*Pi^2+299/36*Log[1-x]^2+157/72*Log[1-x]^2*x^-1+259/72*Log[1-x]^2*(1-x)^-1-5*Log[1-x]^2*x-2*Log[1-x]^2*z2*x^-2+6*Log[1-x]^2*z2*x^-1+1/2*Log[1-x]^2*z2*(1-x)^-1-3*Log[1-x]^2*z2+2/3*Log[1-x]^2*Pi^2*x^-2-5/6*Log[1-x]^2*Pi^2*x^-1-37/24*Log[1-x]^2*Pi^2*(1-x)^-1-31/12*Log[1-x]^2*Pi^2+5/3*Log[1-x]^2*Pi^2*x+35/18*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-101/36*Log[1-x]^3*x^-1+3/4*Log[1-x]^3*(1-x)^-1-5/6*Log[1-x]^4+1/3*Log[1-x]^4*x^-2-4/3*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-1+5/6*Log[1-x]^4*x+3*Log[1-x]^2*PolyLog[2,x]+2*Log[1-x]^2*PolyLog[2,x]*x^-2-6*Log[1-x]^2*PolyLog[2,x]*x^-1-1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-2-8*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-2+24*Log[1-x]*PolyLog[3,x]*x^-1+20*Log[1-x]*PolyLog[3,x]*(1-x)^-1-739/8*Log[s^-1*mu2]+1102/9*Log[s^-1*mu2]*x^-1-36*Log[s^-1*mu2]*x^-1*z3+2243/72*Log[s^-1*mu2]*(1-x)^-1-9*Log[s^-1*mu2]*(1-x)^-1*z3+27*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3-41/18*Log[s^-1*mu2]*Pi^2*x^-1-131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-35/24*Log[s^-1*mu2]*Pi^2+7/72*Log[s^-1*mu2]*Pi^2*x-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-53/12*Log[s^-1*mu2]*Log[1-x]*x^-1-401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi^2-13/6*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-187/8*Log[s^-1*mu2]^2+95/3*Log[s^-1*mu2]^2*x^-1+181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x-4*Log[s^-1*mu2]^2*Pi^2*x^-2+21/2*Log[s^-1*mu2]^2*Pi^2*x^-1+5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-69/8*Log[s^-1*mu2]^2*Pi^2+27/8*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+15/4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+5/4*Log[s^-1*mu2]^3-5/3*Log[s^-1*mu2]^3*x^-1-5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+6*Log[s^-1*mu2]^3*Log[1-x]*x^-2+3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+27/8*Log[s^-1*mu2]^4-9/2*Log[s^-1*mu2]^4*x^-1-9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x+215/8*Log[x]-4189/108*Log[x]*x^-1+44*Log[x]*x^-1*z3-202/27*Log[x]*(1-x)^-1+25*Log[x]*(1-x)^-1*z3-47*Log[x]*z3-202/27*Log[x]*x+25*Log[x]*x*z3-55/36*Log[x]*Pi^2*x^-1+35/12*Log[x]*Pi^2*(1-x)^-1-203/72*Log[x]*Pi^2+1/3*Log[x]*Pi^2*x-299/18*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2+1/18*Log[x]*Log[1-x]*x^-1+71/18*Log[x]*Log[1-x]*(1-x)^-1+10*Log[x]*Log[1-x]*x+12*Log[x]*Log[1-x]*z2*x^-1-Log[x]*Log[1-x]*z2*(1-x)^-1-34*Log[x]*Log[1-x]*z2+20*Log[x]*Log[1-x]*z2*x+13/3*Log[x]*Log[1-x]*Pi^2*x^-2-29/3*Log[x]*Log[1-x]*Pi^2*x^-1+13/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+89/6*Log[x]*Log[1-x]*Pi^2-22/3*Log[x]*Log[1-x]*Pi^2*x-11/3*Log[x]*Log[1-x]^2-22/3*Log[x]*Log[1-x]^2*x^-2+109/12*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1+19/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-2-2/3*Log[x]*Log[1-x]^3*x^-1+17/6*Log[x]*Log[1-x]^3*(1-x)^-1-10/3*Log[x]*Log[1-x]^3*x+34*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*x+161/12*Log[x]*Log[s^-1*mu2]-341/18*Log[x]*Log[s^-1*mu2]*x^-1-71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-29/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-5/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/4*Log[x]*Log[s^-1*mu2]*Pi^2-35/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/4*Log[x]*Log[s^-1*mu2]^2+1/6*Log[x]*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+661/72*Log[x]^2-301/36*Log[x]^2*x^-1-5*Log[x]^2*(1-x)^-1-5*Log[x]^2*x-4*Log[x]^2*Pi^2*x^-2+13/6*Log[x]^2*Pi^2*x^-1-15/4*Log[x]^2*Pi^2*(1-x)^-1-67/12*Log[x]^2*Pi^2+5/2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Log[1-x]+40/3*Log[x]^2*Log[1-x]*x^-2-77/12*Log[x]^2*Log[1-x]*x^-1-35/12*Log[x]^2*Log[1-x]*x+7*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-2-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-5*Log[x]^2*Log[1-x]^2*x-5/3*Log[x]^2*Log[s^-1*mu2]+10/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*x+17/9*Log[x]^3-103/18*Log[x]^3*x^-1+35/36*Log[x]^3*(1-x)^-1+35/36*Log[x]^3*x-6*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+1/6*Log[x]^3*Log[1-x]*(1-x)^-1+11/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1+15/8*Log[x]^4-11/6*Log[x]^4*x^-1-23/24*Log[x]^4*(1-x)^-1-23/24*Log[x]^4*x-5/2*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+1/2*Log[x]^2*PolyLog[2,x]*x+32*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1-20*Log[x]*PolyLog[1,2,x]*x+4*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-2-88/3*Log[x]*PolyLog[2,x]*x^-1+35/6*Log[x]*PolyLog[2,x]*(1-x)^-1-35/6*Log[x]*PolyLog[2,x]*x-32*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-8*Log[x]*PolyLog[3,x]*x^-1-20*Log[x]*PolyLog[3,x]*(1-x)^-1+20*Log[x]*PolyLog[3,x]*x+6*PolyLog[1,2,x]+44/3*PolyLog[1,2,x]*x^-2-57/2*PolyLog[1,2,x]*x^-1+35/6*PolyLog[1,2,x]*(1-x)^-1+2/3*PolyLog[2,x]*Pi^2*x^-2-2/3*PolyLog[2,x]*Pi^2*x^-1+7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+7*PolyLog[2,x]*Pi^2-4*PolyLog[2,x]*Pi^2*x-4*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-2+88/3*PolyLog[3,x]*x^-1-35/6*PolyLog[3,x]*(1-x)^-1+35/6*PolyLog[3,x]*x+36*PolyLog[4,1-x]+20*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,1-x]*x-30*PolyLog[4,-x*(1-x)^-1]+4*PolyLog[4,-x*(1-x)^-1]*x^-2-12*PolyLog[4,-x*(1-x)^-1]*x^-1-21*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]*x+39*PolyLog[4,x]-4*PolyLog[4,x]*x^-2-4*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*(1-x)^-1-21*PolyLog[4,x]*x)+I*Nc^-2*(-6*Pi*x^-2+59/8*Pi*x^-1+2*Pi*x^-1*z3+2*Pi*(1-x)^-1-6*Pi*(1-x)^-1*z3+15/8*Pi-20*Pi*z3+14*Pi*x*z3+5/24*Pi^3*x^-1+1/2*Pi^3*(1-x)^-1+37/24*Pi^3+3/2*Pi^3*x-6*Log[1-x]*Pi*x^-3+9*Log[1-x]*Pi*x^-2-15*Log[1-x]*Pi*x^-1+6*Log[1-x]*Pi+2*Log[1-x]*Pi*z2*x^-1-18*Log[1-x]*Pi*z2+14*Log[1-x]*Pi*z2*x-1/3*Log[1-x]*Pi^3*x^-1+2*Log[1-x]*Pi^3-5/3*Log[1-x]*Pi^3*x+7/2*Log[1-x]^2*Pi*x^-1-5*Log[1-x]^2*Pi+3/2*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi-5/3*Log[1-x]^3*Pi*x-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+18*Log[1-x]*PolyLog[2,x]*Pi-14*Log[1-x]*PolyLog[2,x]*Pi*x-3/4*Log[s^-1*mu2]*Pi*x^-1+9/4*Log[s^-1*mu2]*Pi-1/4*Log[s^-1*mu2]^2*Pi*x^-1+3/4*Log[s^-1*mu2]^2*Pi+9/2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-2+13/2*Log[x]*Pi*(1-x)^-1-15/2*Log[x]*Pi+1/4*Log[x]*Pi^3*x^-1+1/2*Log[x]*Pi^3*(1-x)^-1+3/4*Log[x]*Pi^3-2/3*Log[x]*Pi^3*x-3/2*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-11/2*Log[x]*Log[1-x]*Pi-3*Log[x]*Log[1-x]*Pi*x+3*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Pi+1/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-1/2*Log[x]*Log[s^-1*mu2]^2*Pi-3/4*Log[x]^2*Pi*x^-1+3/2*Log[x]^2*Pi*(1-x)^-1+11/4*Log[x]^2*Pi+3/2*Log[x]^2*Pi*x-3*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Pi+1/6*Log[x]^3*Pi*x^-1+1/3*Log[x]^3*Pi*(1-x)^-1+5/6*Log[x]^3*Pi-2/3*Log[x]^3*Pi*x+Log[x]*PolyLog[2,x]*Pi*x^-1+2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[x]*PolyLog[2,x]*Pi-2*PolyLog[1,2,x]*Pi*x^-1+18*PolyLog[1,2,x]*Pi-14*PolyLog[1,2,x]*Pi*x+25/2*PolyLog[2,x]*Pi*x^-1-3*PolyLog[2,x]*Pi*(1-x)^-1-31/2*PolyLog[2,x]*Pi+2*PolyLog[3,x]*Pi*x^-1+6*PolyLog[3,x]*Pi*(1-x)^-1-16*PolyLog[3,x]*Pi+14*PolyLog[3,x]*Pi*x)+I*Nc^-1*Nf*(-32/3*Pi*x^-2+103/18*Pi*x^-1+16*Pi*x^-1*z3-6*Pi*(1-x)^-1-17/2*Pi-40*Pi*z3+16*Pi*x*z3-32/9*Pi^3*x^-2+8/9*Pi^3*x^-1-4/9*Pi^3*(1-x)^-1-8/3*Pi^3+4/3*Pi^3*x-4/3*Log[1-x]*Pi*x^-1+2/3*Log[1-x]*Pi+16*Log[1-x]*Pi*z2*x^-1-40*Log[1-x]*Pi*z2+16*Log[1-x]*Pi*z2*x-8/3*Log[1-x]^2*Pi*x^-2+20/3*Log[1-x]^2*Pi*x^-1-16/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+40*Log[1-x]*PolyLog[2,x]*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x+1/3*Log[s^-1*mu2]*Pi*x^-1-Log[s^-1*mu2]*Pi-256/9*Log[x]*Pi*x^-1-6*Log[x]*Pi*(1-x)^-2-182/9*Log[x]*Pi*(1-x)^-1+40/9*Log[x]*Pi-8/3*Log[x]*Pi^3*x^-1+20/3*Log[x]*Pi^3-8/3*Log[x]*Pi^3*x+16/3*Log[x]*Log[1-x]*Pi*x^-2+56/3*Log[x]*Log[1-x]*Pi*x^-1-16/3*Log[x]*Log[1-x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x-8*Log[x]*Log[1-x]^2*Pi*x^-1+20*Log[x]*Log[1-x]^2*Pi-8*Log[x]*Log[1-x]^2*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi-8*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi*(1-x)^-1+8/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x^-1-20*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[1-x]*Pi*x-8/3*Log[x]^3*Pi*x^-1+20/3*Log[x]^3*Pi-8/3*Log[x]^3*Pi*x-16*PolyLog[1,2,x]*Pi*x^-1+40*PolyLog[1,2,x]*Pi-16*PolyLog[1,2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^-2+104/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1-16*PolyLog[2,x]*Pi+16*PolyLog[3,x]*Pi*x^-1-40*PolyLog[3,x]*Pi+16*PolyLog[3,x]*Pi*x)+I*(-6*Pi*x^-2+233/18*Pi*x^-1-6*Pi*x^-1*z3-4*Pi*(1-x)^-1+6*Pi*(1-x)^-1*z3+3/2*Pi-50*Pi*z3-2*Pi*x*z3-4/3*Pi^3*x^-1+7/2*Pi^3*(1-x)^-1-4/3*Pi^3-5/2*Pi^3*x-6*Log[1-x]*Pi*x^-3+9*Log[1-x]*Pi*x^-2-15*Log[1-x]*Pi*x^-1+6*Log[1-x]*Pi+2*Log[1-x]*Pi*z2*x^-1-4*Log[1-x]*Pi*z2*(1-x)^-1-34*Log[1-x]*Pi*z2+6*Log[1-x]*Pi*z2*x-17/3*Log[1-x]*Pi^3*x^-1+28/3*Log[1-x]*Pi^3-7/3*Log[1-x]*Pi^3*x+7/2*Log[1-x]^2*Pi*x^-1-5*Log[1-x]^2*Pi+3/2*Log[1-x]^2*Pi*x-1/3*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi-5/3*Log[1-x]^3*Pi*x-2*Log[1-x]*PolyLog[2,x]*Pi*x^-1+4*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+34*Log[1-x]*PolyLog[2,x]*Pi-6*Log[1-x]*PolyLog[2,x]*Pi*x-16*Log[s^-1*mu2]*Pi*x^-2+53/3*Log[s^-1*mu2]*Pi*x^-1-6*Log[s^-1*mu2]*Pi+1/3*Log[s^-1*mu2]*Pi^3*x^-2-1/3*Log[s^-1*mu2]*Pi^3*x^-1-17/6*Log[s^-1*mu2]*Pi^3-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLX-9*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLX+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLX-6*Log[s^-1*mu2]^2*Pi*x^-2+8*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[s^-1*mu2]^2*Pi+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-2*Log[s^-1*mu2]^3*Pi*x^-2+2*Log[s^-1*mu2]^3*Pi*x^-1-Log[s^-1*mu2]^3*Pi+16*Log[x]*Pi*x^-2-44/9*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-2+179/9*Log[x]*Pi*(1-x)^-1-40/9*Log[x]*Pi-1/3*Log[x]*Pi^3*x^-2+11/12*Log[x]*Pi^3*x^-1-Log[x]*Pi^3*(1-x)^-1+16/3*Log[x]*Pi^3+2*Log[x]*Pi^3*x+7*Log[x]*Log[1-x]*Pi*x^-1-7*Log[x]*Log[1-x]*Pi+9*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLX+10*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*hLX-6*Log[x]*Log[1-x]^2*Pi*x+2*Log[x]*Log[1-x]^2*Pi*x*hLX+12*Log[x]*Log[s^-1*mu2]*Pi*x^-2-35/6*Log[x]*Log[s^-1*mu2]*Pi*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-11/2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]*Log[s^-1*mu2]^2*Pi*x-6*Log[x]^2*Pi*x^-2-2*Log[x]^2*Pi*x^-1-5/2*Log[x]^2*Pi-9/2*Log[x]^2*Pi*x-2*Log[x]^2*Log[1-x]*Pi*x^-2+2*Log[x]^2*Log[1-x]*Pi*x^-1-4*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLX-6*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLX-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+2*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLX+2*Log[x]^3*Pi*x^-2-5/6*Log[x]^3*Pi*x^-1-4/3*Log[x]^3*Pi*(1-x)^-1+2*Log[x]^3*Pi*(1-x)^-1*hLX+8/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLX+2*Log[x]^3*Pi*x-2*Log[x]^3*Pi*x*hLX-4*Log[x]*PolyLog[2,x]*Pi*x^-2-15*Log[x]*PolyLog[2,x]*Pi*x^-1-8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+18*Log[x]*PolyLog[2,x]*Pi-2*PolyLog[1,2,x]*Pi*x^-1-4*PolyLog[1,2,x]*Pi*(1-x)^-1+50*PolyLog[1,2,x]*Pi+2*PolyLog[1,2,x]*Pi*x+21*PolyLog[2,x]*Pi*x^-1+3*PolyLog[2,x]*Pi*(1-x)^-1-17*PolyLog[2,x]*Pi+12*PolyLog[2,x]*Pi*x+4*PolyLog[3,x]*Pi*x^-2+22*PolyLog[3,x]*Pi*x^-1+10*PolyLog[3,x]*Pi*(1-x)^-1-32*PolyLog[3,x]*Pi-2*PolyLog[3,x]*Pi*x)+I*Nc*Nf*(112/27*Pi*x^-2-329/54*Pi*x^-1-4*Pi*x^-1*z3+4*Pi*(1-x)^-1+211/54*Pi+8*Pi*z3+4/3*Pi^3*x^-1-4*Log[1-x]*Pi*z2*x^-1+8*Log[1-x]*Pi*z2+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi+40/9*Log[s^-1*mu2]*Pi*x^-2-55/9*Log[s^-1*mu2]*Pi*x^-1+29/9*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]^2*Pi*x^-2-4/3*Log[s^-1*mu2]^2*Pi*x^-1+2/3*Log[s^-1*mu2]^2*Pi-40/9*Log[x]*Pi*x^-2+22/3*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-2+34/9*Log[x]*Pi*(1-x)^-1-10/9*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-1-4/3*Log[x]*Pi^3-8/3*Log[x]*Log[1-x]*Pi*x^-2-16/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi+2*Log[x]*Log[1-x]^2*Pi*x^-1-4*Log[x]*Log[1-x]^2*Pi-8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-4/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi+4/3*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-1+4*Log[x]^2*Log[1-x]*Pi+2/3*Log[x]^3*Pi*x^-1-4/3*Log[x]^3*Pi+4*PolyLog[1,2,x]*Pi*x^-1-8*PolyLog[1,2,x]*Pi-8/3*PolyLog[2,x]*Pi*x^-2-16/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi-4*PolyLog[3,x]*Pi*x^-1+8*PolyLog[3,x]*Pi)+I*Nc^2*(-808/27*Pi*x^-2+4*Pi*x^-2*z3+9035/216*Pi*x^-1+4*Pi*x^-1*z3-10*Pi*(1-x)^-1-4*Pi*(1-x)^-1*z3-5113/216*Pi-16*Pi*z3-23/8*Pi^3*x^-1-Pi^3*(1-x)^-1-7/8*Pi^3+16*Log[1-x]*Pi*z2*x^-1-20*Log[1-x]*Pi*z2-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+20*Log[1-x]*PolyLog[2,x]*Pi-160/9*Log[s^-1*mu2]*Pi*x^-2+799/36*Log[s^-1*mu2]*Pi*x^-1-401/36*Log[s^-1*mu2]*Pi-11/3*Log[s^-1*mu2]*Pi^3*x^-2+11/3*Log[s^-1*mu2]*Pi^3*x^-1-11/6*Log[s^-1*mu2]*Pi^3-4/3*Log[s^-1*mu2]^2*Pi*x^-2-29/12*Log[s^-1*mu2]^2*Pi*x^-1+19/12*Log[s^-1*mu2]^2*Pi+6*Log[s^-1*mu2]^3*Pi*x^-2-6*Log[s^-1*mu2]^3*Pi*x^-1+3*Log[s^-1*mu2]^3*Pi+160/9*Log[x]*Pi*x^-2-107/6*Log[x]*Pi*x^-1-10*Log[x]*Pi*(1-x)^-2-119/18*Log[x]*Pi*(1-x)^-1+71/18*Log[x]*Pi+11/3*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-1+7/6*Log[x]*Pi^3*(1-x)^-1+55/12*Log[x]*Pi^3+44/3*Log[x]*Log[1-x]*Pi*x^-2+83/6*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+35/6*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[1-x]^2*Pi*x^-1+10*Log[x]*Log[1-x]^2*Pi+8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+7/2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-7/2*Log[x]*Log[s^-1*mu2]^2*Pi-4/3*Log[x]^2*Pi*x^-2-83/12*Log[x]^2*Pi*x^-1-3/2*Log[x]^2*Pi*(1-x)^-1-35/12*Log[x]^2*Pi-2*Log[x]^2*Log[1-x]*Pi*x^-2+10*Log[x]^2*Log[1-x]*Pi*x^-1-11*Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^3*Pi*x^-2-8/3*Log[x]^3*Pi*x^-1+Log[x]^3*Pi*(1-x)^-1+23/6*Log[x]^3*Pi-4*Log[x]*PolyLog[2,x]*Pi*x^-2-2*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[x]*PolyLog[2,x]*Pi-16*PolyLog[1,2,x]*Pi*x^-1+20*PolyLog[1,2,x]*Pi+44/3*PolyLog[2,x]*Pi*x^-2+83/6*PolyLog[2,x]*Pi*x^-1+6*PolyLog[2,x]*Pi*(1-x)^-1+35/6*PolyLog[2,x]*Pi+4*PolyLog[3,x]*Pi*x^-2+20*PolyLog[3,x]*Pi*x^-1+4*PolyLog[3,x]*Pi*(1-x)^-1-20*PolyLog[3,x]*Pi)+15911/216-16799/162*x^-1+374/9*x^-1*z3-14135/648*(1-x)^-1+115/18*(1-x)^-1*z3-163/6*z3-14135/648*x+115/18*x*z3-427/54*Pi^2*x^-1-19/216*Pi^2*(1-x)^-1+397/72*Pi^2-1687/216*Pi^2*x+37/72*Pi^4*x^-1-361/720*Pi^4*(1-x)^-1+13/240*Pi^4+1211/720*Pi^4*x-10*Log[1-x]-6*Log[1-x]*x^-2-17/18*Log[1-x]*x^-1+6*Log[1-x]*x^-1*z3+9/2*Log[1-x]*(1-x)^-1-18*Log[1-x]*(1-x)^-1*z3+14*Log[1-x]*z3+3*Log[1-x]*x+14*Log[1-x]*x*z3-20/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-2/9*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-53/18*Log[1-x]^2-3*Log[1-x]^2*x^-3+9/2*Log[1-x]^2*x^-2+8/9*Log[1-x]^2*x^-1+29/9*Log[1-x]^2*(1-x)^-1-9/2*Log[1-x]^2*x-2*Log[1-x]^2*z2*x^-2-3/2*Log[1-x]^2*z2*x^-1+3*Log[1-x]^2*z2*(1-x)^-1+8*Log[1-x]^2*z2+4*Log[1-x]^2*z2*x+2/3*Log[1-x]^2*Pi^2*x^-2+103/24*Log[1-x]^2*Pi^2*x^-1+5/12*Log[1-x]^2*Pi^2*(1-x)^-1-3*Log[1-x]^2*Pi^2+4/3*Log[1-x]^2*Pi^2*x-1/18*Log[1-x]^3-1/18*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+1/3*Log[1-x]^4+1/3*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1-Log[1-x]^4*(1-x)^-1-8*Log[1-x]^2*PolyLog[2,x]+2*Log[1-x]^2*PolyLog[2,x]*x^-2+3/2*Log[1-x]^2*PolyLog[2,x]*x^-1-3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[1-x]^2*PolyLog[2,x]*x-18*Log[1-x]*PolyLog[1,2,x]+4*Log[1-x]*PolyLog[1,2,x]*x^-2+8*Log[1-x]*PolyLog[1,2,x]*x^-1+2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x-18*Log[1-x]*PolyLog[3,x]-4*Log[1-x]*PolyLog[3,x]*x^-2-6*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+2*Log[1-x]*PolyLog[3,x]*x+340/9*Log[s^-1*mu2]-1393/27*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*x^-1*z3-647/54*Log[s^-1*mu2]*(1-x)^-1+Log[s^-1*mu2]*(1-x)^-1*z3-3*Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-121/36*Log[s^-1*mu2]*Pi^2*x^-1+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+31/6*Log[s^-1*mu2]*Pi^2-83/18*Log[s^-1*mu2]*Pi^2*x-16*Log[s^-1*mu2]*Log[1-x]*x^-2-5/3*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLX-5*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLX+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLX-11/3*Log[s^-1*mu2]*Log[1-x]^2+61/12*Log[s^-1*mu2]*Log[1-x]^2*x^-1+29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-53/6*Log[s^-1*mu2]^2+109/9*Log[s^-1*mu2]^2*x^-1+25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+23/12*Log[s^-1*mu2]^2*Pi^2*x^-1+11/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/4*Log[s^-1*mu2]^2*Pi^2-7/12*Log[s^-1*mu2]^2*Pi^2*x-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2-15/4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2*x-43/6*Log[s^-1*mu2]^3+86/9*Log[s^-1*mu2]^3*x^-1+43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*Log[1-x]*x^-2-Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-9/4*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-335/9*Log[x]+1768/27*Log[x]*x^-1-16*Log[x]*x^-1*z3+121/27*Log[x]*(1-x)^-1+3*Log[x]*(1-x)^-1*z3+5*Log[x]*z3+121/27*Log[x]*x+3*Log[x]*x*z3+23/36*Log[x]*Pi^2*x^-1+14/3*Log[x]*Pi^2*(1-x)^-1-70/9*Log[x]*Pi^2-13/6*Log[x]*Pi^2*x+89/9*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-100/9*Log[x]*Log[1-x]*x^-1-4/9*Log[x]*Log[1-x]*(1-x)^-1+9*Log[x]*Log[1-x]*x-3*Log[x]*Log[1-x]*z2*x^-1-2*Log[x]*Log[1-x]*z2*(1-x)^-1+4*Log[x]*Log[1-x]*z2+6*Log[x]*Log[1-x]*z2*x+1/3*Log[x]*Log[1-x]*Pi^2*x^-2-113/12*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1*hLX+9*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*hLX-10*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x*hLX+7/3*Log[x]*Log[1-x]^2-17/12*Log[x]*Log[1-x]^2*x^-1-7/6*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-2-11/6*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*x-6*Log[x]*Log[s^-1*mu2]+100/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x-7/2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLX+Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLX-3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLX+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-37/6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+9/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLX-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLX+15/2*Log[x]*Log[s^-1*mu2]^2-38/3*Log[x]*Log[s^-1*mu2]^2*x^-1-7/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+6*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x+175/18*Log[x]^2-94/9*Log[x]^2*x^-1-9/2*Log[x]^2*(1-x)^-1-9/2*Log[x]^2*x+10/3*Log[x]^2*Pi^2*x^-1-7/3*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2*(1-x)^-1*hLX-83/24*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*hLX+19/6*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x*hLX-17/2*Log[x]^2*Log[1-x]-6*Log[x]^2*Log[1-x]*x^-2+8*Log[x]^2*Log[1-x]*x^-1-5/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-2+1/2*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1*hLX+2*Log[x]^2*Log[1-x]^2*hLX+3/2*Log[x]^2*Log[1-x]^2*x-2*Log[x]^2*Log[1-x]^2*x*hLX-41/12*Log[x]^2*Log[s^-1*mu2]+41/6*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLX+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLX-17/4*Log[x]^2*Log[s^-1*mu2]^2+13/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2*x+53/36*Log[x]^3-65/18*Log[x]^3*x^-1+1/3*Log[x]^3*(1-x)^-1+1/3*Log[x]^3*x-5/3*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-2+1/6*Log[x]^3*Log[1-x]*x^-1+3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLX-2*Log[x]^3*Log[1-x]*hLX-2*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x*hLX+3/2*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1+1/12*Log[x]^4+1/3*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-1-1/4*Log[x]^4*x-19/2*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1+3*Log[x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[x]^2*PolyLog[2,x]*x-4*Log[x]*PolyLog[1,2,x]*x^-2-10*Log[x]*PolyLog[1,2,x]*x^-1-14*Log[x]*PolyLog[1,2,x]*x-17*Log[x]*PolyLog[2,x]+4*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[2,x]*x+28*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-8*Log[x]*PolyLog[3,x]*x^-1-14*Log[x]*PolyLog[3,x]*(1-x)^-1+14*Log[x]*PolyLog[3,x]*x-5*PolyLog[1,2,x]-21*PolyLog[1,2,x]*x^-1+9*PolyLog[1,2,x]*(1-x)^-1+5*PolyLog[1,2,x]*x+2/3*PolyLog[2,x]*Pi^2*x^-2-55/6*PolyLog[2,x]*Pi^2*x^-1+5/3*PolyLog[2,x]*Pi^2*(1-x)^-1+11/3*PolyLog[2,x]*Pi^2-20/3*PolyLog[2,x]*Pi^2*x+17*PolyLog[3,x]-4*PolyLog[3,x]*(1-x)^-1+4*PolyLog[3,x]*x-38*PolyLog[4,1-x]+12*PolyLog[4,1-x]*(1-x)^-1-12*PolyLog[4,1-x]*x+22*PolyLog[4,-x*(1-x)^-1]+4*PolyLog[4,-x*(1-x)^-1]*x^-2+3*PolyLog[4,-x*(1-x)^-1]*x^-1-18*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+4*PolyLog[4,-x*(1-x)^-1]*x-15*PolyLog[4,x]-4*PolyLog[4,x]*x^-2+11*PolyLog[4,x]*x^-1+4*PolyLog[4,x]*(1-x)^-1-18*PolyLog[4,x]*x;qgqg2LXTL33=+Nc^-2*(203/32+187/32*(1-x)^-1-5/2*(1-x)^-1*z3-13/2*z3-187/32*x+5/2*x*z3-37/24*Pi^2*(1-x)^-1+3/2*Pi^2+8/3*Pi^2*x-Pi^2*x^2-31/1440*Pi^4*(1-x)^-1-55/288*Pi^4+1259/1440*Pi^4*x+13/4*Log[1-x]+6*Log[1-x]*x^-1-39/8*Log[1-x]*(1-x)^-1+18*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+Log[1-x]*x+4*Log[1-x]*x*z3+3/8*Log[1-x]*Pi^2*(1-x)^-1-7/12*Log[1-x]*Pi^2+1/3*Log[1-x]*Pi^2*x+15/4*Log[1-x]^2+3*Log[1-x]^2*x^-2-3*Log[1-x]^2*x^-1-5/8*Log[1-x]^2*(1-x)^-1+7/4*Log[1-x]^2*x-Log[1-x]^2*x^2+3/2*Log[1-x]^2*z2*(1-x)^-1-2*Log[1-x]^2*z2+7*Log[1-x]^2*z2*x+29/24*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2+1/4*Log[1-x]^2*Pi^2*x-11/6*Log[1-x]^3+3/4*Log[1-x]^3*(1-x)^-1-1/3*Log[1-x]^4+7/12*Log[1-x]^4*(1-x)^-1-2/3*Log[1-x]^4*x+2*Log[1-x]^2*PolyLog[2,x]-3/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-7*Log[1-x]^2*PolyLog[2,x]*x+2*Log[1-x]*PolyLog[1,2,x]-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-6*Log[1-x]*PolyLog[1,2,x]*x+12*Log[1-x]*PolyLog[3,x]-14*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8*Log[1-x]*PolyLog[3,x]*x+39/8*Log[s^-1*mu2]+39/8*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*(1-x)^-1*z3-6*Log[s^-1*mu2]*z3-39/8*Log[s^-1*mu2]*x+6*Log[s^-1*mu2]*x*z3-3/8*Log[s^-1*mu2]*Pi^2*(1-x)^-1+3/8*Log[s^-1*mu2]*Pi^2+9/8*Log[s^-1*mu2]*Pi^2*x+3/2*Log[s^-1*mu2]*Log[1-x]-9/4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+3/2*Log[s^-1*mu2]*Log[1-x]^2*x+23/8*Log[s^-1*mu2]^2+23/8*Log[s^-1*mu2]^2*(1-x)^-1-23/8*Log[s^-1*mu2]^2*x-7/24*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/24*Log[s^-1*mu2]^2*Pi^2+13/24*Log[s^-1*mu2]^2*Pi^2*x+1/2*Log[s^-1*mu2]^2*Log[1-x]-3/4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+3/4*Log[s^-1*mu2]^3+3/4*Log[s^-1*mu2]^3*(1-x)^-1-3/4*Log[s^-1*mu2]^3*x+1/8*Log[s^-1*mu2]^4+1/8*Log[s^-1*mu2]^4*(1-x)^-1-1/8*Log[s^-1*mu2]^4*x-27/2*Log[x]+Log[x]*(1-x)^-1-8*Log[x]*(1-x)^-1*z3+16*Log[x]*z3-Log[x]*x+8*Log[x]*x*z3+13/12*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2+13/6*Log[x]*Pi^2*x+Log[x]*Log[1-x]+7/2*Log[x]*Log[1-x]*(1-x)^-1-7/2*Log[x]*Log[1-x]*x+2*Log[x]*Log[1-x]*x^2-3*Log[x]*Log[1-x]*z2*(1-x)^-1+2*Log[x]*Log[1-x]*z2+8*Log[x]*Log[1-x]*z2*x+3/4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]^2-3/2*Log[x]*Log[1-x]^2*(1-x)^-1+7/3*Log[x]*Log[1-x]^3-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-4/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]*PolyLog[2,x]+3*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*x-13/2*Log[x]*Log[s^-1*mu2]-7/2*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]*Log[s^-1*mu2]*x+7/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/12*Log[x]*Log[s^-1*mu2]*Pi^2-13/12*Log[x]*Log[s^-1*mu2]*Pi^2*x-Log[x]*Log[s^-1*mu2]*Log[1-x]+3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-5/2*Log[x]*Log[s^-1*mu2]^2-3/2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^2*x+1/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-1/2*Log[x]*Log[s^-1*mu2]^3-1/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/2*Log[x]*Log[s^-1*mu2]^3*x+5/4*Log[x]^2-Log[x]^2*(1-x)^-2+1/4*Log[x]^2*(1-x)^-1+7/4*Log[x]^2*x-Log[x]^2*x^2-1/3*Log[x]^2*Pi^2*(1-x)^-1-5/12*Log[x]^2*Pi^2+13/12*Log[x]^2*Pi^2*x-25/4*Log[x]^2*Log[1-x]+11/2*Log[x]^2*Log[1-x]*(1-x)^-1+3/4*Log[x]^2*Log[1-x]*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*(1-x)^-1-5/2*Log[x]^2*Log[1-x]^2*x+7/2*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2+11/12*Log[x]^3-13/12*Log[x]^3*(1-x)^-1+13/12*Log[x]^3*x+1/3*Log[x]^3*Log[1-x]-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+2/3*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]*x-1/24*Log[x]^4-1/24*Log[x]^4*(1-x)^-1+1/24*Log[x]^4*x+1/2*Log[x]^2*PolyLog[2,x]-1/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1-1/2*Log[x]^2*PolyLog[2,x]*x-2*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[x]*PolyLog[1,2,x]*x-19/2*Log[x]*PolyLog[2,x]+19/2*Log[x]*PolyLog[2,x]*(1-x)^-1+19/2*Log[x]*PolyLog[2,x]*x-6*Log[x]*PolyLog[3,x]+6*Log[x]*PolyLog[3,x]*(1-x)^-1+6*Log[x]*PolyLog[3,x]*x+11*PolyLog[1,2,x]+3/2*PolyLog[1,2,x]*(1-x)^-1+8*PolyLog[1,2,x]*x+3/2*PolyLog[2,x]*Pi^2*(1-x)^-1-PolyLog[2,x]*Pi^2+19/2*PolyLog[3,x]-19/2*PolyLog[3,x]*(1-x)^-1-19/2*PolyLog[3,x]*x+14*PolyLog[4,1-x]-14*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x-10*PolyLog[4,-x*(1-x)^-1]+11*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+PolyLog[4,x]-11*PolyLog[4,x]*x)+Nc^-1*Nf*(-3401/648-3401/648*(1-x)^-1-49/9*(1-x)^-1*z3-673/9*z3+3401/648*x+49/9*x*z3+55/108*Pi^2*(1-x)^-1+505/108*Pi^2-2005/108*Pi^2*x+6*Pi^2*x^2+28/15*Pi^4*(1-x)^-1-106/45*Pi^4+128/45*Pi^4*x-115/9*Log[1-x]+32/3*Log[1-x]*x^-1+5/2*Log[1-x]*(1-x)^-1+32*Log[1-x]*(1-x)^-1*z3-16*Log[1-x]*z3+12*Log[1-x]*x-8/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+64/9*Log[1-x]*Pi^2-4/9*Log[1-x]*Pi^2*x+44/3*Log[1-x]^2+1/18*Log[1-x]^2*(1-x)^-1-163/9*Log[1-x]^2*x+6*Log[1-x]^2*x^2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-8/3*Log[1-x]^2*Pi^2+8/3*Log[1-x]^2*Pi^2*x-2/9*Log[1-x]^3*(1-x)^-1+4/9*Log[1-x]^3*x-4/3*Log[1-x]^4+4/3*Log[1-x]^4*(1-x)^-1+4/3*Log[1-x]^4*x+16*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*(1-x)^-1-191/54*Log[s^-1*mu2]-191/54*Log[s^-1*mu2]*(1-x)^-1+191/54*Log[s^-1*mu2]*x+2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-1/9*Log[s^-1*mu2]*Pi^2-5/9*Log[s^-1*mu2]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]+Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x-19/18*Log[s^-1*mu2]^2-19/18*Log[s^-1*mu2]^2*(1-x)^-1+19/18*Log[s^-1*mu2]^2*x-1/9*Log[s^-1*mu2]^3-1/9*Log[s^-1*mu2]^3*(1-x)^-1+1/9*Log[s^-1*mu2]^3*x+106/27*Log[x]+352/27*Log[x]*(1-x)^-1-32*Log[x]*(1-x)^-1*z3-352/27*Log[x]*x+32*Log[x]*x*z3-16/9*Log[x]*Pi^2*(1-x)^-1+37/9*Log[x]*Pi^2+13/9*Log[x]*Pi^2*x-82/3*Log[x]*Log[1-x]-10/9*Log[x]*Log[1-x]*(1-x)^-1+326/9*Log[x]*Log[1-x]*x-12*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*z2+32*Log[x]*Log[1-x]*z2*x+16/3*Log[x]*Log[1-x]*Pi^2-32/3*Log[x]*Log[1-x]*Pi^2*x-16/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+2*Log[x]*Log[1-x]^2*x+16/3*Log[x]*Log[1-x]^3-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-16/3*Log[x]*Log[1-x]^3*x+16*Log[x]*Log[1-x]*PolyLog[2,x]-32*Log[x]*Log[1-x]*PolyLog[2,x]*x+22/9*Log[x]*Log[s^-1*mu2]+10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]*Log[s^-1*mu2]*x-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+1/3*Log[x]*Log[s^-1*mu2]^2+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x+131/9*Log[x]^2+6*Log[x]^2*(1-x)^-2+55/9*Log[x]^2*(1-x)^-1-163/9*Log[x]^2*x+6*Log[x]^2*x^2+16/3*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+8/3*Log[x]^2*Pi^2*x-16/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-1-16/3*Log[x]^2*Log[1-x]*x+4*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x+22/3*Log[x]^3-2*Log[x]^3*(1-x)^-1+2*Log[x]^3*x-8/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*x+4/3*Log[x]^4*(1-x)^-1-4/3*Log[x]^4*x+16*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*x+32/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-1-16/3*Log[x]*PolyLog[2,x]*(1-x)^-1-16/3*Log[x]*PolyLog[2,x]*x-32*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]*x+128/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*x-16/3*PolyLog[2,x]*Pi^2*(1-x)^-1+16/3*PolyLog[2,x]*Pi^2-16/3*PolyLog[2,x]*Pi^2*x-32/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-1+16/3*PolyLog[3,x]*(1-x)^-1+16/3*PolyLog[3,x]*x+32*PolyLog[4,1-x]-32*PolyLog[4,1-x]*(1-x)^-1-32*PolyLog[4,1-x]*x-32*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,x]-32*PolyLog[4,x]*(1-x)^-1-32*PolyLog[4,x]*x)+Nc*Nf*(1307/216+1307/216*(1-x)^-1-7/3*(1-x)^-1*z3+41/3*z3-1307/216*x+7/3*x*z3-85/108*Pi^2*(1-x)^-1-187/108*Pi^2+619/108*Pi^2*x-2*Pi^2*x^2-7/15*Pi^4*(1-x)^-1+53/90*Pi^4-32/45*Pi^4*x+53/27*Log[1-x]-112/27*Log[1-x]*x^-1-211/54*Log[1-x]*(1-x)^-1-8*Log[1-x]*(1-x)^-1*z3+4*Log[1-x]*z3-4*Log[1-x]*x+4/3*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-8/3*Log[1-x]*Pi^2+4/9*Log[1-x]*Pi^2*x-5/3*Log[1-x]^2+19/18*Log[1-x]^2*(1-x)^-1+35/9*Log[1-x]^2*x-2*Log[1-x]^2*x^2-2/3*Log[1-x]^2*Pi^2*(1-x)^-1+2/3*Log[1-x]^2*Pi^2-2/3*Log[1-x]^2*Pi^2*x-8/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-1+4/9*Log[1-x]^3*x+1/3*Log[1-x]^4-1/3*Log[1-x]^4*(1-x)^-1-1/3*Log[1-x]^4*x-4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+89/18*Log[s^-1*mu2]+89/18*Log[s^-1*mu2]*(1-x)^-1-89/18*Log[s^-1*mu2]*x-4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2/9*Log[s^-1*mu2]*Pi^2+1/9*Log[s^-1*mu2]*Pi^2*x+14/9*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+13/6*Log[s^-1*mu2]^2+13/6*Log[s^-1*mu2]^2*(1-x)^-1-13/6*Log[s^-1*mu2]^2*x+2/3*Log[s^-1*mu2]^2*Log[1-x]-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/3*Log[s^-1*mu2]^3+1/3*Log[s^-1*mu2]^3*(1-x)^-1-1/3*Log[s^-1*mu2]^3*x+86/27*Log[x]-136/27*Log[x]*(1-x)^-1+8*Log[x]*(1-x)^-1*z3+136/27*Log[x]*x-8*Log[x]*x*z3-2/9*Log[x]*Pi^2*(1-x)^-1-16/9*Log[x]*Pi^2-1/9*Log[x]*Pi^2*x+16/9*Log[x]*Log[1-x]+40/9*Log[x]*Log[1-x]*x^-1+10/9*Log[x]*Log[1-x]*(1-x)^-1-70/9*Log[x]*Log[1-x]*x+4*Log[x]*Log[1-x]*x^2+4*Log[x]*Log[1-x]*z2-8*Log[x]*Log[1-x]*z2*x-4/3*Log[x]*Log[1-x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x+5/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-1/3*Log[x]*Log[1-x]^2*(1-x)^-1-2/3*Log[x]*Log[1-x]^2*x-4/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+4/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x+2/9*Log[x]*Log[s^-1*mu2]-10/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+10/9*Log[x]*Log[s^-1*mu2]*x-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-1/3*Log[x]*Log[s^-1*mu2]^2-1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x-25/9*Log[x]^2-2*Log[x]^2*(1-x)^-2+1/9*Log[x]^2*(1-x)^-1+35/9*Log[x]^2*x-2*Log[x]^2*x^2-4/3*Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-2/3*Log[x]^2*Pi^2*x+8/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x-Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x+4/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]*x-26/9*Log[x]^3+2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x-1/3*Log[x]^4*(1-x)^-1+1/3*Log[x]^4*x-4*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x-4*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]*x-28/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+4/3*PolyLog[1,2,x]*(1-x)^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-4/3*PolyLog[2,x]*Pi^2+4/3*PolyLog[2,x]*Pi^2*x+4*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1-4/3*PolyLog[3,x]*x-8*PolyLog[4,1-x]+8*PolyLog[4,1-x]*(1-x)^-1+8*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-8*PolyLog[4,-x*(1-x)^-1]*x-8*PolyLog[4,x]+8*PolyLog[4,x]*(1-x)^-1+8*PolyLog[4,x]*x)+Nc^2*(-35645/864-36077/864*(1-x)^-1+34/3*(1-x)^-1*z3-74/3*z3+36077/864*x-34/3*x*z3+179/54*Pi^2*(1-x)^-1+983/216*Pi^2-3287/216*Pi^2*x+5*Pi^2*x^2+659/480*Pi^4*(1-x)^-1-2303/1440*Pi^4+2323/1440*Pi^4*x-1271/108*Log[1-x]+808/27*Log[1-x]*x^-1-4*Log[1-x]*x^-1*z3+5113/216*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-8*Log[1-x]*z3+10*Log[1-x]*x+4*Log[1-x]*x*z3-22/3*Log[1-x]*Pi^2*x^-1-131/72*Log[1-x]*Pi^2*(1-x)^-1+45/4*Log[1-x]*Pi^2-53/18*Log[1-x]*Pi^2*x+17/12*Log[1-x]^2-259/72*Log[1-x]^2*(1-x)^-1-299/36*Log[1-x]^2*x+5*Log[1-x]^2*x^2+2*Log[1-x]^2*z2*x^-1-1/2*Log[1-x]^2*z2*(1-x)^-1-11/2*Log[1-x]^2*z2+3*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1+37/24*Log[1-x]^2*Pi^2*(1-x)^-1-17/24*Log[1-x]^2*Pi^2+5/4*Log[1-x]^2*Pi^2*x+32/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-1-3/4*Log[1-x]^3*(1-x)^-1-35/18*Log[1-x]^3*x+1/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+1/6*Log[1-x]^4*x+11/2*Log[1-x]^2*PolyLog[2,x]-2*Log[1-x]^2*PolyLog[2,x]*x^-1+1/2*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*x-4*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1-20*Log[1-x]*PolyLog[3,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x-2243/72*Log[s^-1*mu2]-2243/72*Log[s^-1*mu2]*(1-x)^-1+9*Log[s^-1*mu2]*(1-x)^-1*z3+9*Log[s^-1*mu2]*z3+2243/72*Log[s^-1*mu2]*x-9*Log[s^-1*mu2]*x*z3+131/72*Log[s^-1*mu2]*Pi^2*(1-x)^-1-385/72*Log[s^-1*mu2]*Pi^2+163/72*Log[s^-1*mu2]*Pi^2*x-121/18*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-1+401/36*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+5/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-29/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-5/4*Log[s^-1*mu2]*Log[1-x]^2+23/12*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+13/6*Log[s^-1*mu2]*Log[1-x]^2*x-3*Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-181/24*Log[s^-1*mu2]^2-181/24*Log[s^-1*mu2]^2*(1-x)^-1+181/24*Log[s^-1*mu2]^2*x+4*Log[s^-1*mu2]^2*Pi^2*x^-1-5/8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-25/8*Log[s^-1*mu2]^2*Pi^2+15/8*Log[s^-1*mu2]^2*Pi^2*x-13/6*Log[s^-1*mu2]^2*Log[1-x]+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-19/12*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+1/4*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+11/4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x+5/12*Log[s^-1*mu2]^3+5/12*Log[s^-1*mu2]^3*(1-x)^-1-5/12*Log[s^-1*mu2]^3*x+3*Log[s^-1*mu2]^3*Log[1-x]-6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+9/8*Log[s^-1*mu2]^4+9/8*Log[s^-1*mu2]^4*(1-x)^-1-9/8*Log[s^-1*mu2]^4*x-481/54*Log[x]+472/27*Log[x]*(1-x)^-1-21*Log[x]*(1-x)^-1*z3-9*Log[x]*z3-472/27*Log[x]*x+21*Log[x]*x*z3-1/36*Log[x]*Pi^2*(1-x)^-1+265/36*Log[x]*Pi^2-17/9*Log[x]*Pi^2*x+35/9*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-1-71/18*Log[x]*Log[1-x]*(1-x)^-1+299/18*Log[x]*Log[1-x]*x-10*Log[x]*Log[1-x]*x^2+Log[x]*Log[1-x]*z2*(1-x)^-1-13*Log[x]*Log[1-x]*z2+18*Log[x]*Log[1-x]*z2*x-13/3*Log[x]*Log[1-x]*Pi^2*x^-1-13/12*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+113/12*Log[x]*Log[1-x]*Pi^2-49/6*Log[x]*Log[1-x]*Pi^2*x-113/12*Log[x]*Log[1-x]^2+22/3*Log[x]*Log[1-x]^2*x^-1+1/3*Log[x]*Log[1-x]^2*(1-x)^-1+11/3*Log[x]*Log[1-x]^2*x+7/2*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1-17/6*Log[x]*Log[1-x]^3*(1-x)^-1-11/3*Log[x]*Log[1-x]^3*x+13*Log[x]*Log[1-x]*PolyLog[2,x]-Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-18*Log[x]*Log[1-x]*PolyLog[2,x]*x-7/18*Log[x]*Log[s^-1*mu2]+71/18*Log[x]*Log[s^-1*mu2]*(1-x)^-1-71/18*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-43/12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+41/12*Log[x]*Log[s^-1*mu2]*Pi^2-23/12*Log[x]*Log[s^-1*mu2]*Pi^2*x+41/6*Log[x]*Log[s^-1*mu2]*Log[1-x]-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+10/3*Log[x]*Log[s^-1*mu2]^2+1/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]^2*x-19/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-3/2*Log[x]*Log[s^-1*mu2]^3-3/2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+3/2*Log[x]*Log[s^-1*mu2]^3*x+139/36*Log[x]^2+5*Log[x]^2*(1-x)^-2-61/36*Log[x]^2*(1-x)^-1-299/36*Log[x]^2*x+5*Log[x]^2*x^2+4*Log[x]^2*Pi^2*x^-1+31/6*Log[x]^2*Pi^2*(1-x)^-1-17/4*Log[x]^2*Pi^2+31/12*Log[x]^2*Pi^2*x+25/12*Log[x]^2*Log[1-x]-40/3*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*(1-x)^-1-53/12*Log[x]^2*Log[1-x]*x-1/2*Log[x]^2*Log[1-x]^2+3*Log[x]^2*Log[1-x]^2*x^-1+1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3*Log[x]^2*Log[1-x]^2*x-19/3*Log[x]^2*Log[s^-1*mu2]-13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+13/6*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+7/2*Log[x]^2*Log[s^-1*mu2]^2+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2*x+275/36*Log[x]^3+1/4*Log[x]^3*(1-x)^-1-1/4*Log[x]^3*x-7/6*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1-1/6*Log[x]^3*Log[1-x]*(1-x)^-1+8/3*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^3*Log[s^-1*mu2]*x+5/8*Log[x]^4+23/24*Log[x]^4*(1-x)^-1-23/24*Log[x]^4*x-7/2*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-1+3/2*Log[x]^2*PolyLog[2,x]*(1-x)^-1+3/2*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x+53/2*Log[x]*PolyLog[2,x]-88/3*Log[x]*PolyLog[2,x]*x^-1-71/6*Log[x]*PolyLog[2,x]*(1-x)^-1-71/6*Log[x]*PolyLog[2,x]*x-12*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-1+16*Log[x]*PolyLog[3,x]*(1-x)^-1+16*Log[x]*PolyLog[3,x]*x+103/3*PolyLog[1,2,x]-44/3*PolyLog[1,2,x]*x^-1-35/6*PolyLog[1,2,x]*(1-x)^-1-6*PolyLog[1,2,x]*x-2/3*PolyLog[2,x]*Pi^2*x^-1-7/2*PolyLog[2,x]*Pi^2*(1-x)^-1+17/6*PolyLog[2,x]*Pi^2-3*PolyLog[2,x]*Pi^2*x-53/2*PolyLog[3,x]+88/3*PolyLog[3,x]*x^-1+71/6*PolyLog[3,x]*(1-x)^-1+71/6*PolyLog[3,x]*x+20*PolyLog[4,1-x]-20*PolyLog[4,1-x]*(1-x)^-1-20*PolyLog[4,1-x]*x-9*PolyLog[4,-x*(1-x)^-1]-4*PolyLog[4,-x*(1-x)^-1]*x^-1+21*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+14*PolyLog[4,-x*(1-x)^-1]*x+22*PolyLog[4,x]+4*PolyLog[4,x]*x^-1-14*PolyLog[4,x]*(1-x)^-1-21*PolyLog[4,x]*x)+14783/648+14135/648*(1-x)^-1-169/18*(1-x)^-1*z3-169/18*z3-14135/648*x+169/18*x*z3+19/216*Pi^2*(1-x)^-1-281/216*Pi^2+461/216*Pi^2*x+2*Pi^2*x^2-163/720*Pi^4*(1-x)^-1-11/240*Pi^4+269/240*Pi^4*x+76/9*Log[1-x]+6*Log[1-x]*x^-1-9/2*Log[1-x]*(1-x)^-1+16*Log[1-x]*(1-x)^-1*z3-22*Log[1-x]*z3+7*Log[1-x]*x+8*Log[1-x]*x*z3+2/9*Log[1-x]*Pi^2*(1-x)^-1+2*Log[1-x]*Pi^2-11/18*Log[1-x]*Pi^2*x+11/6*Log[1-x]^2+3*Log[1-x]^2*x^-2-3*Log[1-x]^2*x^-1-29/9*Log[1-x]^2*(1-x)^-1+49/9*Log[1-x]^2*x+2*Log[1-x]^2*x^2+2*Log[1-x]^2*z2*x^-1+Log[1-x]^2*z2*(1-x)^-1-15/2*Log[1-x]^2*z2+10*Log[1-x]^2*z2*x-2/3*Log[1-x]^2*Pi^2*x^-1+13/12*Log[1-x]^2*Pi^2*(1-x)^-1-1/24*Log[1-x]^2*Pi^2-1/6*Log[1-x]^2*Pi^2*x-7/6*Log[1-x]^3+11/9*Log[1-x]^3*(1-x)^-1+1/18*Log[1-x]^3*x+1/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1+3/4*Log[1-x]^4*(1-x)^-1-4/3*Log[1-x]^4*x+15/2*Log[1-x]^2*PolyLog[2,x]-2*Log[1-x]^2*PolyLog[2,x]*x^-1-Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-10*Log[1-x]^2*PolyLog[2,x]*x+10*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-2*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-10*Log[1-x]*PolyLog[1,2,x]*x+4*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1-14*Log[1-x]*PolyLog[3,x]*(1-x)^-1+12*Log[1-x]*PolyLog[3,x]*x+647/54*Log[s^-1*mu2]+647/54*Log[s^-1*mu2]*(1-x)^-1-Log[s^-1*mu2]*(1-x)^-1*z3-Log[s^-1*mu2]*z3-647/54*Log[s^-1*mu2]*x+Log[s^-1*mu2]*x*z3-2/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/36*Log[s^-1*mu2]*Pi^2-17/18*Log[s^-1*mu2]*Pi^2*x-13/3*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+1/6*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-1/4*Log[s^-1*mu2]*Log[1-x]^2-29/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^3*x-25/9*Log[s^-1*mu2]^2-25/9*Log[s^-1*mu2]^2*(1-x)^-1+25/9*Log[s^-1*mu2]^2*x+13/12*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/6*Log[s^-1*mu2]^2*Pi^2-19/12*Log[s^-1*mu2]^2*Pi^2*x-4*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x-43/18*Log[s^-1*mu2]^3-43/18*Log[s^-1*mu2]^3*(1-x)^-1+43/18*Log[s^-1*mu2]^3*x-Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3/4*Log[s^-1*mu2]^4-3/4*Log[s^-1*mu2]^4*(1-x)^-1+3/4*Log[s^-1*mu2]^4*x-1009/27*Log[x]-13/27*Log[x]*(1-x)^-1-7*Log[x]*(1-x)^-1*z3+21*Log[x]*z3+13/27*Log[x]*x+7*Log[x]*x*z3+13/18*Log[x]*Pi^2*(1-x)^-1+67/36*Log[x]*Pi^2+11/18*Log[x]*Pi^2*x+32/3*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-1+4/9*Log[x]*Log[1-x]*(1-x)^-1-98/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2-2*Log[x]*Log[1-x]*z2*(1-x)^-1+5*Log[x]*Log[1-x]*z2+6*Log[x]*Log[1-x]*z2*x-1/3*Log[x]*Log[1-x]*Pi^2*x^-1+5/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-19/12*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+1/4*Log[x]*Log[1-x]^2+7/6*Log[x]*Log[1-x]^2*(1-x)^-1-7/3*Log[x]*Log[1-x]^2*x+3/2*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1-7/3*Log[x]*Log[1-x]^3*(1-x)^-1-5/3*Log[x]*Log[1-x]^3*x-5*Log[x]*Log[1-x]*PolyLog[2,x]+2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]*x-70/9*Log[x]*Log[s^-1*mu2]-4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x-5*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5/2*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Pi^2*x+17/2*Log[x]*Log[s^-1*mu2]*Log[1-x]-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+19/6*Log[x]*Log[s^-1*mu2]^2+7/6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[x]*Log[s^-1*mu2]^2*x+9/2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x+76/9*Log[x]^2+2*Log[x]^2*(1-x)^-2-85/9*Log[x]^2*(1-x)^-1+49/9*Log[x]^2*x+2*Log[x]^2*x^2+3/2*Log[x]^2*Pi^2*(1-x)^-1-5/3*Log[x]^2*Pi^2-21/2*Log[x]^2*Log[1-x]+6*Log[x]^2*Log[1-x]*x^-1+5/2*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x-Log[x]^2*Log[1-x]^2*x^-1-1/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-1/2*Log[x]^2*Log[1-x]^2*x-5/6*Log[x]^2*Log[s^-1*mu2]-11/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+11/3*Log[x]^2*Log[s^-1*mu2]*x-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-7/2*Log[x]^2*Log[s^-1*mu2]^2+22/9*Log[x]^3+43/18*Log[x]^3*(1-x)^-1-43/18*Log[x]^3*x+5/6*Log[x]^3*Log[1-x]-2/3*Log[x]^3*Log[1-x]*x^-1-1/3*Log[x]^3*Log[1-x]*(1-x)^-1+3*Log[x]^3*Log[s^-1*mu2]-11/12*Log[x]^4+1/12*Log[x]^4*(1-x)^-1-1/12*Log[x]^4*x-3*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-1+Log[x]^2*PolyLog[2,x]*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x-10*Log[x]*PolyLog[1,2,x]+4*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-6*Log[x]*PolyLog[1,2,x]*x-5*Log[x]*PolyLog[2,x]+5*Log[x]*PolyLog[2,x]*(1-x)^-1+5*Log[x]*PolyLog[2,x]*x+2*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-1+2*Log[x]*PolyLog[3,x]*(1-x)^-1+2*Log[x]*PolyLog[3,x]*x+18*PolyLog[1,2,x]+3*PolyLog[1,2,x]*(1-x)^-1+2*PolyLog[1,2,x]*x-2/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2*(1-x)^-1-3/2*PolyLog[2,x]*Pi^2+1/3*PolyLog[2,x]*Pi^2*x+5*PolyLog[3,x]-5*PolyLog[3,x]*(1-x)^-1-5*PolyLog[3,x]*x+14*PolyLog[4,1-x]-14*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,1-x]*x+PolyLog[4,-x*(1-x)^-1]-4*PolyLog[4,-x*(1-x)^-1]*x^-1+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-6*PolyLog[4,-x*(1-x)^-1]*x+3*PolyLog[4,x]+4*PolyLog[4,x]*x^-1+6*PolyLog[4,x]*(1-x)^-1-12*PolyLog[4,x]*x;


==> math_package/HFqqbQQb.m <==
qqbQQbTL11=0;qqbQQbTL12=0;qqbQQbTL21=0;qqbQQbTL22=2-4*x+4*x^2;qqbQQbTL11=0;qqbQQbTL12=0;qqbQQbTL21=0;qqbQQbTL22=2-4*x+4*x^2;qqbQQb1L11=0;qqbQQb1L12=+Nc^-2*(Log[1-x]*x+1/2*Log[1-x]^2-Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]*Log[1-x]*x^2-Log[x]+Log[x]*x-2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2+1/2*Log[x]^2-Log[x]^2*x)+I*Nc^-2*(-Pi+2*Pi*x+3*Log[1-x]*Pi-6*Log[1-x]*Pi*x+4*Log[1-x]*Pi*x^2-Log[x]*Pi+2*Log[x]*Pi*x-4*Log[x]*Pi*x^2)+I*(Pi-2*Pi*x-3*Log[1-x]*Pi+6*Log[1-x]*Pi*x-4*Log[1-x]*Pi*x^2+Log[x]*Pi-2*Log[x]*Pi*x+4*Log[x]*Pi*x^2)-Log[1-x]*x-1/2*Log[1-x]^2+Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*x^2+Log[x]-Log[x]*x+2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x+4*Log[x]*Log[s^-1*mu2]*x^2-1/2*Log[x]^2+Log[x]^2*x;qqbQQb1L21=+Nc^-2*(Log[1-x]*x+1/2*Log[1-x]^2-Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]*Log[1-x]*x^2-Log[x]+Log[x]*x-2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2+1/2*Log[x]^2-Log[x]^2*x)+I*Nc^-2*(Pi-2*Pi*x-3*Log[1-x]*Pi+6*Log[1-x]*Pi*x-4*Log[1-x]*Pi*x^2+Log[x]*Pi-2*Log[x]*Pi*x+4*Log[x]*Pi*x^2)+I*(-Pi+2*Pi*x+3*Log[1-x]*Pi-6*Log[1-x]*Pi*x+4*Log[1-x]*Pi*x^2-Log[x]*Pi+2*Log[x]*Pi*x-4*Log[x]*Pi*x^2)-Log[1-x]*x-1/2*Log[1-x]^2+Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*x^2+Log[x]-Log[x]*x+2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x+4*Log[x]*Log[s^-1*mu2]*x^2-1/2*Log[x]^2+Log[x]^2*x;qqbQQb1L22=+Nc^-1*(32-64*x+64*x^2-14/3*Pi^2+28/3*Pi^2*x-28/3*Pi^2*x^2+8*Log[1-x]*x+4*Log[1-x]^2-8*Log[1-x]^2*x+12*Log[s^-1*mu2]-24*Log[s^-1*mu2]*x+24*Log[s^-1*mu2]*x^2+16*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*x^2-8*Log[x]+8*Log[x]*x-16*Log[x]*Log[s^-1*mu2]+32*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+4*Log[x]^2-8*Log[x]^2*x)+Nc*(52/9-104/9*x+104/9*x^2+2/3*Pi^2-4/3*Pi^2*x+4/3*Pi^2*x^2+8/3*Log[s^-1*mu2]-16/3*Log[s^-1*mu2]*x+16/3*Log[s^-1*mu2]*x^2-4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x-8*Log[s^-1*mu2]^2*x^2+4*Log[x]-4*Log[x]*x+8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x+16*Log[x]*Log[s^-1*mu2]*x^2-2*Log[x]^2+4*Log[x]^2*x)-40/9*Nf+80/9*x*Nf-80/9*x^2*Nf-8/3*Log[s^-1*mu2]*Nf+16/3*Log[s^-1*mu2]*x*Nf-16/3*Log[s^-1*mu2]*x^2*Nf;qqbQQb2LXTL11=0;qqbQQb2LXTL12=+Nc^-3*(-12*z3+2*z3*x+17/3*Pi^2-26/3*Pi^2*x-14/45*Pi^4+28/45*Pi^4*x-28/15*Pi^4*x^2+12*Log[1-x]*x-12*Log[1-x]*z3+24*Log[1-x]*z3*x-40*Log[1-x]*z3*x^2-31/3*Log[1-x]*Pi^2+35/2*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2-6*Log[1-x]^2+4*Log[1-x]^2*x^-1+10*Log[1-x]^2*x-17*Log[1-x]^2*z2+34*Log[1-x]^2*z2*x-20*Log[1-x]^2*z2*x^2-9/4*Log[1-x]^2*Pi^2+9/2*Log[1-x]^2*Pi^2*x-20/3*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-5/3*Log[1-x]^3*x-1/4*Log[1-x]^4+1/2*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+17*Log[1-x]^2*PolyLog[2,x]-34*Log[1-x]^2*PolyLog[2,x]*x+20*Log[1-x]^2*PolyLog[2,x]*x^2+32*Log[1-x]*PolyLog[1,2,x]-64*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[1,2,x]*x^2-24*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+16*Log[s^-1*mu2]*Log[1-x]-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/2*Log[s^-1*mu2]*Log[1-x]^2+Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x+6*Log[s^-1*mu2]^2*Log[1-x]-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+9/2*Log[s^-1*mu2]^2*Log[1-x]^2-9*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-12*Log[x]+12*Log[x]*x+12*Log[x]*z3-24*Log[x]*z3*x+7/2*Log[x]*Pi^2-31/6*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+36*Log[x]*Log[1-x]*z2-72*Log[x]*Log[1-x]*z2*x+16*Log[x]*Log[1-x]*z2*x^2+2/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x^2+2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x+1/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-19*Log[x]*Log[s^-1*mu2]+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+13/3*Log[x]*Log[s^-1*mu2]*Pi^2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+4*Log[x]^2+4*Log[x]^2*(1-x)^-1-22*Log[x]^2*x-35/12*Log[x]^2*Pi^2+35/6*Log[x]^2*Pi^2*x-28/3*Log[x]^2*Pi^2*x^2-Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x+11/2*Log[x]^2*Log[s^-1*mu2]-7*Log[x]^2*Log[s^-1*mu2]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-1/3*Log[x]^3+Log[x]^3*x+2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+1/12*Log[x]^4-1/6*Log[x]^4*x-Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2-24*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x+2*Log[x]*PolyLog[2,x]-10*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x-24*Log[x]*PolyLog[3,x]*x^2-8*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2+16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2-2*PolyLog[3,x]+10*PolyLog[3,x]*x+2*PolyLog[4,1-x]-4*PolyLog[4,1-x]*x+40*PolyLog[4,1-x]*x^2+32*PolyLog[4,-x*(1-x)^-1]-64*PolyLog[4,-x*(1-x)^-1]*x+42*PolyLog[4,x]-84*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc^-2*Nf*(4/3*z3-8/3*z3*x+8/3*z3*x^2-8/9*Pi^2+16/9*Pi^2*x-56/27*Log[1-x]+16/27*Log[1-x]*x-112/27*Log[1-x]*x^2+26/9*Log[1-x]*Pi^2-52/9*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x+4/9*Log[1-x]^3-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2-40/9*Log[s^-1*mu2]*Log[1-x]+68/9*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[s^-1*mu2]^2*Log[1-x]*x^2+152/27*Log[x]-208/27*Log[x]*x+112/27*Log[x]*x^2-10/9*Log[x]*Pi^2+20/9*Log[x]*Pi^2*x-4*Log[x]*Pi^2*x^2+52/9*Log[x]*Log[s^-1*mu2]-92/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2+2*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x+4*Log[x]*Log[s^-1*mu2]^2*x^2-10/9*Log[x]^2+26/9*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2-2/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3*x^2+4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2-4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2)+Nc^-1*(2/3*z3+32/3*z3*x-80/3*z3*x^2-52/9*Pi^2+74/9*Pi^2*x+22/45*Pi^4-53/45*Pi^4*x+154/45*Pi^4*x^2+404/27*Log[1-x]-748/27*Log[1-x]*x+808/27*Log[1-x]*x^2+6*Log[1-x]*z3+12*Log[1-x]*z3*x+36*Log[1-x]*z3*x^2-6*Log[1-x]*z2+12*Log[1-x]*z2*x-12*Log[1-x]*z2*x^2+100/9*Log[1-x]*Pi^2-209/9*Log[1-x]*Pi^2*x+14*Log[1-x]*Pi^2*x^2-8/9*Log[1-x]^2+2*Log[1-x]^2*x^-1-149/9*Log[1-x]^2*x+2*Log[1-x]^2*z2-4*Log[1-x]^2*z2*x+4*Log[1-x]^2*z2*x^2+37/6*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-25/3*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ+14*Log[1-x]^2*Pi^2*x^2+8*Log[1-x]^2*Pi^2*x^2*hLZ-40/9*Log[1-x]^3+56/9*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+11/6*Log[1-x]^4-5/3*Log[1-x]^4*x+10/3*Log[1-x]^4*x^2-12*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x-16*Log[1-x]*PolyLog[1,2,x]*x^2+16*Log[1-x]*PolyLog[3,x]-56*Log[1-x]*PolyLog[3,x]*x-24*Log[1-x]*PolyLog[3,x]*x^2-4*Log[s^-1*mu2]*Pi^2+8*Log[s^-1*mu2]*Pi^2*x+16/9*Log[s^-1*mu2]*Log[1-x]-20/9*Log[s^-1*mu2]*Log[1-x]*x+32/9*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]*Log[1-x]*z2+8*Log[s^-1*mu2]*Log[1-x]*z2*x-8*Log[s^-1*mu2]*Log[1-x]*z2*x^2+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-100/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+76/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ+2/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x-Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^2-5*Log[s^-1*mu2]^2*Log[1-x]^2+10*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2-464/27*Log[x]+868/27*Log[x]*x-808/27*Log[x]*x^2-6*Log[x]*z3+12*Log[x]*z3*x+4*Log[x]*z3*x^2+6*Log[x]*z2-12*Log[x]*z2*x+12*Log[x]*z2*x^2-2/9*Log[x]*Pi^2+28/9*Log[x]*Pi^2*x-14*Log[x]*Pi^2*x^2+16*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2+40*Log[x]*Log[1-x]*z2*x+8*Log[x]*Log[1-x]*z2*x^2-28/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ+56/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-112/3*Log[x]*Log[1-x]*Pi^2*x^2-8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ-9*Log[x]*Log[1-x]^2+19*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^2*x^2-2/3*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*hLZ-20/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ-8*Log[x]*Log[1-x]^3*x^2-4*Log[x]*Log[1-x]^3*x^2*hLZ-16*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2-28/9*Log[x]*Log[s^-1*mu2]+44/9*Log[x]*Log[s^-1*mu2]*x-32/9*Log[x]*Log[s^-1*mu2]*x^2+4*Log[x]*Log[s^-1*mu2]*z2-8*Log[x]*Log[s^-1*mu2]*z2*x+8*Log[x]*Log[s^-1*mu2]*z2*x^2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+3*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x^2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2+67/9*Log[x]^2-12*Log[x]^2*(1-x)^-1+211/9*Log[x]^2*x-2*Log[x]^2*z2+4*Log[x]^2*z2*x-4*Log[x]^2*z2*x^2+14/3*Log[x]^2*Pi^2-28/3*Log[x]^2*Pi^2*x+50/3*Log[x]^2*Pi^2*x^2-2/3*Log[x]^2*Log[1-x]-11/3*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-3/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*hLZ-3*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+8*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[1-x]^2*x^2*hLZ-16/3*Log[x]^2*Log[s^-1*mu2]+14/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ-7*Log[x]^2*Log[s^-1*mu2]^2+14*Log[x]^2*Log[s^-1*mu2]^2*x-12*Log[x]^2*Log[s^-1*mu2]^2*x^2+2/3*Log[x]^3-2*Log[x]^3*x+22/9*Log[x]^3*x^2-10/3*Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*hLZ+20/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ-32/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[1-x]*x^2*hLZ+3*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x-1/6*Log[x]^4+1/3*Log[x]^4*x+4/3*Log[x]^4*x^2-6*Log[x]^2*PolyLog[2,x]+12*Log[x]^2*PolyLog[2,x]*x-24*Log[x]^2*PolyLog[2,x]*x^2-4*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x-24*Log[x]*PolyLog[1,2,x]*x^2-10/3*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x-80/3*Log[x]*PolyLog[2,x]*x^2+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x+64*Log[x]*PolyLog[3,x]*x^2+154/3*PolyLog[1,2,x]-224/3*PolyLog[1,2,x]*x+80/3*PolyLog[1,2,x]*x^2+8/3*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x-16*PolyLog[2,x]*Pi^2*x^2+10/3*PolyLog[3,x]+4/3*PolyLog[3,x]*x+80/3*PolyLog[3,x]*x^2-48*PolyLog[4,1-x]*x-32*PolyLog[4,1-x]*x^2+48*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,-x*(1-x)^-1]*x^2-20*PolyLog[4,x]+88*PolyLog[4,x]*x-48*PolyLog[4,x]*x^2)+Nf*(-4/3*z3+8/3*z3*x-8/3*z3*x^2+8/9*Pi^2-16/9*Pi^2*x+56/27*Log[1-x]-16/27*Log[1-x]*x+112/27*Log[1-x]*x^2-26/9*Log[1-x]*Pi^2+52/9*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x-4/9*Log[1-x]^3+8/9*Log[1-x]^3*x-4/9*Log[1-x]^3*x^2+40/9*Log[s^-1*mu2]*Log[1-x]-68/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x^2+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]*x^2-152/27*Log[x]+208/27*Log[x]*x-112/27*Log[x]*x^2+10/9*Log[x]*Pi^2-20/9*Log[x]*Pi^2*x+4*Log[x]*Pi^2*x^2-52/9*Log[x]*Log[s^-1*mu2]+92/9*Log[x]*Log[s^-1*mu2]*x-80/9*Log[x]*Log[s^-1*mu2]*x^2-2*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*x^2+10/9*Log[x]^2-26/9*Log[x]^2*x-2/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x-4/3*Log[x]^2*Log[1-x]*x^2+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3*x^2-4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2+4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2)+Nc*(34/3*z3-38/3*z3*x+80/3*z3*x^2+1/9*Pi^2+4/9*Pi^2*x-8/45*Pi^4+5/9*Pi^4*x-14/9*Pi^4*x^2-404/27*Log[1-x]+424/27*Log[1-x]*x-808/27*Log[1-x]*x^2+6*Log[1-x]*z3-36*Log[1-x]*z3*x+4*Log[1-x]*z3*x^2+6*Log[1-x]*z2-12*Log[1-x]*z2*x+12*Log[1-x]*z2*x^2-7/9*Log[1-x]*Pi^2+103/18*Log[1-x]*Pi^2*x-2*Log[1-x]*Pi^2*x^2+62/9*Log[1-x]^2-6*Log[1-x]^2*x^-1+59/9*Log[1-x]^2*x+15*Log[1-x]^2*z2-30*Log[1-x]^2*z2*x+16*Log[1-x]^2*z2*x^2-47/12*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLZ+23/6*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ-22/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLZ+22/9*Log[1-x]^3-41/9*Log[1-x]^3*x+22/9*Log[1-x]^3*x^2-19/12*Log[1-x]^4+7/6*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2-17*Log[1-x]^2*PolyLog[2,x]+34*Log[1-x]^2*PolyLog[2,x]*x-20*Log[1-x]^2*PolyLog[2,x]*x^2-20*Log[1-x]*PolyLog[1,2,x]+40*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^2+8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x+24*Log[1-x]*PolyLog[3,x]*x^2+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-160/9*Log[s^-1*mu2]*Log[1-x]+281/9*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[s^-1*mu2]*Log[1-x]*z2-8*Log[s^-1*mu2]*Log[1-x]*z2*x+8*Log[s^-1*mu2]*Log[1-x]*z2*x^2-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x-5*Log[s^-1*mu2]^2*Log[1-x]+11*Log[s^-1*mu2]^2*Log[1-x]*x-10*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+788/27*Log[x]-1192/27*Log[x]*x+808/27*Log[x]*x^2-6*Log[x]*z3+12*Log[x]*z3*x-4*Log[x]*z3*x^2-6*Log[x]*z2+12*Log[x]*z2*x-12*Log[x]*z2*x^2-59/18*Log[x]*Pi^2+37/18*Log[x]*Pi^2*x+2*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+12*Log[x]*Log[1-x]*x-28*Log[x]*Log[1-x]*z2+32*Log[x]*Log[1-x]*z2*x-24*Log[x]*Log[1-x]*z2*x^2+26/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*hLZ-52/3*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+64/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ+7*Log[x]*Log[1-x]^2-15*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^2*x^2+1/3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*hLZ+22/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ+4/3*Log[x]*Log[1-x]^3*x^2+4*Log[x]*Log[1-x]^3*x^2*hLZ+24*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+199/9*Log[x]*Log[s^-1*mu2]-359/9*Log[x]*Log[s^-1*mu2]*x+320/9*Log[x]*Log[s^-1*mu2]*x^2-4*Log[x]*Log[s^-1*mu2]*z2+8*Log[x]*Log[s^-1*mu2]*z2*x-8*Log[x]*Log[s^-1*mu2]*z2*x^2+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+4*Log[x]*Log[s^-1*mu2]^2-9*Log[x]*Log[s^-1*mu2]^2*x+10*Log[x]*Log[s^-1*mu2]^2*x^2-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-103/9*Log[x]^2+8*Log[x]^2*(1-x)^-1-13/9*Log[x]^2*x+2*Log[x]^2*z2-4*Log[x]^2*z2*x+4*Log[x]^2*z2*x^2-7/4*Log[x]^2*Pi^2+7/2*Log[x]^2*Pi^2*x-22/3*Log[x]^2*Pi^2*x^2+5/3*Log[x]^2*Log[1-x]+14/3*Log[x]^2*Log[1-x]*x+22/3*Log[x]^2*Log[1-x]*x^2+3/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*hLZ+3*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ-8*Log[x]^2*Log[1-x]^2*x^2-8*Log[x]^2*Log[1-x]^2*x^2*hLZ-1/6*Log[x]^2*Log[s^-1*mu2]+7/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ+5/2*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2-1/3*Log[x]^3+Log[x]^3*x-22/9*Log[x]^3*x^2+8/3*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*hLZ-16/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ+20/3*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[1-x]*x^2*hLZ-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x+1/12*Log[x]^4-1/6*Log[x]^4*x-1/3*Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2+28*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*x+24*Log[x]*PolyLog[1,2,x]*x^2+4/3*Log[x]*PolyLog[2,x]+34/3*Log[x]*PolyLog[2,x]*x+80/3*Log[x]*PolyLog[2,x]*x^2-8*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x-40*Log[x]*PolyLog[3,x]*x^2-130/3*PolyLog[1,2,x]+206/3*PolyLog[1,2,x]*x-80/3*PolyLog[1,2,x]*x^2-8*PolyLog[2,x]*Pi^2*x+32/3*PolyLog[2,x]*Pi^2*x^2-4/3*PolyLog[3,x]-34/3*PolyLog[3,x]*x-80/3*PolyLog[3,x]*x^2-2*PolyLog[4,1-x]+52*PolyLog[4,1-x]*x-8*PolyLog[4,1-x]*x^2-32*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x-32*PolyLog[4,-x*(1-x)^-1]*x^2-22*PolyLog[4,x]-4*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+I*Nc^-3*(-12*Pi+24*Pi*x-40*Pi*z3*x^2+7/6*Pi^3+8*Log[1-x]*Pi*x^-1-4*Log[1-x]*Pi-9*Log[1-x]*Pi*x+32*Log[1-x]*Pi*x^2+22*Log[1-x]*Pi*z2-44*Log[1-x]*Pi*z2*x+32*Log[1-x]*Pi*z2*x^2-29/6*Log[1-x]*Pi^3+29/3*Log[1-x]*Pi^3*x-10*Log[1-x]*Pi^3*x^2+19/2*Log[1-x]^2*Pi-8*Log[1-x]^2*Pi*x-13/3*Log[1-x]^3*Pi+26/3*Log[1-x]^3*Pi*x-20/3*Log[1-x]^3*Pi*x^2-6*Log[1-x]*PolyLog[2,x]*Pi+12*Log[1-x]*PolyLog[2,x]*Pi*x-3*Log[s^-1*mu2]*Pi+6*Log[s^-1*mu2]*Pi*x+11*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[s^-1*mu2]*Log[1-x]*Pi*x+24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+13*Log[s^-1*mu2]*Log[1-x]^2*Pi-26*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+16*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x+7*Log[s^-1*mu2]^2*Log[1-x]*Pi-14*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+8*Log[x]*Pi*(1-x)^-1-19*Log[x]*Pi-9*Log[x]*Pi*x-32*Log[x]*Pi*x^2+7/6*Log[x]*Pi^3-7/3*Log[x]*Pi^3*x+14/3*Log[x]*Pi^3*x^2-2*Log[x]*Log[1-x]*Pi-10*Log[x]*Log[1-x]*Pi*x-2*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[1-x]^2*Pi*x-7*Log[x]*Log[s^-1*mu2]*Pi+12*Log[x]*Log[s^-1*mu2]*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-5*Log[x]*Log[s^-1*mu2]^2*Pi+10*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+5/2*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi-16*Log[x]^2*Log[1-x]*Pi*x+12*Log[x]^2*Log[1-x]*Pi*x^2+5*Log[x]^2*Log[s^-1*mu2]*Pi-10*Log[x]^2*Log[s^-1*mu2]*Pi*x+16*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-5/3*Log[x]^3*Pi+10/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x^2+22*Log[x]*PolyLog[2,x]*Pi-44*Log[x]*PolyLog[2,x]*Pi*x+24*Log[x]*PolyLog[2,x]*Pi*x^2+8*PolyLog[1,2,x]*Pi-16*PolyLog[1,2,x]*Pi*x+40*PolyLog[1,2,x]*Pi*x^2+10*PolyLog[2,x]*Pi-16*PolyLog[2,x]*Pi*x-32*PolyLog[3,x]*Pi+64*PolyLog[3,x]*Pi*x-24*PolyLog[3,x]*Pi*x^2)+I*Nc^-2*Nf*(32/9*Pi-64/9*Pi*x-2/9*Pi^3+4/9*Pi^3*x-4/9*Pi^3*x^2-8*Log[1-x]*Pi+40/3*Log[1-x]*Pi*x-80/9*Log[1-x]*Pi*x^2+2/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2+4/3*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi+32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+32/9*Log[x]*Pi-40/9*Log[x]*Pi*x+80/9*Log[x]*Pi*x^2+4/3*Log[x]*Log[1-x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2+8/3*Log[x]*Log[s^-1*mu2]*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Pi*x^2-2/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x-4/3*Log[x]^2*Pi*x^2+8/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2)+I*Nc^-1*(-20/9*Pi+40/9*Pi*x+24*Pi*z3*x+40*Pi*z3*x^2-13/9*Pi^3+23/9*Pi^3*x+40/9*Pi^3*x^2+4*Log[1-x]*Pi*x^-1+16*Log[1-x]*Pi-142/3*Log[1-x]*Pi*x+32/9*Log[1-x]*Pi*x^2-14*Log[1-x]*Pi*z2+52*Log[1-x]*Pi*z2*x-48*Log[1-x]*Pi*z2*x^2+32/3*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ-64/3*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+20*Log[1-x]*Pi^3*x^2+4*Log[1-x]*Pi^3*x^2*hLZ-65/3*Log[1-x]^2*Pi+97/3*Log[1-x]^2*Pi*x-40/3*Log[1-x]^2*Pi*x^2+14/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-28/3*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ+16/3*Log[1-x]^3*Pi*x^2-4*Log[1-x]^3*Pi*x^2*hLZ-4*Log[1-x]*PolyLog[2,x]*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^2-4/3*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi-38/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-16*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+32*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-20*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ+2*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]*Pi+24*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-24*Log[x]*Pi*(1-x)^-1+250/9*Log[x]*Pi+358/9*Log[x]*Pi*x-32/9*Log[x]*Pi*x^2-4*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ+8*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ-40/3*Log[x]*Pi^3*x^2-4*Log[x]*Pi^3*x^2*hLZ-40/3*Log[x]*Log[1-x]*Pi+86/3*Log[x]*Log[1-x]*Pi*x-80/3*Log[x]*Log[1-x]*Pi*x^2-5*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^2+4/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Pi*x^2+18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]^2*Pi-16*Log[x]*Log[s^-1*mu2]^2*Pi*x+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-7/3*Log[x]^2*Pi-13/3*Log[x]^2*Pi*x+40/3*Log[x]^2*Pi*x^2-6*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ+12*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^2+8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+12*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ+1/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ-2/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-4*Log[x]^3*Pi*x^2*hLZ-24*Log[x]*PolyLog[2,x]*Pi+48*Log[x]*PolyLog[2,x]*Pi*x-32*Log[x]*PolyLog[2,x]*Pi*x^2-16*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x-40*PolyLog[1,2,x]*Pi*x^2-164/3*PolyLog[2,x]*Pi+220/3*PolyLog[2,x]*Pi*x-160/3*PolyLog[2,x]*Pi*x^2+32*PolyLog[3,x]*Pi-88*PolyLog[3,x]*Pi*x+40*PolyLog[3,x]*Pi*x^2)+I*Nf*(-32/9*Pi+64/9*Pi*x+2/9*Pi^3-4/9*Pi^3*x+4/9*Pi^3*x^2+8*Log[1-x]*Pi-40/3*Log[1-x]*Pi*x+80/9*Log[1-x]*Pi*x^2-2/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2-4/3*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi-32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-32/9*Log[x]*Pi+40/9*Log[x]*Pi*x-80/9*Log[x]*Pi*x^2-4/3*Log[x]*Log[1-x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2-8/3*Log[x]*Log[s^-1*mu2]*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Pi*x^2+2/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x+4/3*Log[x]^2*Pi*x^2-8/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2)+I*Nc*(128/9*Pi-256/9*Pi*x-24*Pi*z3*x+5/18*Pi^3-23/9*Pi^3*x-40/9*Pi^3*x^2-12*Log[1-x]*Pi*x^-1-12*Log[1-x]*Pi+169/3*Log[1-x]*Pi*x-320/9*Log[1-x]*Pi*x^2-8*Log[1-x]*Pi*z2-8*Log[1-x]*Pi*z2*x+16*Log[1-x]*Pi*z2*x^2-35/6*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ+35/3*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-10*Log[1-x]*Pi^3*x^2-4*Log[1-x]*Pi^3*x^2*hLZ+73/6*Log[1-x]^2*Pi-73/3*Log[1-x]^2*Pi*x+40/3*Log[1-x]^2*Pi*x^2-1/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+2/3*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ+4/3*Log[1-x]^3*Pi*x^2+4*Log[1-x]^3*Pi*x^2*hLZ+10*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^2+13/3*Log[s^-1*mu2]*Pi-26/3*Log[s^-1*mu2]*Pi*x-49/3*Log[s^-1*mu2]*Log[1-x]*Pi+98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-20*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+3*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x+5*Log[s^-1*mu2]^2*Log[1-x]*Pi-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+16*Log[x]*Pi*(1-x)^-1-79/9*Log[x]*Pi-277/9*Log[x]*Pi*x+320/9*Log[x]*Pi*x^2+17/6*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ-17/3*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ+26/3*Log[x]*Pi^3*x^2+4*Log[x]*Pi^3*x^2*hLZ+46/3*Log[x]*Log[1-x]*Pi-56/3*Log[x]*Log[1-x]*Pi*x+80/3*Log[x]*Log[1-x]*Pi*x^2+7*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^2+17/3*Log[x]*Log[s^-1*mu2]*Pi-34/3*Log[x]*Log[s^-1*mu2]*Pi*x+20*Log[x]*Log[s^-1*mu2]*Pi*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-3*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]*Log[s^-1*mu2]^2*Pi*x-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-1/6*Log[x]^2*Pi+13/3*Log[x]^2*Pi*x-40/3*Log[x]^2*Pi*x^2-2*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ+4*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ-4*Log[x]^2*Log[1-x]*Pi*x^2-8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ+Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ+4/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ-8/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+4*Log[x]^3*Pi*x^2+4*Log[x]^3*Pi*x^2*hLZ+2*Log[x]*PolyLog[2,x]*Pi-4*Log[x]*PolyLog[2,x]*Pi*x+8*Log[x]*PolyLog[2,x]*Pi*x^2+8*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x+134/3*PolyLog[2,x]*Pi-172/3*PolyLog[2,x]*Pi*x+160/3*PolyLog[2,x]*Pi*x^2+24*PolyLog[3,x]*Pi*x-16*PolyLog[3,x]*Pi*x^2);qqbQQb2LXTL21=+Nc^-3*(-12*z3+2*z3*x+17/3*Pi^2-26/3*Pi^2*x-14/45*Pi^4+28/45*Pi^4*x-28/15*Pi^4*x^2+12*Log[1-x]*x-12*Log[1-x]*z3+24*Log[1-x]*z3*x-40*Log[1-x]*z3*x^2-31/3*Log[1-x]*Pi^2+35/2*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2-6*Log[1-x]^2+4*Log[1-x]^2*x^-1+10*Log[1-x]^2*x-17*Log[1-x]^2*z2+34*Log[1-x]^2*z2*x-20*Log[1-x]^2*z2*x^2-9/4*Log[1-x]^2*Pi^2+9/2*Log[1-x]^2*Pi^2*x-20/3*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-5/3*Log[1-x]^3*x-1/4*Log[1-x]^4+1/2*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+17*Log[1-x]^2*PolyLog[2,x]-34*Log[1-x]^2*PolyLog[2,x]*x+20*Log[1-x]^2*PolyLog[2,x]*x^2+32*Log[1-x]*PolyLog[1,2,x]-64*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[1,2,x]*x^2-24*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+16*Log[s^-1*mu2]*Log[1-x]-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/2*Log[s^-1*mu2]*Log[1-x]^2+Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x+6*Log[s^-1*mu2]^2*Log[1-x]-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+9/2*Log[s^-1*mu2]^2*Log[1-x]^2-9*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-12*Log[x]+12*Log[x]*x+12*Log[x]*z3-24*Log[x]*z3*x+7/2*Log[x]*Pi^2-31/6*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+36*Log[x]*Log[1-x]*z2-72*Log[x]*Log[1-x]*z2*x+16*Log[x]*Log[1-x]*z2*x^2+2/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x^2+2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x+1/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-19*Log[x]*Log[s^-1*mu2]+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+13/3*Log[x]*Log[s^-1*mu2]*Pi^2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+4*Log[x]^2+4*Log[x]^2*(1-x)^-1-22*Log[x]^2*x-35/12*Log[x]^2*Pi^2+35/6*Log[x]^2*Pi^2*x-28/3*Log[x]^2*Pi^2*x^2-Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x+11/2*Log[x]^2*Log[s^-1*mu2]-7*Log[x]^2*Log[s^-1*mu2]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-1/3*Log[x]^3+Log[x]^3*x+2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+1/12*Log[x]^4-1/6*Log[x]^4*x-Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2-24*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x+2*Log[x]*PolyLog[2,x]-10*Log[x]*PolyLog[2,x]*x-8*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x-24*Log[x]*PolyLog[3,x]*x^2-8*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2+16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2-2*PolyLog[3,x]+10*PolyLog[3,x]*x+2*PolyLog[4,1-x]-4*PolyLog[4,1-x]*x+40*PolyLog[4,1-x]*x^2+32*PolyLog[4,-x*(1-x)^-1]-64*PolyLog[4,-x*(1-x)^-1]*x+42*PolyLog[4,x]-84*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc^-2*Nf*(4/3*z3-8/3*z3*x+8/3*z3*x^2-8/9*Pi^2+16/9*Pi^2*x-56/27*Log[1-x]+16/27*Log[1-x]*x-112/27*Log[1-x]*x^2+26/9*Log[1-x]*Pi^2-52/9*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x+4/9*Log[1-x]^3-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2-40/9*Log[s^-1*mu2]*Log[1-x]+68/9*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[s^-1*mu2]^2*Log[1-x]*x^2+152/27*Log[x]-208/27*Log[x]*x+112/27*Log[x]*x^2-10/9*Log[x]*Pi^2+20/9*Log[x]*Pi^2*x-4*Log[x]*Pi^2*x^2+52/9*Log[x]*Log[s^-1*mu2]-92/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2+2*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x+4*Log[x]*Log[s^-1*mu2]^2*x^2-10/9*Log[x]^2+26/9*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2-2/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/9*Log[x]^3*x^2+4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2-4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2)+Nc^-1*(2/3*z3+32/3*z3*x-80/3*z3*x^2-52/9*Pi^2+74/9*Pi^2*x+22/45*Pi^4-53/45*Pi^4*x+154/45*Pi^4*x^2+404/27*Log[1-x]-748/27*Log[1-x]*x+808/27*Log[1-x]*x^2+6*Log[1-x]*z3+12*Log[1-x]*z3*x+36*Log[1-x]*z3*x^2-6*Log[1-x]*z2+12*Log[1-x]*z2*x-12*Log[1-x]*z2*x^2+100/9*Log[1-x]*Pi^2-209/9*Log[1-x]*Pi^2*x+14*Log[1-x]*Pi^2*x^2-8/9*Log[1-x]^2+2*Log[1-x]^2*x^-1-149/9*Log[1-x]^2*x+2*Log[1-x]^2*z2-4*Log[1-x]^2*z2*x+4*Log[1-x]^2*z2*x^2+37/6*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-25/3*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ+14*Log[1-x]^2*Pi^2*x^2+8*Log[1-x]^2*Pi^2*x^2*hLZ-40/9*Log[1-x]^3+56/9*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+11/6*Log[1-x]^4-5/3*Log[1-x]^4*x+10/3*Log[1-x]^4*x^2-12*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x-16*Log[1-x]*PolyLog[1,2,x]*x^2+16*Log[1-x]*PolyLog[3,x]-56*Log[1-x]*PolyLog[3,x]*x-24*Log[1-x]*PolyLog[3,x]*x^2-4*Log[s^-1*mu2]*Pi^2+8*Log[s^-1*mu2]*Pi^2*x+16/9*Log[s^-1*mu2]*Log[1-x]-20/9*Log[s^-1*mu2]*Log[1-x]*x+32/9*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]*Log[1-x]*z2+8*Log[s^-1*mu2]*Log[1-x]*z2*x-8*Log[s^-1*mu2]*Log[1-x]*z2*x^2+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-100/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+76/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ+2/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x-Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^2-5*Log[s^-1*mu2]^2*Log[1-x]^2+10*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2-464/27*Log[x]+868/27*Log[x]*x-808/27*Log[x]*x^2-6*Log[x]*z3+12*Log[x]*z3*x+4*Log[x]*z3*x^2+6*Log[x]*z2-12*Log[x]*z2*x+12*Log[x]*z2*x^2-2/9*Log[x]*Pi^2+28/9*Log[x]*Pi^2*x-14*Log[x]*Pi^2*x^2+16*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x-8*Log[x]*Log[1-x]*z2+40*Log[x]*Log[1-x]*z2*x+8*Log[x]*Log[1-x]*z2*x^2-28/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ+56/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-112/3*Log[x]*Log[1-x]*Pi^2*x^2-8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ-9*Log[x]*Log[1-x]^2+19*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^2*x^2-2/3*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*hLZ-20/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ-8*Log[x]*Log[1-x]^3*x^2-4*Log[x]*Log[1-x]^3*x^2*hLZ-16*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2-28/9*Log[x]*Log[s^-1*mu2]+44/9*Log[x]*Log[s^-1*mu2]*x-32/9*Log[x]*Log[s^-1*mu2]*x^2+4*Log[x]*Log[s^-1*mu2]*z2-8*Log[x]*Log[s^-1*mu2]*z2*x+8*Log[x]*Log[s^-1*mu2]*z2*x^2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+3*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x^2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2+67/9*Log[x]^2-12*Log[x]^2*(1-x)^-1+211/9*Log[x]^2*x-2*Log[x]^2*z2+4*Log[x]^2*z2*x-4*Log[x]^2*z2*x^2+14/3*Log[x]^2*Pi^2-28/3*Log[x]^2*Pi^2*x+50/3*Log[x]^2*Pi^2*x^2-2/3*Log[x]^2*Log[1-x]-11/3*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-3/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*hLZ-3*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+8*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[1-x]^2*x^2*hLZ-16/3*Log[x]^2*Log[s^-1*mu2]+14/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ-7*Log[x]^2*Log[s^-1*mu2]^2+14*Log[x]^2*Log[s^-1*mu2]^2*x-12*Log[x]^2*Log[s^-1*mu2]^2*x^2+2/3*Log[x]^3-2*Log[x]^3*x+22/9*Log[x]^3*x^2-10/3*Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*hLZ+20/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ-32/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[1-x]*x^2*hLZ+3*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x-1/6*Log[x]^4+1/3*Log[x]^4*x+4/3*Log[x]^4*x^2-6*Log[x]^2*PolyLog[2,x]+12*Log[x]^2*PolyLog[2,x]*x-24*Log[x]^2*PolyLog[2,x]*x^2-4*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x-24*Log[x]*PolyLog[1,2,x]*x^2-10/3*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x-80/3*Log[x]*PolyLog[2,x]*x^2+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x+64*Log[x]*PolyLog[3,x]*x^2+154/3*PolyLog[1,2,x]-224/3*PolyLog[1,2,x]*x+80/3*PolyLog[1,2,x]*x^2+8/3*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x-16*PolyLog[2,x]*Pi^2*x^2+10/3*PolyLog[3,x]+4/3*PolyLog[3,x]*x+80/3*PolyLog[3,x]*x^2-48*PolyLog[4,1-x]*x-32*PolyLog[4,1-x]*x^2+48*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,-x*(1-x)^-1]*x^2-20*PolyLog[4,x]+88*PolyLog[4,x]*x-48*PolyLog[4,x]*x^2)+Nf*(-4/3*z3+8/3*z3*x-8/3*z3*x^2+8/9*Pi^2-16/9*Pi^2*x+56/27*Log[1-x]-16/27*Log[1-x]*x+112/27*Log[1-x]*x^2-26/9*Log[1-x]*Pi^2+52/9*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x-4/9*Log[1-x]^3+8/9*Log[1-x]^3*x-4/9*Log[1-x]^3*x^2+40/9*Log[s^-1*mu2]*Log[1-x]-68/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x^2+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]*x^2-152/27*Log[x]+208/27*Log[x]*x-112/27*Log[x]*x^2+10/9*Log[x]*Pi^2-20/9*Log[x]*Pi^2*x+4*Log[x]*Pi^2*x^2-52/9*Log[x]*Log[s^-1*mu2]+92/9*Log[x]*Log[s^-1*mu2]*x-80/9*Log[x]*Log[s^-1*mu2]*x^2-2*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*x^2+10/9*Log[x]^2-26/9*Log[x]^2*x-2/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x-4/3*Log[x]^2*Log[1-x]*x^2+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x+4/9*Log[x]^3*x^2-4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2+4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2)+Nc*(34/3*z3-38/3*z3*x+80/3*z3*x^2+1/9*Pi^2+4/9*Pi^2*x-8/45*Pi^4+5/9*Pi^4*x-14/9*Pi^4*x^2-404/27*Log[1-x]+424/27*Log[1-x]*x-808/27*Log[1-x]*x^2+6*Log[1-x]*z3-36*Log[1-x]*z3*x+4*Log[1-x]*z3*x^2+6*Log[1-x]*z2-12*Log[1-x]*z2*x+12*Log[1-x]*z2*x^2-7/9*Log[1-x]*Pi^2+103/18*Log[1-x]*Pi^2*x-2*Log[1-x]*Pi^2*x^2+62/9*Log[1-x]^2-6*Log[1-x]^2*x^-1+59/9*Log[1-x]^2*x+15*Log[1-x]^2*z2-30*Log[1-x]^2*z2*x+16*Log[1-x]^2*z2*x^2-47/12*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*hLZ+23/6*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ-22/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLZ+22/9*Log[1-x]^3-41/9*Log[1-x]^3*x+22/9*Log[1-x]^3*x^2-19/12*Log[1-x]^4+7/6*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2-17*Log[1-x]^2*PolyLog[2,x]+34*Log[1-x]^2*PolyLog[2,x]*x-20*Log[1-x]^2*PolyLog[2,x]*x^2-20*Log[1-x]*PolyLog[1,2,x]+40*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^2+8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x+24*Log[1-x]*PolyLog[3,x]*x^2+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-160/9*Log[s^-1*mu2]*Log[1-x]+281/9*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[s^-1*mu2]*Log[1-x]*z2-8*Log[s^-1*mu2]*Log[1-x]*z2*x+8*Log[s^-1*mu2]*Log[1-x]*z2*x^2-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-13/6*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x-5*Log[s^-1*mu2]^2*Log[1-x]+11*Log[s^-1*mu2]^2*Log[1-x]*x-10*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+788/27*Log[x]-1192/27*Log[x]*x+808/27*Log[x]*x^2-6*Log[x]*z3+12*Log[x]*z3*x-4*Log[x]*z3*x^2-6*Log[x]*z2+12*Log[x]*z2*x-12*Log[x]*z2*x^2-59/18*Log[x]*Pi^2+37/18*Log[x]*Pi^2*x+2*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]+12*Log[x]*Log[1-x]*x-28*Log[x]*Log[1-x]*z2+32*Log[x]*Log[1-x]*z2*x-24*Log[x]*Log[1-x]*z2*x^2+26/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*hLZ-52/3*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+64/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ+7*Log[x]*Log[1-x]^2-15*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^2*x^2+1/3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*hLZ+22/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ+4/3*Log[x]*Log[1-x]^3*x^2+4*Log[x]*Log[1-x]^3*x^2*hLZ+24*Log[x]*Log[1-x]*PolyLog[2,x]-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+199/9*Log[x]*Log[s^-1*mu2]-359/9*Log[x]*Log[s^-1*mu2]*x+320/9*Log[x]*Log[s^-1*mu2]*x^2-4*Log[x]*Log[s^-1*mu2]*z2+8*Log[x]*Log[s^-1*mu2]*z2*x-8*Log[x]*Log[s^-1*mu2]*z2*x^2+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+4*Log[x]*Log[s^-1*mu2]^2-9*Log[x]*Log[s^-1*mu2]^2*x+10*Log[x]*Log[s^-1*mu2]^2*x^2-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-103/9*Log[x]^2+8*Log[x]^2*(1-x)^-1-13/9*Log[x]^2*x+2*Log[x]^2*z2-4*Log[x]^2*z2*x+4*Log[x]^2*z2*x^2-7/4*Log[x]^2*Pi^2+7/2*Log[x]^2*Pi^2*x-22/3*Log[x]^2*Pi^2*x^2+5/3*Log[x]^2*Log[1-x]+14/3*Log[x]^2*Log[1-x]*x+22/3*Log[x]^2*Log[1-x]*x^2+3/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*hLZ+3*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ-8*Log[x]^2*Log[1-x]^2*x^2-8*Log[x]^2*Log[1-x]^2*x^2*hLZ-1/6*Log[x]^2*Log[s^-1*mu2]+7/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ+5/2*Log[x]^2*Log[s^-1*mu2]^2-5*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2-1/3*Log[x]^3+Log[x]^3*x-22/9*Log[x]^3*x^2+8/3*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*hLZ-16/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ+20/3*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[1-x]*x^2*hLZ-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x+1/12*Log[x]^4-1/6*Log[x]^4*x-1/3*Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2+28*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*x+24*Log[x]*PolyLog[1,2,x]*x^2+4/3*Log[x]*PolyLog[2,x]+34/3*Log[x]*PolyLog[2,x]*x+80/3*Log[x]*PolyLog[2,x]*x^2-8*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x-40*Log[x]*PolyLog[3,x]*x^2-130/3*PolyLog[1,2,x]+206/3*PolyLog[1,2,x]*x-80/3*PolyLog[1,2,x]*x^2-8*PolyLog[2,x]*Pi^2*x+32/3*PolyLog[2,x]*Pi^2*x^2-4/3*PolyLog[3,x]-34/3*PolyLog[3,x]*x-80/3*PolyLog[3,x]*x^2-2*PolyLog[4,1-x]+52*PolyLog[4,1-x]*x-8*PolyLog[4,1-x]*x^2-32*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x-32*PolyLog[4,-x*(1-x)^-1]*x^2-22*PolyLog[4,x]-4*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+I*Nc^-3*(12*Pi-24*Pi*x+40*Pi*z3*x^2-7/6*Pi^3-8*Log[1-x]*Pi*x^-1+4*Log[1-x]*Pi+9*Log[1-x]*Pi*x-32*Log[1-x]*Pi*x^2-22*Log[1-x]*Pi*z2+44*Log[1-x]*Pi*z2*x-32*Log[1-x]*Pi*z2*x^2+29/6*Log[1-x]*Pi^3-29/3*Log[1-x]*Pi^3*x+10*Log[1-x]*Pi^3*x^2-19/2*Log[1-x]^2*Pi+8*Log[1-x]^2*Pi*x+13/3*Log[1-x]^3*Pi-26/3*Log[1-x]^3*Pi*x+20/3*Log[1-x]^3*Pi*x^2+6*Log[1-x]*PolyLog[2,x]*Pi-12*Log[1-x]*PolyLog[2,x]*Pi*x+3*Log[s^-1*mu2]*Pi-6*Log[s^-1*mu2]*Pi*x-11*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[s^-1*mu2]*Log[1-x]*Pi*x-24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-13*Log[s^-1*mu2]*Log[1-x]^2*Pi+26*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-16*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x-7*Log[s^-1*mu2]^2*Log[1-x]*Pi+14*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-8*Log[x]*Pi*(1-x)^-1+19*Log[x]*Pi+9*Log[x]*Pi*x+32*Log[x]*Pi*x^2-7/6*Log[x]*Pi^3+7/3*Log[x]*Pi^3*x-14/3*Log[x]*Pi^3*x^2+2*Log[x]*Log[1-x]*Pi+10*Log[x]*Log[1-x]*Pi*x+2*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[1-x]^2*Pi*x+7*Log[x]*Log[s^-1*mu2]*Pi-12*Log[x]*Log[s^-1*mu2]*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+5*Log[x]*Log[s^-1*mu2]^2*Pi-10*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-5/2*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi+16*Log[x]^2*Log[1-x]*Pi*x-12*Log[x]^2*Log[1-x]*Pi*x^2-5*Log[x]^2*Log[s^-1*mu2]*Pi+10*Log[x]^2*Log[s^-1*mu2]*Pi*x-16*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+5/3*Log[x]^3*Pi-10/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x^2-22*Log[x]*PolyLog[2,x]*Pi+44*Log[x]*PolyLog[2,x]*Pi*x-24*Log[x]*PolyLog[2,x]*Pi*x^2-8*PolyLog[1,2,x]*Pi+16*PolyLog[1,2,x]*Pi*x-40*PolyLog[1,2,x]*Pi*x^2-10*PolyLog[2,x]*Pi+16*PolyLog[2,x]*Pi*x+32*PolyLog[3,x]*Pi-64*PolyLog[3,x]*Pi*x+24*PolyLog[3,x]*Pi*x^2)+I*Nc^-2*Nf*(-32/9*Pi+64/9*Pi*x+2/9*Pi^3-4/9*Pi^3*x+4/9*Pi^3*x^2+8*Log[1-x]*Pi-40/3*Log[1-x]*Pi*x+80/9*Log[1-x]*Pi*x^2-2/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2-4/3*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi-32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-32/9*Log[x]*Pi+40/9*Log[x]*Pi*x-80/9*Log[x]*Pi*x^2-4/3*Log[x]*Log[1-x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2-8/3*Log[x]*Log[s^-1*mu2]*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Pi*x^2+2/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x+4/3*Log[x]^2*Pi*x^2-8/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2)+I*Nc^-1*(20/9*Pi-40/9*Pi*x-24*Pi*z3*x-40*Pi*z3*x^2+13/9*Pi^3-23/9*Pi^3*x-40/9*Pi^3*x^2-4*Log[1-x]*Pi*x^-1-16*Log[1-x]*Pi+142/3*Log[1-x]*Pi*x-32/9*Log[1-x]*Pi*x^2+14*Log[1-x]*Pi*z2-52*Log[1-x]*Pi*z2*x+48*Log[1-x]*Pi*z2*x^2-32/3*Log[1-x]*Pi^3-2*Log[1-x]*Pi^3*hLZ+64/3*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-20*Log[1-x]*Pi^3*x^2-4*Log[1-x]*Pi^3*x^2*hLZ+65/3*Log[1-x]^2*Pi-97/3*Log[1-x]^2*Pi*x+40/3*Log[1-x]^2*Pi*x^2-14/3*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*hLZ+28/3*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ-16/3*Log[1-x]^3*Pi*x^2+4*Log[1-x]^3*Pi*x^2*hLZ+4*Log[1-x]*PolyLog[2,x]*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^2+4/3*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi+38/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+16*Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-32*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+20*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ-2*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Pi*x+12*Log[s^-1*mu2]^2*Log[1-x]*Pi-24*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+24*Log[x]*Pi*(1-x)^-1-250/9*Log[x]*Pi-358/9*Log[x]*Pi*x+32/9*Log[x]*Pi*x^2+4*Log[x]*Pi^3+2*Log[x]*Pi^3*hLZ-8*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ+40/3*Log[x]*Pi^3*x^2+4*Log[x]*Pi^3*x^2*hLZ+40/3*Log[x]*Log[1-x]*Pi-86/3*Log[x]*Log[1-x]*Pi*x+80/3*Log[x]*Log[1-x]*Pi*x^2+5*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^2-4/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Pi*x^2-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]^2*Pi+16*Log[x]*Log[s^-1*mu2]^2*Pi*x-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+7/3*Log[x]^2*Pi+13/3*Log[x]^2*Pi*x-40/3*Log[x]^2*Pi*x^2+6*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*hLZ-12*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^2-8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-12*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ-1/3*Log[x]^3*Pi+2*Log[x]^3*Pi*hLZ+2/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+4*Log[x]^3*Pi*x^2*hLZ+24*Log[x]*PolyLog[2,x]*Pi-48*Log[x]*PolyLog[2,x]*Pi*x+32*Log[x]*PolyLog[2,x]*Pi*x^2+16*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x+40*PolyLog[1,2,x]*Pi*x^2+164/3*PolyLog[2,x]*Pi-220/3*PolyLog[2,x]*Pi*x+160/3*PolyLog[2,x]*Pi*x^2-32*PolyLog[3,x]*Pi+88*PolyLog[3,x]*Pi*x-40*PolyLog[3,x]*Pi*x^2)+I*Nf*(32/9*Pi-64/9*Pi*x-2/9*Pi^3+4/9*Pi^3*x-4/9*Pi^3*x^2-8*Log[1-x]*Pi+40/3*Log[1-x]*Pi*x-80/9*Log[1-x]*Pi*x^2+2/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2+4/3*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi+32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+32/9*Log[x]*Pi-40/9*Log[x]*Pi*x+80/9*Log[x]*Pi*x^2+4/3*Log[x]*Log[1-x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2+8/3*Log[x]*Log[s^-1*mu2]*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Pi*x^2-2/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x-4/3*Log[x]^2*Pi*x^2+8/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2)+I*Nc*(-128/9*Pi+256/9*Pi*x+24*Pi*z3*x-5/18*Pi^3+23/9*Pi^3*x+40/9*Pi^3*x^2+12*Log[1-x]*Pi*x^-1+12*Log[1-x]*Pi-169/3*Log[1-x]*Pi*x+320/9*Log[1-x]*Pi*x^2+8*Log[1-x]*Pi*z2+8*Log[1-x]*Pi*z2*x-16*Log[1-x]*Pi*z2*x^2+35/6*Log[1-x]*Pi^3+2*Log[1-x]*Pi^3*hLZ-35/3*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+10*Log[1-x]*Pi^3*x^2+4*Log[1-x]*Pi^3*x^2*hLZ-73/6*Log[1-x]^2*Pi+73/3*Log[1-x]^2*Pi*x-40/3*Log[1-x]^2*Pi*x^2+1/3*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*hLZ-2/3*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ-4/3*Log[1-x]^3*Pi*x^2-4*Log[1-x]^3*Pi*x^2*hLZ-10*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^2-13/3*Log[s^-1*mu2]*Pi+26/3*Log[s^-1*mu2]*Pi*x+49/3*Log[s^-1*mu2]*Log[1-x]*Pi-98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+20*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-3*Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x-5*Log[s^-1*mu2]^2*Log[1-x]*Pi+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-16*Log[x]*Pi*(1-x)^-1+79/9*Log[x]*Pi+277/9*Log[x]*Pi*x-320/9*Log[x]*Pi*x^2-17/6*Log[x]*Pi^3-2*Log[x]*Pi^3*hLZ+17/3*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ-26/3*Log[x]*Pi^3*x^2-4*Log[x]*Pi^3*x^2*hLZ-46/3*Log[x]*Log[1-x]*Pi+56/3*Log[x]*Log[1-x]*Pi*x-80/3*Log[x]*Log[1-x]*Pi*x^2-7*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^2-17/3*Log[x]*Log[s^-1*mu2]*Pi+34/3*Log[x]*Log[s^-1*mu2]*Pi*x-20*Log[x]*Log[s^-1*mu2]*Pi*x^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+3*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]*Log[s^-1*mu2]^2*Pi*x+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+1/6*Log[x]^2*Pi-13/3*Log[x]^2*Pi*x+40/3*Log[x]^2*Pi*x^2+2*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*hLZ-4*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ+4*Log[x]^2*Log[1-x]*Pi*x^2+8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ-Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ-4/3*Log[x]^3*Pi-2*Log[x]^3*Pi*hLZ+8/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-4*Log[x]^3*Pi*x^2-4*Log[x]^3*Pi*x^2*hLZ-2*Log[x]*PolyLog[2,x]*Pi+4*Log[x]*PolyLog[2,x]*Pi*x-8*Log[x]*PolyLog[2,x]*Pi*x^2-8*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x-134/3*PolyLog[2,x]*Pi+172/3*PolyLog[2,x]*Pi*x-160/3*PolyLog[2,x]*Pi*x^2-24*PolyLog[3,x]*Pi*x+16*PolyLog[3,x]*Pi*x^2);qqbQQb2LXTL22=+Nc^-2*(511/4-511/2*x+511/2*x^2-140*z3+152*z3*x-120*z3*x^2-3*Pi^2+22*Pi^2*x-274/3*Pi^2*x^2-31/90*Pi^4+31/45*Pi^4*x-343/45*Pi^4*x^2+96*Log[1-x]*x-80*Log[1-x]*z3+160*Log[1-x]*z3*x-256*Log[1-x]*z3*x^2-248/3*Log[1-x]*Pi^2+424/3*Log[1-x]*Pi^2*x-96*Log[1-x]*Pi^2*x^2-24*Log[1-x]^2+24*Log[1-x]^2*x^-1+48*Log[1-x]^2*x-112*Log[1-x]^2*z2+224*Log[1-x]^2*z2*x-128*Log[1-x]^2*z2*x^2-12*Log[1-x]^2*Pi^2+24*Log[1-x]^2*Pi^2*x-112/3*Log[1-x]^2*Pi^2*x^2+40/3*Log[1-x]^3-32/3*Log[1-x]^3*x-2*Log[1-x]^4+4*Log[1-x]^4*x-32/3*Log[1-x]^4*x^2+112*Log[1-x]^2*PolyLog[2,x]-224*Log[1-x]^2*PolyLog[2,x]*x+128*Log[1-x]^2*PolyLog[2,x]*x^2+208*Log[1-x]*PolyLog[1,2,x]-416*Log[1-x]*PolyLog[1,2,x]*x+256*Log[1-x]*PolyLog[1,2,x]*x^2-144*Log[1-x]*PolyLog[3,x]+288*Log[1-x]*PolyLog[3,x]*x+93*Log[s^-1*mu2]-186*Log[s^-1*mu2]*x+186*Log[s^-1*mu2]*x^2-48*Log[s^-1*mu2]*z3+96*Log[s^-1*mu2]*z3*x-96*Log[s^-1*mu2]*z3*x^2-18*Log[s^-1*mu2]*Pi^2+36*Log[s^-1*mu2]*Pi^2*x-68*Log[s^-1*mu2]*Pi^2*x^2+128*Log[s^-1*mu2]*Log[1-x]-232*Log[s^-1*mu2]*Log[1-x]*x+256*Log[s^-1*mu2]*Log[1-x]*x^2-200/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+400/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-304/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+12*Log[s^-1*mu2]*Log[1-x]^2+12*Log[s^-1*mu2]*Log[1-x]^3-24*Log[s^-1*mu2]*Log[1-x]^3*x+50*Log[s^-1*mu2]^2-100*Log[s^-1*mu2]^2*x+100*Log[s^-1*mu2]^2*x^2-38/3*Log[s^-1*mu2]^2*Pi^2+76/3*Log[s^-1*mu2]^2*Pi^2*x-76/3*Log[s^-1*mu2]^2*Pi^2*x^2+48*Log[s^-1*mu2]^2*Log[1-x]-88*Log[s^-1*mu2]^2*Log[1-x]*x+96*Log[s^-1*mu2]^2*Log[1-x]*x^2+28*Log[s^-1*mu2]^2*Log[1-x]^2-56*Log[s^-1*mu2]^2*Log[1-x]^2*x+48*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+12*Log[s^-1*mu2]^3-24*Log[s^-1*mu2]^3*x+24*Log[s^-1*mu2]^3*x^2+16*Log[s^-1*mu2]^3*Log[1-x]-32*Log[s^-1*mu2]^3*Log[1-x]*x+32*Log[s^-1*mu2]^3*Log[1-x]*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2-96*Log[x]+96*Log[x]*x+80*Log[x]*z3-160*Log[x]*z3*x+88/3*Log[x]*Pi^2-128/3*Log[x]*Pi^2*x+96*Log[x]*Pi^2*x^2-48*Log[x]*Log[1-x]+216*Log[x]*Log[1-x]*z2-432*Log[x]*Log[1-x]*z2*x+96*Log[x]*Log[1-x]*z2*x^2+20/3*Log[x]*Log[1-x]*Pi^2-40/3*Log[x]*Log[1-x]*Pi^2*x+304/3*Log[x]*Log[1-x]*Pi^2*x^2+12*Log[x]*Log[1-x]^2-24*Log[x]*Log[1-x]^2*x+16/3*Log[x]*Log[1-x]^3-32/3*Log[x]*Log[1-x]^3*x+128/3*Log[x]*Log[1-x]^3*x^2-48*Log[x]*Log[1-x]*PolyLog[2,x]+96*Log[x]*Log[1-x]*PolyLog[2,x]*x-152*Log[x]*Log[s^-1*mu2]+280*Log[x]*Log[s^-1*mu2]*x-256*Log[x]*Log[s^-1*mu2]*x^2+104/3*Log[x]*Log[s^-1*mu2]*Pi^2-208/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+304/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-56*Log[x]*Log[s^-1*mu2]^2+104*Log[x]*Log[s^-1*mu2]^2*x-96*Log[x]*Log[s^-1*mu2]^2*x^2-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-16*Log[x]*Log[s^-1*mu2]^3+32*Log[x]*Log[s^-1*mu2]^3*x-32*Log[x]*Log[s^-1*mu2]^3*x^2+24*Log[x]^2+24*Log[x]^2*(1-x)^-1-144*Log[x]^2*x-56/3*Log[x]^2*Pi^2+112/3*Log[x]^2*Pi^2*x-176/3*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x+36*Log[x]^2*Log[s^-1*mu2]-48*Log[x]^2*Log[s^-1*mu2]*x+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+28*Log[x]^2*Log[s^-1*mu2]^2-56*Log[x]^2*Log[s^-1*mu2]^2*x+48*Log[x]^2*Log[s^-1*mu2]^2*x^2-8/3*Log[x]^3+16/3*Log[x]^3*x+8/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*x+64/3*Log[x]^3*Log[1-x]*x^2-12*Log[x]^3*Log[s^-1*mu2]+24*Log[x]^3*Log[s^-1*mu2]*x+2/3*Log[x]^4-4/3*Log[x]^4*x-16/3*Log[x]^4*x^2+16*Log[x]^2*PolyLog[2,x]-32*Log[x]^2*PolyLog[2,x]*x+64*Log[x]^2*PolyLog[2,x]*x^2-144*Log[x]*PolyLog[1,2,x]+288*Log[x]*PolyLog[1,2,x]*x+16*Log[x]*PolyLog[2,x]-64*Log[x]*PolyLog[2,x]*x-48*Log[x]*PolyLog[3,x]+96*Log[x]*PolyLog[3,x]*x-128*Log[x]*PolyLog[3,x]*x^2-48*PolyLog[1,2,x]+32*PolyLog[1,2,x]*x-32/3*PolyLog[2,x]*Pi^2+64/3*PolyLog[2,x]*Pi^2*x+128/3*PolyLog[2,x]*Pi^2*x^2-16*PolyLog[3,x]+64*PolyLog[3,x]*x+32*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x+256*PolyLog[4,1-x]*x^2+192*PolyLog[4,-x*(1-x)^-1]-384*PolyLog[4,-x*(1-x)^-1]*x+256*PolyLog[4,x]-512*PolyLog[4,x]*x+128*PolyLog[4,x]*x^2)+Nc^-1*Nf*(-5480/81+10960/81*x-10960/81*x^2-56/9*z3+112/9*z3*x-112/9*z3*x^2+346/27*Pi^2-692/27*Pi^2*x+1076/27*Pi^2*x^2-448/27*Log[1-x]+128/27*Log[1-x]*x-896/27*Log[1-x]*x^2+208/9*Log[1-x]*Pi^2-416/9*Log[1-x]*Pi^2*x+32*Log[1-x]*Pi^2*x^2-128/9*Log[1-x]^2+208/9*Log[1-x]^2*x+32/9*Log[1-x]^3-64/9*Log[1-x]^3*x+32/9*Log[1-x]^3*x^2-1664/27*Log[s^-1*mu2]+3328/27*Log[s^-1*mu2]*x-3328/27*Log[s^-1*mu2]*x^2+92/9*Log[s^-1*mu2]*Pi^2-184/9*Log[s^-1*mu2]*Pi^2*x+184/9*Log[s^-1*mu2]*Pi^2*x^2-320/9*Log[s^-1*mu2]*Log[1-x]+544/9*Log[s^-1*mu2]*Log[1-x]*x-640/9*Log[s^-1*mu2]*Log[1-x]*x^2-16/3*Log[s^-1*mu2]*Log[1-x]^2+32/3*Log[s^-1*mu2]*Log[1-x]^2*x-188/9*Log[s^-1*mu2]^2+376/9*Log[s^-1*mu2]^2*x-376/9*Log[s^-1*mu2]^2*x^2-16*Log[s^-1*mu2]^2*Log[1-x]+32*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[s^-1*mu2]^2*Log[1-x]*x^2-32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x-64/9*Log[s^-1*mu2]^3*x^2+1216/27*Log[x]-1664/27*Log[x]*x+896/27*Log[x]*x^2-80/9*Log[x]*Pi^2+160/9*Log[x]*Pi^2*x-32*Log[x]*Pi^2*x^2+416/9*Log[x]*Log[s^-1*mu2]-736/9*Log[x]*Log[s^-1*mu2]*x+640/9*Log[x]*Log[s^-1*mu2]*x^2+16*Log[x]*Log[s^-1*mu2]^2-32*Log[x]*Log[s^-1*mu2]^2*x+32*Log[x]*Log[s^-1*mu2]^2*x^2-80/9*Log[x]^2+208/9*Log[x]^2*x+16/3*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x+32/3*Log[x]^2*Log[1-x]*x^2-16/3*Log[x]^2*Log[s^-1*mu2]+32/3*Log[x]^2*Log[s^-1*mu2]*x-32/9*Log[x]^3*x^2+32/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*x+64/3*Log[x]*PolyLog[2,x]*x^2-32/3*PolyLog[1,2,x]+64/3*PolyLog[1,2,x]*x-64/3*PolyLog[1,2,x]*x^2-32/3*PolyLog[3,x]+64/3*PolyLog[3,x]*x-64/3*PolyLog[3,x]*x^2)+Nf^2*(400/81-800/81*x+800/81*x^2-16/9*Pi^2+32/9*Pi^2*x-32/9*Pi^2*x^2+160/27*Log[s^-1*mu2]-320/27*Log[s^-1*mu2]*x+320/27*Log[s^-1*mu2]*x^2+16/9*Log[s^-1*mu2]^2-32/9*Log[s^-1*mu2]^2*x+32/9*Log[s^-1*mu2]^2*x^2)+Nc*Nf*(-1820/27+3640/27*x-3640/27*x^2-184/9*z3+368/9*z3*x-368/9*z3*x^2+326/27*Pi^2-556/27*Pi^2*x+460/27*Pi^2*x^2-104/3*Log[s^-1*mu2]+208/3*Log[s^-1*mu2]*x-208/3*Log[s^-1*mu2]*x^2+4/9*Log[s^-1*mu2]*Pi^2-8/9*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x^2+4/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*x^2+32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x+64/9*Log[s^-1*mu2]^3*x^2-608/27*Log[x]+832/27*Log[x]*x-448/27*Log[x]*x^2+40/9*Log[x]*Pi^2-80/9*Log[x]*Pi^2*x+16*Log[x]*Pi^2*x^2-208/9*Log[x]*Log[s^-1*mu2]+368/9*Log[x]*Log[s^-1*mu2]*x-320/9*Log[x]*Log[s^-1*mu2]*x^2-8*Log[x]*Log[s^-1*mu2]^2+16*Log[x]*Log[s^-1*mu2]^2*x-16*Log[x]*Log[s^-1*mu2]^2*x^2+40/9*Log[x]^2-104/9*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x-16/3*Log[x]^2*Log[1-x]*x^2+8/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x+16/9*Log[x]^3*x^2-16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x-32/3*Log[x]*PolyLog[2,x]*x^2+16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x+32/3*PolyLog[3,x]*x^2)+Nc^2*(23213/324-23213/162*x+23213/162*x^2+472/9*z3-368/9*z3*x+656/9*z3*x^2-590/27*Pi^2+1048/27*Pi^2*x-484/27*Pi^2*x^2-1/3*Pi^2*z2+2/3*Pi^2*z2*x-2/3*Pi^2*z2*x^2+47/45*Pi^4-118/45*Pi^4*x+118/45*Pi^4*x^2-4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-2*Log[1-x]^4+2*Log[1-x]^4*x-103/27*Log[s^-1*mu2]+206/27*Log[s^-1*mu2]*x-206/27*Log[s^-1*mu2]*x^2+56*Log[s^-1*mu2]*z3-112*Log[s^-1*mu2]*z3*x+112*Log[s^-1*mu2]*z3*x^2+24*Log[s^-1*mu2]*z2-48*Log[s^-1*mu2]*z2*x+48*Log[s^-1*mu2]*z2*x^2-40/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Pi^2*x-80/9*Log[s^-1*mu2]*Pi^2*x^2-268/9*Log[s^-1*mu2]^2+536/9*Log[s^-1*mu2]^2*x-536/9*Log[s^-1*mu2]^2*x^2+8*Log[s^-1*mu2]^2*z2-16*Log[s^-1*mu2]^2*z2*x+16*Log[s^-1*mu2]^2*z2*x^2-2/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Pi^2*x^2-68/9*Log[s^-1*mu2]^3+136/9*Log[s^-1*mu2]^3*x-136/9*Log[s^-1*mu2]^3*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2+3152/27*Log[x]-4768/27*Log[x]*x+3232/27*Log[x]*x^2-24*Log[x]*z3+48*Log[x]*z3*x-16*Log[x]*z3*x^2-24*Log[x]*z2+48*Log[x]*z2*x-48*Log[x]*z2*x^2-118/9*Log[x]*Pi^2+74/9*Log[x]*Pi^2*x-32*Log[x]*Pi^2*x^2-48*Log[x]*Log[1-x]*z2+48*Log[x]*Log[1-x]*z2*x-16/3*Log[x]*Log[1-x]*Pi^2+32/3*Log[x]*Log[1-x]*Pi^2*x-32/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x+48*Log[x]*Log[1-x]*PolyLog[2,x]-48*Log[x]*Log[1-x]*PolyLog[2,x]*x+796/9*Log[x]*Log[s^-1*mu2]-1436/9*Log[x]*Log[s^-1*mu2]*x+1280/9*Log[x]*Log[s^-1*mu2]*x^2-16*Log[x]*Log[s^-1*mu2]*z2+32*Log[x]*Log[s^-1*mu2]*z2*x-32*Log[x]*Log[s^-1*mu2]*z2*x^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x+40*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x-16*Log[x]*Log[s^-1*mu2]^3*x^2-340/9*Log[x]^2+24*Log[x]^2*(1-x)^-1+164/9*Log[x]^2*x+8*Log[x]^2*z2-16*Log[x]^2*z2*x+16*Log[x]^2*z2*x^2-3*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*x-40/3*Log[x]^2*Pi^2*x^2+32/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x+88/3*Log[x]^2*Log[1-x]*x^2+12*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+28/3*Log[x]^2*Log[s^-1*mu2]*x+10*Log[x]^2*Log[s^-1*mu2]^2-20*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4/3*Log[x]^3+4*Log[x]^3*x-88/9*Log[x]^3*x^2+8/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*x+16/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+1/3*Log[x]^4-2/3*Log[x]^4*x-4/3*Log[x]^4*x^2+4*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x+16*Log[x]^2*PolyLog[2,x]*x^2+48*Log[x]*PolyLog[1,2,x]-48*Log[x]*PolyLog[1,2,x]*x+64/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x+176/3*Log[x]*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[3,x]*x^2-40/3*PolyLog[2,x]*Pi^2+56/3*PolyLog[2,x]*Pi^2*x-32/3*PolyLog[2,x]*Pi^2*x^2-64/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x-176/3*PolyLog[3,x]*x^2+48*PolyLog[4,1-x]-48*PolyLog[4,1-x]*x-48*PolyLog[4,-x*(1-x)^-1]+48*PolyLog[4,-x*(1-x)^-1]*x-56*PolyLog[4,x]+64*PolyLog[4,x]*x+32*PolyLog[4,x]*x^2)+30659/81-61318/81*x+61318/81*x^2-1348/9*z3+2552/9*z3*x-2696/9*z3*x^2-1213/27*Pi^2+1814/27*Pi^2*x-3602/27*Pi^2*x^2+25/3*Pi^2*z2-50/3*Pi^2*z2*x+50/3*Pi^2*z2*x^2-103/90*Pi^4+67/45*Pi^4*x+1/5*Pi^4*x^2+3232/27*Log[1-x]-3392/27*Log[1-x]*x+6464/27*Log[1-x]*x^2-32*Log[1-x]*z3+160*Log[1-x]*z3*x-32*Log[1-x]*z3*x^2-48*Log[1-x]*z2+96*Log[1-x]*z2*x-96*Log[1-x]*z2*x^2-664/9*Log[1-x]*Pi^2+1016/9*Log[1-x]*Pi^2*x-64*Log[1-x]*Pi^2*x^2-136/9*Log[1-x]^2+40*Log[1-x]^2*x^-1-616/9*Log[1-x]^2*x+32*Log[1-x]^2*z2*x^2-20/3*Log[1-x]^2*Pi^2+88/3*Log[1-x]^2*Pi^2*x-32/3*Log[1-x]^2*Pi^2*x^2-152/9*Log[1-x]^3+304/9*Log[1-x]^3*x-176/9*Log[1-x]^3*x^2+2/3*Log[1-x]^4+20/3*Log[1-x]^4*x+16*Log[1-x]^2*PolyLog[2,x]-32*Log[1-x]^2*PolyLog[2,x]*x+16*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x+48*Log[1-x]*PolyLog[3,x]-192*Log[1-x]*PolyLog[3,x]*x+6296/27*Log[s^-1*mu2]-12592/27*Log[s^-1*mu2]*x+12592/27*Log[s^-1*mu2]*x^2-8*Log[s^-1*mu2]*z3+16*Log[s^-1*mu2]*z3*x-16*Log[s^-1*mu2]*z3*x^2-24*Log[s^-1*mu2]*z2+48*Log[s^-1*mu2]*z2*x-48*Log[s^-1*mu2]*z2*x^2-254/9*Log[s^-1*mu2]*Pi^2+436/9*Log[s^-1*mu2]*Pi^2*x-364/9*Log[s^-1*mu2]*Pi^2*x^2+1280/9*Log[s^-1*mu2]*Log[1-x]-2248/9*Log[s^-1*mu2]*Log[1-x]*x+2560/9*Log[s^-1*mu2]*Log[1-x]*x^2-32*Log[s^-1*mu2]*Log[1-x]*z2+64*Log[s^-1*mu2]*Log[1-x]*z2*x-64*Log[s^-1*mu2]*Log[1-x]*z2*x^2+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+52/3*Log[s^-1*mu2]*Log[1-x]^2-80/3*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x+302/9*Log[s^-1*mu2]^2-604/9*Log[s^-1*mu2]^2*x+604/9*Log[s^-1*mu2]^2*x^2-8*Log[s^-1*mu2]^2*z2+16*Log[s^-1*mu2]^2*z2*x-16*Log[s^-1*mu2]^2*z2*x^2+16/3*Log[s^-1*mu2]^2*Pi^2-32/3*Log[s^-1*mu2]^2*Pi^2*x+32/3*Log[s^-1*mu2]^2*Pi^2*x^2+40*Log[s^-1*mu2]^2*Log[1-x]-88*Log[s^-1*mu2]^2*Log[1-x]*x+80*Log[s^-1*mu2]^2*Log[1-x]*x^2+4*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-40/9*Log[s^-1*mu2]^3+80/9*Log[s^-1*mu2]^3*x-80/9*Log[s^-1*mu2]^3*x^2-16*Log[s^-1*mu2]^3*Log[1-x]+32*Log[s^-1*mu2]^3*Log[1-x]*x-32*Log[s^-1*mu2]^3*Log[1-x]*x^2-4*Log[s^-1*mu2]^4+8*Log[s^-1*mu2]^4*x-8*Log[s^-1*mu2]^4*x^2-5008/27*Log[x]+8240/27*Log[x]*x-6464/27*Log[x]*x^2+16*Log[x]*z3-32*Log[x]*z3*x+32*Log[x]*z3*x^2+48*Log[x]*z2-96*Log[x]*z2*x+96*Log[x]*z2*x^2+98/9*Log[x]*Pi^2+50/9*Log[x]*Pi^2*x+16*Log[x]*Pi^2*x^2+16*Log[x]*Log[1-x]+24*Log[x]*Log[1-x]*z2+48*Log[x]*Log[1-x]*z2*x-32*Log[x]*Log[1-x]*z2*x^2+20/3*Log[x]*Log[1-x]*Pi^2-40/3*Log[x]*Log[1-x]*Pi^2*x-16*Log[x]*Log[1-x]*Pi^2*x^2-4*Log[x]*Log[1-x]^2+8*Log[x]*Log[1-x]^2*x-32*Log[x]*Log[1-x]^3*x-80*Log[x]*Log[1-x]*PolyLog[2,x]+64*Log[x]*Log[1-x]*PolyLog[2,x]*x-908/9*Log[x]*Log[s^-1*mu2]+1612/9*Log[x]*Log[s^-1*mu2]*x-1408/9*Log[x]*Log[s^-1*mu2]*x^2+32*Log[x]*Log[s^-1*mu2]*z2-64*Log[x]*Log[s^-1*mu2]*z2*x+64*Log[x]*Log[s^-1*mu2]*z2*x^2-20*Log[x]*Log[s^-1*mu2]*Pi^2+40*Log[x]*Log[s^-1*mu2]*Pi^2*x-56*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]^2+20*Log[x]*Log[s^-1*mu2]^2*x-32*Log[x]*Log[s^-1*mu2]^2*x^2+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+24*Log[x]*Log[s^-1*mu2]^3-48*Log[x]*Log[s^-1*mu2]^3*x+48*Log[x]*Log[s^-1*mu2]^3*x^2+608/9*Log[x]^2-56*Log[x]^2*(1-x)^-1+176/9*Log[x]^2*x-16*Log[x]^2*z2+32*Log[x]^2*z2*x-32*Log[x]^2*z2*x^2+13*Log[x]^2*Pi^2-26*Log[x]^2*Pi^2*x+48*Log[x]^2*Pi^2*x^2-64/3*Log[x]^2*Log[1-x]+20/3*Log[x]^2*Log[1-x]*x-176/3*Log[x]^2*Log[1-x]*x^2-24*Log[x]^2*Log[1-x]^2+24*Log[x]^2*Log[1-x]^2*x-38/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-30*Log[x]^2*Log[s^-1*mu2]^2+60*Log[x]^2*Log[s^-1*mu2]^2*x-48*Log[x]^2*Log[s^-1*mu2]^2*x^2+4*Log[x]^3-28/3*Log[x]^3*x+176/9*Log[x]^3*x^2-16/3*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x-16*Log[x]^3*Log[1-x]*x^2+12*Log[x]^3*Log[s^-1*mu2]-24*Log[x]^3*Log[s^-1*mu2]*x-Log[x]^4+2*Log[x]^4*x+4*Log[x]^4*x^2-12*Log[x]^2*PolyLog[2,x]+24*Log[x]^2*PolyLog[2,x]*x-48*Log[x]^2*PolyLog[2,x]*x^2-48*Log[x]*PolyLog[1,2,x]-152/3*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x-352/3*Log[x]*PolyLog[2,x]*x^2+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x+96*Log[x]*PolyLog[3,x]*x^2+512/3*PolyLog[1,2,x]-736/3*PolyLog[1,2,x]*x+352/3*PolyLog[1,2,x]*x^2+128/3*PolyLog[2,x]*Pi^2-160/3*PolyLog[2,x]*Pi^2*x+32*PolyLog[2,x]*Pi^2*x^2+152/3*PolyLog[3,x]-88/3*PolyLog[3,x]*x+352/3*PolyLog[3,x]*x^2-192*PolyLog[4,1-x]*x+32*PolyLog[4,-x*(1-x)^-1]+128*PolyLog[4,-x*(1-x)^-1]*x+24*PolyLog[4,x]+144*PolyLog[4,x]*x-96*PolyLog[4,x]*x^2;qqbQQb1LX1L11=+Nc^-4*(Pi^2+Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+6*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+Log[x]*Pi^2*(1-x)^-1-4*Log[x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[x]^2+1/2*Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x^2+2*Log[x]^2*Log[s^-1*mu2]-2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2-Log[x]^3+1/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1)+Nc^-2*(-2*Pi^2-2*Log[1-x]*Pi^2*x^-1+8*Log[1-x]*Pi^2-8*Log[1-x]*Pi^2*x-Log[1-x]^2-Log[1-x]^2*Pi^2*x^-2+4*Log[1-x]^2*Pi^2*x^-1-12*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3-Log[1-x]^3*x^-1-Log[1-x]^4-1/4*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x-4*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-2*Log[x]*Pi^2*(1-x)^-1+8*Log[x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-Log[x]^2-Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[s^-1*mu2]+4*Log[x]^2*Log[s^-1*mu2]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]^2+8*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+2*Log[x]^3-Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x-Log[x]^4-1/4*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1)+Pi^2+Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+1/2*Log[1-x]^2+1/2*Log[1-x]^2*Pi^2*x^-2-2*Log[1-x]^2*Pi^2*x^-1+6*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x+2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+Log[x]*Pi^2*(1-x)^-1-4*Log[x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[x]^2+1/2*Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x^2+2*Log[x]^2*Log[s^-1*mu2]-2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2-Log[x]^3+1/2*Log[x]^3*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4+1/8*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1;qqbQQb1LX1L12=+Nc^-3*(Pi^2+6*Pi^2*x+8*Log[1-x]*x+4*Log[1-x]*Pi^2*x^-1-7*Log[1-x]*Pi^2-19/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+6*Log[1-x]^2-8*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2-8*Log[1-x]^2*Pi^2*x^-1+281/12*Log[1-x]^2*Pi^2-185/6*Log[1-x]^2*Pi^2*x+16*Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x^-1+2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-2*Log[s^-1*mu2]*Pi^2+4*Log[s^-1*mu2]*Pi^2*x+16*Log[s^-1*mu2]*Log[1-x]-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x+6*Log[s^-1*mu2]^2*Log[1-x]-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+17/2*Log[s^-1*mu2]^2*Log[1-x]^2-17*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-8*Log[x]+8*Log[x]*x+4*Log[x]*Pi^2*(1-x)^-1-11/6*Log[x]*Pi^2-67/6*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2-16*Log[x]*Log[1-x]*Pi^2+32*Log[x]*Log[1-x]*Pi^2*x-32*Log[x]*Log[1-x]*Pi^2*x^2-19*Log[x]*Log[s^-1*mu2]+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+6*Log[x]^2-8*Log[x]^2*x+2*Log[x]^2*Pi^2*(1-x)^-2-8*Log[x]^2*Pi^2*(1-x)^-1+89/12*Log[x]^2*Pi^2+7/6*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2+19/2*Log[x]^2*Log[s^-1*mu2]-11*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+17/2*Log[x]^2*Log[s^-1*mu2]^2-17*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4*Log[x]^3+2*Log[x]^3*(1-x)^-1-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+2*Log[x]^4+1/2*Log[x]^4*(1-x)^-2-2*Log[x]^4*(1-x)^-1)+Nc^-2*Nf*(2/3*Pi^2-4/3*Pi^2*x-10/9*Log[1-x]*x-2*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-5/9*Log[1-x]^2+10/9*Log[1-x]^2*x-20/9*Log[s^-1*mu2]*Log[1-x]+34/9*Log[s^-1*mu2]*Log[1-x]*x-40/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+10/9*Log[x]-10/9*Log[x]*x+2/3*Log[x]*Pi^2-4/3*Log[x]*Pi^2*x+8/3*Log[x]*Pi^2*x^2+26/9*Log[x]*Log[s^-1*mu2]-46/9*Log[x]*Log[s^-1*mu2]*x+40/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-5/9*Log[x]^2+10/9*Log[x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x)+Nc^-1*(-8/3*Pi^2-14/3*Pi^2*x-59/9*Log[1-x]*x-4*Log[1-x]*Pi^2*x^-1+11*Log[1-x]*Pi^2-8/3*Log[1-x]*Pi^2*x-28/3*Log[1-x]*Pi^2*x^2-95/18*Log[1-x]^2+59/9*Log[1-x]^2*x-2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-1-70/3*Log[1-x]^2*Pi^2+92/3*Log[1-x]^2*Pi^2*x-16*Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x^-1-2*Log[1-x]^4-1/2*Log[1-x]^4*x^-2+2*Log[1-x]^4*x^-1+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-118/9*Log[s^-1*mu2]*Log[1-x]+215/9*Log[s^-1*mu2]*Log[1-x]*x-236/9*Log[s^-1*mu2]*Log[1-x]*x^2-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-7/6*Log[s^-1*mu2]*Log[1-x]^2-17/3*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x-14/3*Log[s^-1*mu2]^2*Log[1-x]+22/3*Log[s^-1*mu2]^2*Log[1-x]*x-28/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-9*Log[s^-1*mu2]^2*Log[1-x]^2+18*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+59/9*Log[x]-59/9*Log[x]*x-6*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+56/3*Log[x]*Pi^2*x+28/3*Log[x]*Pi^2*x^2+20*Log[x]*Log[1-x]*Pi^2-40*Log[x]*Log[1-x]*Pi^2*x+40*Log[x]*Log[1-x]*Pi^2*x^2+139/9*Log[x]*Log[s^-1*mu2]-257/9*Log[x]*Log[s^-1*mu2]*x+236/9*Log[x]*Log[s^-1*mu2]*x^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+20/3*Log[x]*Log[s^-1*mu2]^2-34/3*Log[x]*Log[s^-1*mu2]^2*x+28/3*Log[x]*Log[s^-1*mu2]^2*x^2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-113/18*Log[x]^2+59/9*Log[x]^2*x-3*Log[x]^2*Pi^2*(1-x)^-2+12*Log[x]^2*Pi^2*(1-x)^-1-34/3*Log[x]^2*Pi^2-4/3*Log[x]^2*Pi^2*x-24*Log[x]^2*Pi^2*x^2-79/6*Log[x]^2*Log[s^-1*mu2]+43/3*Log[x]^2*Log[s^-1*mu2]*x-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-13*Log[x]^2*Log[s^-1*mu2]^2+26*Log[x]^2*Log[s^-1*mu2]^2*x-24*Log[x]^2*Log[s^-1*mu2]^2*x^2+6*Log[x]^3-3*Log[x]^3*(1-x)^-1+6*Log[x]^3*Log[s^-1*mu2]-12*Log[x]^3*Log[s^-1*mu2]*x-3*Log[x]^4-3/4*Log[x]^4*(1-x)^-2+3*Log[x]^4*(1-x)^-1)+Nf*(-2/3*Pi^2+4/3*Pi^2*x+10/9*Log[1-x]*x+2*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+8/3*Log[1-x]*Pi^2*x^2+5/9*Log[1-x]^2-10/9*Log[1-x]^2*x+20/9*Log[s^-1*mu2]*Log[1-x]-34/9*Log[s^-1*mu2]*Log[1-x]*x+40/9*Log[s^-1*mu2]*Log[1-x]*x^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-10/9*Log[x]+10/9*Log[x]*x-2/3*Log[x]*Pi^2+4/3*Log[x]*Pi^2*x-8/3*Log[x]*Pi^2*x^2-26/9*Log[x]*Log[s^-1*mu2]+46/9*Log[x]*Log[s^-1*mu2]*x-40/9*Log[x]*Log[s^-1*mu2]*x^2-4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x^2+5/9*Log[x]^2-10/9*Log[x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x)+Nc*(5/3*Pi^2-4/3*Pi^2*x-13/9*Log[1-x]*x-4*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x-26/9*Log[s^-1*mu2]*Log[1-x]+46/9*Log[s^-1*mu2]*Log[1-x]*x-52/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+11/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+13/9*Log[x]-13/9*Log[x]*x+2*Log[x]*Pi^2*(1-x)^-1+5/6*Log[x]*Pi^2-15/2*Log[x]*Pi^2*x+8/3*Log[x]*Pi^2*x^2-4*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2+32/9*Log[x]*Log[s^-1*mu2]-58/9*Log[x]*Log[s^-1*mu2]*x+52/9*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/3*Log[x]*Log[s^-1*mu2]^2-5/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+5/18*Log[x]^2+13/9*Log[x]^2*x+Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+47/12*Log[x]^2*Pi^2+1/6*Log[x]^2*Pi^2*x+8*Log[x]^2*Pi^2*x^2+11/3*Log[x]^2*Log[s^-1*mu2]-10/3*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-2*Log[x]^3+Log[x]^3*(1-x)^-1-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+Log[x]^4+1/4*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+I*Nc^-3*(-8*Pi+16*Pi*x+7/6*Pi^3-7/3*Pi^3*x+24*Log[1-x]*Pi-51*Log[1-x]*Pi*x+32*Log[1-x]*Pi*x^2-7/2*Log[1-x]*Pi^3+7*Log[1-x]*Pi^3*x-14/3*Log[1-x]*Pi^3*x^2-3/2*Log[1-x]^2*Pi+3*Log[1-x]^2*Pi*x-3*Log[s^-1*mu2]*Pi+6*Log[s^-1*mu2]*Pi*x+3*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x-Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-5*Log[x]*Pi+13*Log[x]*Pi*x-32*Log[x]*Pi*x^2+7/6*Log[x]*Pi^3-7/3*Log[x]*Pi^3*x+14/3*Log[x]*Pi^3*x^2+5*Log[x]*Log[s^-1*mu2]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x+3*Log[x]*Log[s^-1*mu2]^2*Pi-6*Log[x]*Log[s^-1*mu2]^2*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-3/2*Log[x]^2*Pi+3*Log[x]^2*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^-2*Nf*(10/9*Pi-20/9*Pi*x-10/3*Log[1-x]*Pi+22/3*Log[1-x]*Pi*x-40/9*Log[1-x]*Pi*x^2+1/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x+2/3*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Pi*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+4/9*Log[x]*Pi-14/9*Log[x]*Pi*x+40/9*Log[x]*Pi*x^2-2/3*Log[x]*Log[s^-1*mu2]*Pi+4/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x)+I*Nc^-1*(59/9*Pi-118/9*Pi*x-4/3*Pi^3+8/3*Pi^3*x-59/3*Log[1-x]*Pi+125/3*Log[1-x]*Pi*x-236/9*Log[1-x]*Pi*x^2+4*Log[1-x]*Pi^3-8*Log[1-x]*Pi^3*x+16/3*Log[1-x]*Pi^3*x^2+7/6*Log[1-x]^2*Pi-7/3*Log[1-x]^2*Pi*x+7/3*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi*x-13/3*Log[s^-1*mu2]*Log[1-x]*Pi+26/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+38/9*Log[x]*Pi-97/9*Log[x]*Pi*x+236/9*Log[x]*Pi*x^2-4/3*Log[x]*Pi^3+8/3*Log[x]*Pi^3*x-16/3*Log[x]*Pi^3*x^2+2*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x-13/3*Log[x]*Log[s^-1*mu2]*Pi+26/3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-2*Log[x]*Log[s^-1*mu2]^2*Pi+4*Log[x]*Log[s^-1*mu2]^2*Pi*x+7/6*Log[x]^2*Pi-7/3*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nf*(-10/9*Pi+20/9*Pi*x+10/3*Log[1-x]*Pi-22/3*Log[1-x]*Pi*x+40/9*Log[1-x]*Pi*x^2-1/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x-2/3*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Pi*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-4/9*Log[x]*Pi+14/9*Log[x]*Pi*x-40/9*Log[x]*Pi*x^2+2/3*Log[x]*Log[s^-1*mu2]*Pi-4/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x)+I*Nc*(13/9*Pi-26/9*Pi*x+1/6*Pi^3-1/3*Pi^3*x-13/3*Log[1-x]*Pi+28/3*Log[1-x]*Pi*x-52/9*Log[1-x]*Pi*x^2-1/2*Log[1-x]*Pi^3+Log[1-x]*Pi^3*x-2/3*Log[1-x]*Pi^3*x^2+1/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x+2/3*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x+3*Log[s^-1*mu2]^2*Log[1-x]*Pi-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+7/9*Log[x]*Pi-20/9*Log[x]*Pi*x+52/9*Log[x]*Pi*x^2+1/6*Log[x]*Pi^3-1/3*Log[x]*Pi^3*x+2/3*Log[x]*Pi^3*x^2-2*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*Pi-2/3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]*Log[s^-1*mu2]^2*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+1/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x);qqbQQb1LX1L21=+Nc^-3*(Pi^2+6*Pi^2*x+8*Log[1-x]*x+4*Log[1-x]*Pi^2*x^-1-7*Log[1-x]*Pi^2-19/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+6*Log[1-x]^2-8*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2-8*Log[1-x]^2*Pi^2*x^-1+281/12*Log[1-x]^2*Pi^2-185/6*Log[1-x]^2*Pi^2*x+16*Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x^-1+2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-2*Log[s^-1*mu2]*Pi^2+4*Log[s^-1*mu2]*Pi^2*x+16*Log[s^-1*mu2]*Log[1-x]-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x+6*Log[s^-1*mu2]^2*Log[1-x]-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+17/2*Log[s^-1*mu2]^2*Log[1-x]^2-17*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-8*Log[x]+8*Log[x]*x+4*Log[x]*Pi^2*(1-x)^-1-11/6*Log[x]*Pi^2-67/6*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2-16*Log[x]*Log[1-x]*Pi^2+32*Log[x]*Log[1-x]*Pi^2*x-32*Log[x]*Log[1-x]*Pi^2*x^2-19*Log[x]*Log[s^-1*mu2]+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-7*Log[x]*Log[s^-1*mu2]^2+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+6*Log[x]^2-8*Log[x]^2*x+2*Log[x]^2*Pi^2*(1-x)^-2-8*Log[x]^2*Pi^2*(1-x)^-1+89/12*Log[x]^2*Pi^2+7/6*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2+19/2*Log[x]^2*Log[s^-1*mu2]-11*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+17/2*Log[x]^2*Log[s^-1*mu2]^2-17*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4*Log[x]^3+2*Log[x]^3*(1-x)^-1-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+2*Log[x]^4+1/2*Log[x]^4*(1-x)^-2-2*Log[x]^4*(1-x)^-1)+Nc^-2*Nf*(2/3*Pi^2-4/3*Pi^2*x-10/9*Log[1-x]*x-2*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-5/9*Log[1-x]^2+10/9*Log[1-x]^2*x-20/9*Log[s^-1*mu2]*Log[1-x]+34/9*Log[s^-1*mu2]*Log[1-x]*x-40/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+10/9*Log[x]-10/9*Log[x]*x+2/3*Log[x]*Pi^2-4/3*Log[x]*Pi^2*x+8/3*Log[x]*Pi^2*x^2+26/9*Log[x]*Log[s^-1*mu2]-46/9*Log[x]*Log[s^-1*mu2]*x+40/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-5/9*Log[x]^2+10/9*Log[x]^2*x-1/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x)+Nc^-1*(-8/3*Pi^2-14/3*Pi^2*x-59/9*Log[1-x]*x-4*Log[1-x]*Pi^2*x^-1+11*Log[1-x]*Pi^2-8/3*Log[1-x]*Pi^2*x-28/3*Log[1-x]*Pi^2*x^2-95/18*Log[1-x]^2+59/9*Log[1-x]^2*x-2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-1-70/3*Log[1-x]^2*Pi^2+92/3*Log[1-x]^2*Pi^2*x-16*Log[1-x]^2*Pi^2*x^2+4*Log[1-x]^3-2*Log[1-x]^3*x^-1-2*Log[1-x]^4-1/2*Log[1-x]^4*x^-2+2*Log[1-x]^4*x^-1+2*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-118/9*Log[s^-1*mu2]*Log[1-x]+215/9*Log[s^-1*mu2]*Log[1-x]*x-236/9*Log[s^-1*mu2]*Log[1-x]*x^2-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-7/6*Log[s^-1*mu2]*Log[1-x]^2-17/3*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x-14/3*Log[s^-1*mu2]^2*Log[1-x]+22/3*Log[s^-1*mu2]^2*Log[1-x]*x-28/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-9*Log[s^-1*mu2]^2*Log[1-x]^2+18*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+59/9*Log[x]-59/9*Log[x]*x-6*Log[x]*Pi^2*(1-x)^-1+Log[x]*Pi^2+56/3*Log[x]*Pi^2*x+28/3*Log[x]*Pi^2*x^2+20*Log[x]*Log[1-x]*Pi^2-40*Log[x]*Log[1-x]*Pi^2*x+40*Log[x]*Log[1-x]*Pi^2*x^2+139/9*Log[x]*Log[s^-1*mu2]-257/9*Log[x]*Log[s^-1*mu2]*x+236/9*Log[x]*Log[s^-1*mu2]*x^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+20/3*Log[x]*Log[s^-1*mu2]^2-34/3*Log[x]*Log[s^-1*mu2]^2*x+28/3*Log[x]*Log[s^-1*mu2]^2*x^2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-113/18*Log[x]^2+59/9*Log[x]^2*x-3*Log[x]^2*Pi^2*(1-x)^-2+12*Log[x]^2*Pi^2*(1-x)^-1-34/3*Log[x]^2*Pi^2-4/3*Log[x]^2*Pi^2*x-24*Log[x]^2*Pi^2*x^2-79/6*Log[x]^2*Log[s^-1*mu2]+43/3*Log[x]^2*Log[s^-1*mu2]*x-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-13*Log[x]^2*Log[s^-1*mu2]^2+26*Log[x]^2*Log[s^-1*mu2]^2*x-24*Log[x]^2*Log[s^-1*mu2]^2*x^2+6*Log[x]^3-3*Log[x]^3*(1-x)^-1+6*Log[x]^3*Log[s^-1*mu2]-12*Log[x]^3*Log[s^-1*mu2]*x-3*Log[x]^4-3/4*Log[x]^4*(1-x)^-2+3*Log[x]^4*(1-x)^-1)+Nf*(-2/3*Pi^2+4/3*Pi^2*x+10/9*Log[1-x]*x+2*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+8/3*Log[1-x]*Pi^2*x^2+5/9*Log[1-x]^2-10/9*Log[1-x]^2*x+20/9*Log[s^-1*mu2]*Log[1-x]-34/9*Log[s^-1*mu2]*Log[1-x]*x+40/9*Log[s^-1*mu2]*Log[1-x]*x^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x+4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-10/9*Log[x]+10/9*Log[x]*x-2/3*Log[x]*Pi^2+4/3*Log[x]*Pi^2*x-8/3*Log[x]*Pi^2*x^2-26/9*Log[x]*Log[s^-1*mu2]+46/9*Log[x]*Log[s^-1*mu2]*x-40/9*Log[x]*Log[s^-1*mu2]*x^2-4/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x^2+5/9*Log[x]^2-10/9*Log[x]^2*x+1/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x)+Nc*(5/3*Pi^2-4/3*Pi^2*x-13/9*Log[1-x]*x-4*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-13/18*Log[1-x]^2+13/9*Log[1-x]^2*x-1/12*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x-26/9*Log[s^-1*mu2]*Log[1-x]+46/9*Log[s^-1*mu2]*Log[1-x]*x-52/9*Log[s^-1*mu2]*Log[1-x]*x^2-1/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-4/3*Log[s^-1*mu2]^2*Log[1-x]+11/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x+2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2+13/9*Log[x]-13/9*Log[x]*x+2*Log[x]*Pi^2*(1-x)^-1+5/6*Log[x]*Pi^2-15/2*Log[x]*Pi^2*x+8/3*Log[x]*Pi^2*x^2-4*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2+32/9*Log[x]*Log[s^-1*mu2]-58/9*Log[x]*Log[s^-1*mu2]*x+52/9*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+1/3*Log[x]*Log[s^-1*mu2]^2-5/3*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+5/18*Log[x]^2+13/9*Log[x]^2*x+Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+47/12*Log[x]^2*Pi^2+1/6*Log[x]^2*Pi^2*x+8*Log[x]^2*Pi^2*x^2+11/3*Log[x]^2*Log[s^-1*mu2]-10/3*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+9/2*Log[x]^2*Log[s^-1*mu2]^2-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-2*Log[x]^3+Log[x]^3*(1-x)^-1-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+Log[x]^4+1/4*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+I*Nc^-3*(8*Pi-16*Pi*x-7/6*Pi^3+7/3*Pi^3*x-24*Log[1-x]*Pi+51*Log[1-x]*Pi*x-32*Log[1-x]*Pi*x^2+7/2*Log[1-x]*Pi^3-7*Log[1-x]*Pi^3*x+14/3*Log[1-x]*Pi^3*x^2+3/2*Log[1-x]^2*Pi-3*Log[1-x]^2*Pi*x+3*Log[s^-1*mu2]*Pi-6*Log[s^-1*mu2]*Pi*x-3*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]*Log[1-x]^2*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x+Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+5*Log[x]*Pi-13*Log[x]*Pi*x+32*Log[x]*Pi*x^2-7/6*Log[x]*Pi^3+7/3*Log[x]*Pi^3*x-14/3*Log[x]*Pi^3*x^2-5*Log[x]*Log[s^-1*mu2]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x-3*Log[x]*Log[s^-1*mu2]^2*Pi+6*Log[x]*Log[s^-1*mu2]^2*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+3/2*Log[x]^2*Pi-3*Log[x]^2*Pi*x+Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nc^-2*Nf*(-10/9*Pi+20/9*Pi*x+10/3*Log[1-x]*Pi-22/3*Log[1-x]*Pi*x+40/9*Log[1-x]*Pi*x^2-1/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x-2/3*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Pi*x+2/3*Log[s^-1*mu2]*Log[1-x]*Pi-4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-4/9*Log[x]*Pi+14/9*Log[x]*Pi*x-40/9*Log[x]*Pi*x^2+2/3*Log[x]*Log[s^-1*mu2]*Pi-4/3*Log[x]*Log[s^-1*mu2]*Pi*x-1/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x)+I*Nc^-1*(-59/9*Pi+118/9*Pi*x+4/3*Pi^3-8/3*Pi^3*x+59/3*Log[1-x]*Pi-125/3*Log[1-x]*Pi*x+236/9*Log[1-x]*Pi*x^2-4*Log[1-x]*Pi^3+8*Log[1-x]*Pi^3*x-16/3*Log[1-x]*Pi^3*x^2-7/6*Log[1-x]^2*Pi+7/3*Log[1-x]^2*Pi*x-7/3*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi*x+13/3*Log[s^-1*mu2]*Log[1-x]*Pi-26/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[s^-1*mu2]*Log[1-x]^2*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-38/9*Log[x]*Pi+97/9*Log[x]*Pi*x-236/9*Log[x]*Pi*x^2+4/3*Log[x]*Pi^3-8/3*Log[x]*Pi^3*x+16/3*Log[x]*Pi^3*x^2-2*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]*Pi*x+Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[1-x]^2*Pi*x+13/3*Log[x]*Log[s^-1*mu2]*Pi-26/3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+2*Log[x]*Log[s^-1*mu2]^2*Pi-4*Log[x]*Log[s^-1*mu2]^2*Pi*x-7/6*Log[x]^2*Pi+7/3*Log[x]^2*Pi*x+Log[x]^2*Log[1-x]*Pi-2*Log[x]^2*Log[1-x]*Pi*x-Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^2*Log[s^-1*mu2]*Pi*x)+I*Nf*(10/9*Pi-20/9*Pi*x-10/3*Log[1-x]*Pi+22/3*Log[1-x]*Pi*x-40/9*Log[1-x]*Pi*x^2+1/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x+2/3*Log[s^-1*mu2]*Pi-4/3*Log[s^-1*mu2]*Pi*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi+4/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+4/9*Log[x]*Pi-14/9*Log[x]*Pi*x+40/9*Log[x]*Pi*x^2-2/3*Log[x]*Log[s^-1*mu2]*Pi+4/3*Log[x]*Log[s^-1*mu2]*Pi*x+1/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x)+I*Nc*(-13/9*Pi+26/9*Pi*x-1/6*Pi^3+1/3*Pi^3*x+13/3*Log[1-x]*Pi-28/3*Log[1-x]*Pi*x+52/9*Log[1-x]*Pi*x^2+1/2*Log[1-x]*Pi^3-Log[1-x]*Pi^3*x+2/3*Log[1-x]*Pi^3*x^2-1/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x-2/3*Log[s^-1*mu2]*Pi+4/3*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x-3*Log[s^-1*mu2]^2*Log[1-x]*Pi+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-7/9*Log[x]*Pi+20/9*Log[x]*Pi*x-52/9*Log[x]*Pi*x^2-1/6*Log[x]*Pi^3+1/3*Log[x]*Pi^3*x-2/3*Log[x]*Pi^3*x^2+2*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]*Pi*x-Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[1-x]^2*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*Pi+2/3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]*Log[s^-1*mu2]^2*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-1/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x-Log[x]^2*Log[1-x]*Pi+2*Log[x]^2*Log[1-x]*Pi*x);qqbQQb1LX1L22=+Nc^-2*(128-256*x+256*x^2-82/3*Pi^2+260/3*Pi^2*x-116/3*Pi^2*x^2+49/18*Pi^4-49/9*Pi^4*x+49/9*Pi^4*x^2+64*Log[1-x]*x+16*Log[1-x]*Pi^2*x^-1+8*Log[1-x]*Pi^2-268/3*Log[1-x]*Pi^2*x+96*Log[1-x]*Pi^2*x^2+40*Log[1-x]^2-64*Log[1-x]^2*x+8*Log[1-x]^2*Pi^2*x^-2-32*Log[1-x]^2*Pi^2*x^-1+274/3*Log[1-x]^2*Pi^2-356/3*Log[1-x]^2*Pi^2*x+64*Log[1-x]^2*Pi^2*x^2-16*Log[1-x]^3+8*Log[1-x]^3*x^-1+8*Log[1-x]^4+2*Log[1-x]^4*x^-2-8*Log[1-x]^4*x^-1+96*Log[s^-1*mu2]-192*Log[s^-1*mu2]*x+192*Log[s^-1*mu2]*x^2-6*Log[s^-1*mu2]*Pi^2+12*Log[s^-1*mu2]*Pi^2*x+20*Log[s^-1*mu2]*Pi^2*x^2+128*Log[s^-1*mu2]*Log[1-x]-232*Log[s^-1*mu2]*Log[1-x]*x+256*Log[s^-1*mu2]*Log[1-x]*x^2+88/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-176/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+12*Log[s^-1*mu2]*Log[1-x]^2+8*Log[s^-1*mu2]*Log[1-x]^2*x+16*Log[s^-1*mu2]*Log[1-x]^3-32*Log[s^-1*mu2]*Log[1-x]^3*x+50*Log[s^-1*mu2]^2-100*Log[s^-1*mu2]^2*x+100*Log[s^-1*mu2]^2*x^2+10/3*Log[s^-1*mu2]^2*Pi^2-20/3*Log[s^-1*mu2]^2*Pi^2*x+20/3*Log[s^-1*mu2]^2*Pi^2*x^2+48*Log[s^-1*mu2]^2*Log[1-x]-88*Log[s^-1*mu2]^2*Log[1-x]*x+96*Log[s^-1*mu2]^2*Log[1-x]*x^2+36*Log[s^-1*mu2]^2*Log[1-x]^2-72*Log[s^-1*mu2]^2*Log[1-x]^2*x+64*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+12*Log[s^-1*mu2]^3-24*Log[s^-1*mu2]^3*x+24*Log[s^-1*mu2]^3*x^2+16*Log[s^-1*mu2]^3*Log[1-x]-32*Log[s^-1*mu2]^3*Log[1-x]*x+32*Log[s^-1*mu2]^3*Log[1-x]*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2-64*Log[x]+64*Log[x]*x+16*Log[x]*Pi^2*(1-x)^-1-44/3*Log[x]*Pi^2-76/3*Log[x]*Pi^2*x-96*Log[x]*Pi^2*x^2-64*Log[x]*Log[1-x]*Pi^2+128*Log[x]*Log[1-x]*Pi^2*x-128*Log[x]*Log[1-x]*Pi^2*x^2-152*Log[x]*Log[s^-1*mu2]+280*Log[x]*Log[s^-1*mu2]*x-256*Log[x]*Log[s^-1*mu2]*x^2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-56*Log[x]*Log[s^-1*mu2]^2+104*Log[x]*Log[s^-1*mu2]^2*x-96*Log[x]*Log[s^-1*mu2]^2*x^2-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+128*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-128*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-16*Log[x]*Log[s^-1*mu2]^3+32*Log[x]*Log[s^-1*mu2]^3*x-32*Log[x]*Log[s^-1*mu2]^3*x^2+40*Log[x]^2-64*Log[x]^2*x+8*Log[x]^2*Pi^2*(1-x)^-2-32*Log[x]^2*Pi^2*(1-x)^-1+82/3*Log[x]^2*Pi^2+28/3*Log[x]^2*Pi^2*x+64*Log[x]^2*Pi^2*x^2+44*Log[x]^2*Log[s^-1*mu2]-56*Log[x]^2*Log[s^-1*mu2]*x+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+36*Log[x]^2*Log[s^-1*mu2]^2-72*Log[x]^2*Log[s^-1*mu2]^2*x+64*Log[x]^2*Log[s^-1*mu2]^2*x^2-16*Log[x]^3+8*Log[x]^3*(1-x)^-1-16*Log[x]^3*Log[s^-1*mu2]+32*Log[x]^3*Log[s^-1*mu2]*x+8*Log[x]^4+2*Log[x]^4*(1-x)^-2-8*Log[x]^4*(1-x)^-1)+Nc^-1*Nf*(-320/9+640/9*x-640/9*x^2+68/27*Pi^2-136/27*Pi^2*x-152/27*Pi^2*x^2-80/9*Log[1-x]*x-16*Log[1-x]*Pi^2+32*Log[1-x]*Pi^2*x-64/3*Log[1-x]*Pi^2*x^2-40/9*Log[1-x]^2+80/9*Log[1-x]^2*x-104/3*Log[s^-1*mu2]+208/3*Log[s^-1*mu2]*x-208/3*Log[s^-1*mu2]*x^2-20/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Pi^2*x-40/9*Log[s^-1*mu2]*Pi^2*x^2-160/9*Log[s^-1*mu2]*Log[1-x]+272/9*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2-8/3*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x-112/9*Log[s^-1*mu2]^2+224/9*Log[s^-1*mu2]^2*x-224/9*Log[s^-1*mu2]^2*x^2-32/3*Log[s^-1*mu2]^2*Log[1-x]+64/3*Log[s^-1*mu2]^2*Log[1-x]*x-64/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x-16/3*Log[s^-1*mu2]^3*x^2+80/9*Log[x]-80/9*Log[x]*x+16/3*Log[x]*Pi^2-32/3*Log[x]*Pi^2*x+64/3*Log[x]*Pi^2*x^2+208/9*Log[x]*Log[s^-1*mu2]-368/9*Log[x]*Log[s^-1*mu2]*x+320/9*Log[x]*Log[s^-1*mu2]*x^2+32/3*Log[x]*Log[s^-1*mu2]^2-64/3*Log[x]*Log[s^-1*mu2]^2*x+64/3*Log[x]*Log[s^-1*mu2]^2*x^2-40/9*Log[x]^2+80/9*Log[x]^2*x-8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x)+Nf^2*(200/81-400/81*x+400/81*x^2+8/9*Pi^2-16/9*Pi^2*x+16/9*Pi^2*x^2+80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x+160/27*Log[s^-1*mu2]*x^2+8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x+16/9*Log[s^-1*mu2]^2*x^2)+Nc*Nf*(-520/81+1040/81*x-1040/81*x^2-140/27*Pi^2+208/27*Pi^2*x-136/27*Pi^2*x^2-184/27*Log[s^-1*mu2]+368/27*Log[s^-1*mu2]*x-368/27*Log[s^-1*mu2]*x^2-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x-8/9*Log[s^-1*mu2]*Pi^2*x^2+8/3*Log[s^-1*mu2]^2-16/3*Log[s^-1*mu2]^2*x+16/3*Log[s^-1*mu2]^2*x^2+8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x+16/3*Log[s^-1*mu2]^3*x^2-40/9*Log[x]+40/9*Log[x]*x-8/3*Log[x]*Pi^2+16/3*Log[x]*Pi^2*x-32/3*Log[x]*Pi^2*x^2-104/9*Log[x]*Log[s^-1*mu2]+184/9*Log[x]*Log[s^-1*mu2]*x-160/9*Log[x]*Log[s^-1*mu2]*x^2-16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x-32/3*Log[x]*Log[s^-1*mu2]^2*x^2+20/9*Log[x]^2-40/9*Log[x]^2*x+4/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x)+Nc^2*(338/81-676/81*x+676/81*x^2+176/27*Pi^2-172/27*Pi^2*x+100/27*Pi^2*x^2+1/18*Pi^4-1/9*Pi^4*x+1/9*Pi^4*x^2+104/27*Log[s^-1*mu2]-208/27*Log[s^-1*mu2]*x+208/27*Log[s^-1*mu2]*x^2+4/9*Log[s^-1*mu2]*Pi^2-8/9*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x^2-44/9*Log[s^-1*mu2]^2+88/9*Log[s^-1*mu2]^2*x-88/9*Log[s^-1*mu2]^2*x^2-2/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Pi^2*x^2-8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x-16/3*Log[s^-1*mu2]^3*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2+52/9*Log[x]-52/9*Log[x]*x+4*Log[x]*Pi^2*(1-x)^-1+10/3*Log[x]*Pi^2-14*Log[x]*Pi^2*x+32/3*Log[x]*Pi^2*x^2+128/9*Log[x]*Log[s^-1*mu2]-232/9*Log[x]*Log[s^-1*mu2]*x+208/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4/3*Log[x]*Log[s^-1*mu2]^2-20/3*Log[x]*Log[s^-1*mu2]^2*x+32/3*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x-16*Log[x]*Log[s^-1*mu2]^3*x^2-8/9*Log[x]^2+52/9*Log[x]^2*x+2*Log[x]^2*Pi^2*(1-x)^-2-8*Log[x]^2*Pi^2*(1-x)^-1+23/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2+20/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x+10*Log[x]^2*Log[s^-1*mu2]^2-20*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4*Log[x]^3+2*Log[x]^3*(1-x)^-1-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+2*Log[x]^4+1/2*Log[x]^4*(1-x)^-2-2*Log[x]^4*(1-x)^-1)+416/9-832/9*x+832/9*x^2+142/27*Pi^2-392/27*Pi^2*x+356/27*Pi^2*x^2-7/9*Pi^4+14/9*Pi^4*x-14/9*Pi^4*x^2+104/9*Log[1-x]*x+32*Log[1-x]*Pi^2-140/3*Log[1-x]*Pi^2*x+64/3*Log[1-x]*Pi^2*x^2+52/9*Log[1-x]^2-104/9*Log[1-x]^2*x+2/3*Log[1-x]^2*Pi^2-4/3*Log[1-x]^2*Pi^2*x+116/3*Log[s^-1*mu2]-232/3*Log[s^-1*mu2]*x+232/3*Log[s^-1*mu2]*x^2+110/9*Log[s^-1*mu2]*Pi^2-148/9*Log[s^-1*mu2]*Pi^2*x+76/9*Log[s^-1*mu2]*Pi^2*x^2+208/9*Log[s^-1*mu2]*Log[1-x]-368/9*Log[s^-1*mu2]*Log[1-x]*x+416/9*Log[s^-1*mu2]*Log[1-x]*x^2+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+8/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x-164/9*Log[s^-1*mu2]^2+328/9*Log[s^-1*mu2]^2*x-328/9*Log[s^-1*mu2]^2*x^2+16/3*Log[s^-1*mu2]^2*Pi^2-32/3*Log[s^-1*mu2]^2*Pi^2*x+32/3*Log[s^-1*mu2]^2*Pi^2*x^2+32/3*Log[s^-1*mu2]^2*Log[1-x]-88/3*Log[s^-1*mu2]^2*Log[1-x]*x+64/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-4*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x-28/3*Log[s^-1*mu2]^3+56/3*Log[s^-1*mu2]^3*x-56/3*Log[s^-1*mu2]^3*x^2-16*Log[s^-1*mu2]^3*Log[1-x]+32*Log[s^-1*mu2]^3*Log[1-x]*x-32*Log[s^-1*mu2]^3*Log[1-x]*x^2-4*Log[s^-1*mu2]^4+8*Log[s^-1*mu2]^4*x-8*Log[s^-1*mu2]^4*x^2+184/9*Log[x]-184/9*Log[x]*x-16*Log[x]*Pi^2*(1-x)^-1+2/3*Log[x]*Pi^2+122/3*Log[x]*Pi^2*x+80/3*Log[x]*Pi^2*x^2+32*Log[x]*Log[1-x]*Pi^2-64*Log[x]*Log[1-x]*Pi^2*x+64*Log[x]*Log[1-x]*Pi^2*x^2+428/9*Log[x]*Log[s^-1*mu2]-796/9*Log[x]*Log[s^-1*mu2]*x+736/9*Log[x]*Log[s^-1*mu2]*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+76/3*Log[x]*Log[s^-1*mu2]^2-116/3*Log[x]*Log[s^-1*mu2]^2*x+80/3*Log[x]*Log[s^-1*mu2]^2*x^2+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+24*Log[x]*Log[s^-1*mu2]^3-48*Log[x]*Log[s^-1*mu2]^3*x+48*Log[x]*Log[s^-1*mu2]^3*x^2-164/9*Log[x]^2+184/9*Log[x]^2*x-8*Log[x]^2*Pi^2*(1-x)^-2+32*Log[x]^2*Pi^2*(1-x)^-1-29*Log[x]^2*Pi^2-6*Log[x]^2*Pi^2*x-64*Log[x]^2*Pi^2*x^2-106/3*Log[x]^2*Log[s^-1*mu2]+116/3*Log[x]^2*Log[s^-1*mu2]*x-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-38*Log[x]^2*Log[s^-1*mu2]^2+76*Log[x]^2*Log[s^-1*mu2]^2*x-64*Log[x]^2*Log[s^-1*mu2]^2*x^2+16*Log[x]^3-8*Log[x]^3*(1-x)^-1+16*Log[x]^3*Log[s^-1*mu2]-32*Log[x]^3*Log[s^-1*mu2]*x-8*Log[x]^4-2*Log[x]^4*(1-x)^-2+8*Log[x]^4*(1-x)^-1;

==> math_package/HFqqbqqbst.m <==
qqbqqb1L11=+Nc^-5*(8+16*x^-2-16*x^-1-1/3*Pi^2*x^-2-2/3*Pi^2*x^-1+1/3*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+3*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-2-6*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-2-2*Log[s^-1*mu2]^2*x^-1-2*Log[x]-6*Log[x]*x^-2+4*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2+2*Log[x]^2*x^-2-4*Log[x]^2*x^-1)+Nc^-4*(-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf-4*Log[s^-1*mu2]*Log[1-x]+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]+4/3*Log[x]*x^-2*Nf-Log[x]*x^-1-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf+4*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*x-Log[x]^2+1/2*Log[x]^2*x^-1)+Nc^-3*(-131/9-262/9*x^-2+262/9*x^-1+3*Pi^2*x^-2-Pi^2*x^-1+1/2*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]-32/3*Log[s^-1*mu2]*x^-2+32/3*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2-6*Log[s^-1*mu2]^2*x^-2+6*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+32/3*Log[x]*x^-2-17/3*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-7/2*Log[x]^2-2*Log[x]^2*x^-2+7*Log[x]^2*x^-1)+Nc^-2*(40/9*x^-2*Nf-40/9*x^-1*Nf+20/9*Nf+8/3*Log[s^-1*mu2]*x^-2*Nf-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf+8*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]-8/3*Log[x]*x^-2*Nf+2*Log[x]*x^-1+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf-8*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*x+2*Log[x]^2-Log[x]^2*x^-1)+Nc^-1*(46/9+92/9*x^-2-92/9*x^-1-5*Pi^2*x^-2+4*Pi^2*x^-1-2*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+5/3*Log[s^-1*mu2]+10/3*Log[s^-1*mu2]*x^-2-10/3*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-2-6*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]-10/3*Log[x]*x^-2-2/3*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+Log[x]^2-2*Log[x]^2*x^-2-2*Log[x]^2*x^-1)+Nc*(13/9+26/9*x^-2-26/9*x^-1+7/3*Pi^2*x^-2-7/3*Pi^2*x^-1+7/6*Pi^2+2/3*Log[s^-1*mu2]+4/3*Log[s^-1*mu2]*x^-2-4/3*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-2+2*Log[s^-1*mu2]^2*x^-1-5/3*Log[x]-4/3*Log[x]*x^-2+7/3*Log[x]*x^-1+1/2*Log[x]^2+2*Log[x]^2*x^-2-Log[x]^2*x^-1)-20/9*x^-2*Nf+20/9*x^-1*Nf-10/9*Nf-4/3*Log[s^-1*mu2]*x^-2*Nf+4/3*Log[s^-1*mu2]*x^-1*Nf-2/3*Log[s^-1*mu2]*Nf-4*Log[s^-1*mu2]*Log[1-x]+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]+4/3*Log[x]*x^-2*Nf-Log[x]*x^-1-4/3*Log[x]*x^-1*Nf+2/3*Log[x]*Nf+4*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*x-Log[x]^2+1/2*Log[x]^2*x^-1;qqbqqb1L12=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2-4/3*Pi^2*x^-1+2/3*Pi^2+2*Log[1-x]*x^-1+Log[1-x]^2-2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-4*Log[x]-12*Log[x]*x^-2+8*Log[x]*x^-1-6*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2+4*Log[x]^2*x^-2-8*Log[x]^2*x^-1)+Nc^-3*(-32-40/9*x^-2*Nf+16*x^-1+40/9*x^-1*Nf-20/9*Nf+16*x-4/3*Pi^2*x^-1+8/3*Pi^2-4/3*Pi^2*x-2*I*Pi*x^-1+4*I*Pi-2*I*Pi*x-2*Log[1-x]*I*Pi*x^-1+4*Log[1-x]*I*Pi-2*Log[1-x]*I*Pi*x-12*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2*Nf+6*Log[s^-1*mu2]*x^-1+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+6*Log[s^-1*mu2]*x-16*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*x+8*Log[x]+8/3*Log[x]*x^-2*Nf-6*Log[x]*x^-1-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf-2*Log[x]*x-Log[x]*I*Pi*x^-1+Log[x]*I*Pi*x+4*Log[x]*Log[1-x]-2*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*x-6*Log[x]^2+5/2*Log[x]^2*x^-1+3/2*Log[x]^2*x)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1-20/9*x^-1*Nf+40/9*Nf-20/9*x*Nf+16/3*Pi^2*x^-2-13/3*Pi^2*x^-1+13/6*Pi^2+I*Pi*x^-1+2/3*I*Pi*x^-1*Nf-2*I*Pi-4/3*I*Pi*Nf+2*I*Pi*x+2/3*I*Pi*x*Nf-Log[1-x]*x^-1+Log[1-x]*x+3*Log[1-x]*I*Pi-6*Log[1-x]*I*Pi*x+4*Log[1-x]*I*Pi*x^2+Log[1-x]^2*x^-1-Log[1-x]^2*x-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*x^-1*Nf+8/3*Log[s^-1*mu2]*Nf-4/3*Log[s^-1*mu2]*x*Nf-4*Log[s^-1*mu2]*I*Pi*x^-2+4*Log[s^-1*mu2]*I*Pi*x^-1-2*Log[s^-1*mu2]*I*Pi-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+2/3*Log[x]+28/3*Log[x]*x^-2-16/3*Log[x]*x^-1+2/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf+Log[x]*x+2/3*Log[x]*x*Nf+4*Log[x]*I*Pi*x^-2-2*Log[x]*I*Pi*x^-1+2*Log[x]*I*Pi*x-4*Log[x]*I*Pi*x^2+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2-3/2*Log[x]^2+4*Log[x]^2*x^-1-Log[x]^2*x)+Nc^-1*(236/9+40/9*x^-2*Nf-118/9*x^-1-40/9*x^-1*Nf+20/9*Nf-118/9*x+8/3*Pi^2*x^-1-16/3*Pi^2+8/3*Pi^2*x+1/3*I*Pi*x^-1-2/3*I*Pi+1/3*I*Pi*x+2*Log[1-x]*I*Pi*x^-1-4*Log[1-x]*I*Pi+2*Log[1-x]*I*Pi*x+28/3*Log[s^-1*mu2]+8/3*Log[s^-1*mu2]*x^-2*Nf-14/3*Log[s^-1*mu2]*x^-1-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-14/3*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[s^-1*mu2]*I*Pi-2*Log[s^-1*mu2]*I*Pi*x+16*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[s^-1*mu2]*Log[1-x]*x+8*Log[s^-1*mu2]^2-4*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*x-20/3*Log[x]-8/3*Log[x]*x^-2*Nf+19/3*Log[x]*x^-1+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf+1/3*Log[x]*x+2*Log[x]*I*Pi*x^-1-2*Log[x]*I*Pi*x-4*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x-20*Log[x]*Log[s^-1*mu2]+10*Log[x]*Log[s^-1*mu2]*x^-1+10*Log[x]*Log[s^-1*mu2]*x+6*Log[x]^2-2*Log[x]^2*x^-1-Log[x]^2*x)+Nc*(52/9-26/9*x^-1-26/9*x-4/3*Pi^2*x^-1+8/3*Pi^2-4/3*Pi^2*x+5/3*I*Pi*x^-1-10/3*I*Pi+5/3*I*Pi*x+8/3*Log[s^-1*mu2]-4/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[s^-1*mu2]*I*Pi+2*Log[s^-1*mu2]*I*Pi*x-4*Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*x-4/3*Log[x]-1/3*Log[x]*x^-1+5/3*Log[x]*x-Log[x]*I*Pi*x^-1+Log[x]*I*Pi*x+4*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)-26/9-52/9*x^-2+52/9*x^-1+20/9*x^-1*Nf-40/9*Nf+20/9*x*Nf-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2-I*Pi*x^-1-2/3*I*Pi*x^-1*Nf+2*I*Pi+4/3*I*Pi*Nf-2*I*Pi*x-2/3*I*Pi*x*Nf-Log[1-x]*x^-1-Log[1-x]*x-3*Log[1-x]*I*Pi+6*Log[1-x]*I*Pi*x-4*Log[1-x]*I*Pi*x^2-Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[s^-1*mu2]*Nf+4/3*Log[s^-1*mu2]*x*Nf+4*Log[s^-1*mu2]*I*Pi*x^-2-4*Log[s^-1*mu2]*I*Pi*x^-1+2*Log[s^-1*mu2]*I*Pi-4*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1-2/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf-Log[x]*x-2/3*Log[x]*x*Nf-4*Log[x]*I*Pi*x^-2+2*Log[x]*I*Pi*x^-1-2*Log[x]*I*Pi*x+4*Log[x]*I*Pi*x^2+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x+4*Log[x]*Log[s^-1*mu2]*x^2-5/2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1+Log[x]^2*x;qqbqqb1L21=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2-4/3*Pi^2*x^-1+2/3*Pi^2+2*Log[1-x]*x^-1+Log[1-x]^2-2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1+4*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-4*Log[x]-12*Log[x]*x^-2+8*Log[x]*x^-1-6*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2+4*Log[x]^2*x^-2-8*Log[x]^2*x^-1)+Nc^-3*(-32-40/9*x^-2*Nf+16*x^-1+40/9*x^-1*Nf-20/9*Nf+16*x-4/3*Pi^2*x^-1+8/3*Pi^2-4/3*Pi^2*x+2*I*Pi*x^-1-4*I*Pi+2*I*Pi*x+2*Log[1-x]*I*Pi*x^-1-4*Log[1-x]*I*Pi+2*Log[1-x]*I*Pi*x-12*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2*Nf+6*Log[s^-1*mu2]*x^-1+8/3*Log[s^-1*mu2]*x^-1*Nf-4/3*Log[s^-1*mu2]*Nf+6*Log[s^-1*mu2]*x-16*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*x+8*Log[x]+8/3*Log[x]*x^-2*Nf-6*Log[x]*x^-1-8/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf-2*Log[x]*x+Log[x]*I*Pi*x^-1-Log[x]*I*Pi*x+4*Log[x]*Log[1-x]-2*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*x-6*Log[x]^2+5/2*Log[x]^2*x^-1+3/2*Log[x]^2*x)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1-20/9*x^-1*Nf+40/9*Nf-20/9*x*Nf+16/3*Pi^2*x^-2-13/3*Pi^2*x^-1+13/6*Pi^2-I*Pi*x^-1-2/3*I*Pi*x^-1*Nf+2*I*Pi+4/3*I*Pi*Nf-2*I*Pi*x-2/3*I*Pi*x*Nf-Log[1-x]*x^-1+Log[1-x]*x-3*Log[1-x]*I*Pi+6*Log[1-x]*I*Pi*x-4*Log[1-x]*I*Pi*x^2+Log[1-x]^2*x^-1-Log[1-x]^2*x-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*x^-1*Nf+8/3*Log[s^-1*mu2]*Nf-4/3*Log[s^-1*mu2]*x*Nf+4*Log[s^-1*mu2]*I*Pi*x^-2-4*Log[s^-1*mu2]*I*Pi*x^-1+2*Log[s^-1*mu2]*I*Pi-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+2/3*Log[x]+28/3*Log[x]*x^-2-16/3*Log[x]*x^-1+2/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf+Log[x]*x+2/3*Log[x]*x*Nf-4*Log[x]*I*Pi*x^-2+2*Log[x]*I*Pi*x^-1-2*Log[x]*I*Pi*x+4*Log[x]*I*Pi*x^2+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]*x^2-3/2*Log[x]^2+4*Log[x]^2*x^-1-Log[x]^2*x)+Nc^-1*(236/9+40/9*x^-2*Nf-118/9*x^-1-40/9*x^-1*Nf+20/9*Nf-118/9*x+8/3*Pi^2*x^-1-16/3*Pi^2+8/3*Pi^2*x-1/3*I*Pi*x^-1+2/3*I*Pi-1/3*I*Pi*x-2*Log[1-x]*I*Pi*x^-1+4*Log[1-x]*I*Pi-2*Log[1-x]*I*Pi*x+28/3*Log[s^-1*mu2]+8/3*Log[s^-1*mu2]*x^-2*Nf-14/3*Log[s^-1*mu2]*x^-1-8/3*Log[s^-1*mu2]*x^-1*Nf+4/3*Log[s^-1*mu2]*Nf-14/3*Log[s^-1*mu2]*x+2*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[s^-1*mu2]*I*Pi+2*Log[s^-1*mu2]*I*Pi*x+16*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[s^-1*mu2]*Log[1-x]*x+8*Log[s^-1*mu2]^2-4*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*x-20/3*Log[x]-8/3*Log[x]*x^-2*Nf+19/3*Log[x]*x^-1+8/3*Log[x]*x^-1*Nf-4/3*Log[x]*Nf+1/3*Log[x]*x-2*Log[x]*I*Pi*x^-1+2*Log[x]*I*Pi*x-4*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]*x-20*Log[x]*Log[s^-1*mu2]+10*Log[x]*Log[s^-1*mu2]*x^-1+10*Log[x]*Log[s^-1*mu2]*x+6*Log[x]^2-2*Log[x]^2*x^-1-Log[x]^2*x)+Nc*(52/9-26/9*x^-1-26/9*x-4/3*Pi^2*x^-1+8/3*Pi^2-4/3*Pi^2*x-5/3*I*Pi*x^-1+10/3*I*Pi-5/3*I*Pi*x+8/3*Log[s^-1*mu2]-4/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*x-2*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[s^-1*mu2]*I*Pi-2*Log[s^-1*mu2]*I*Pi*x-4*Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*x-4/3*Log[x]-1/3*Log[x]*x^-1+5/3*Log[x]*x+Log[x]*I*Pi*x^-1-Log[x]*I*Pi*x+4*Log[x]*Log[s^-1*mu2]-2*Log[x]*Log[s^-1*mu2]*x^-1-2*Log[x]*Log[s^-1*mu2]*x-1/2*Log[x]^2*x^-1-1/2*Log[x]^2*x)-26/9-52/9*x^-2+52/9*x^-1+20/9*x^-1*Nf-40/9*Nf+20/9*x*Nf-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-17/6*Pi^2+I*Pi*x^-1+2/3*I*Pi*x^-1*Nf-2*I*Pi-4/3*I*Pi*Nf+2*I*Pi*x+2/3*I*Pi*x*Nf-Log[1-x]*x^-1-Log[1-x]*x+3*Log[1-x]*I*Pi-6*Log[1-x]*I*Pi*x+4*Log[1-x]*I*Pi*x^2-Log[1-x]^2+Log[1-x]^2*x^-1+Log[1-x]^2*x-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[s^-1*mu2]*Nf+4/3*Log[s^-1*mu2]*x*Nf-4*Log[s^-1*mu2]*I*Pi*x^-2+4*Log[s^-1*mu2]*I*Pi*x^-1-2*Log[s^-1*mu2]*I*Pi-4*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*x-4*Log[s^-1*mu2]*Log[1-x]*x^2+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1-2/3*Log[x]*x^-1*Nf+4/3*Log[x]*Nf-Log[x]*x-2/3*Log[x]*x*Nf+4*Log[x]*I*Pi*x^-2-2*Log[x]*I*Pi*x^-1+2*Log[x]*I*Pi*x-4*Log[x]*I*Pi*x^2+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x+4*Log[x]*Log[s^-1*mu2]*x^2-5/2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1+Log[x]^2*x;qqbqqb1L22=+Nc^-3*(32+64*x^-2-64*x^-1-4/3*Pi^2*x^-2-8/3*Pi^2*x^-1+4/3*Pi^2+4*Log[1-x]*x^-1+2*Log[1-x]^2-4*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]+24*Log[s^-1*mu2]*x^-2-24*Log[s^-1*mu2]*x^-1+8*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x^-2-8*Log[s^-1*mu2]^2*x^-1-8*Log[x]-24*Log[x]*x^-2+16*Log[x]*x^-1-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-2+24*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x^-2+16*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]^2+8*Log[x]^2*x^-2-16*Log[x]^2*x^-1)+Nc^-2*(-128-80/9*x^-2*Nf+64*x^-1+80/9*x^-1*Nf-40/9*Nf+64*x-16/3*Pi^2*x^-1+32/3*Pi^2-16/3*Pi^2*x-48*Log[s^-1*mu2]-16/3*Log[s^-1*mu2]*x^-2*Nf+24*Log[s^-1*mu2]*x^-1+16/3*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[s^-1*mu2]*Nf+24*Log[s^-1*mu2]*x-48*Log[s^-1*mu2]*Log[1-x]+24*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[s^-1*mu2]*Log[1-x]*x-16*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*x+28*Log[x]+16/3*Log[x]*x^-2*Nf-20*Log[x]*x^-1-16/3*Log[x]*x^-1*Nf+8/3*Log[x]*Nf-8*Log[x]*x+16*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+48*Log[x]*Log[s^-1*mu2]-24*Log[x]*Log[s^-1*mu2]*x^-1-24*Log[x]*Log[s^-1*mu2]*x-20*Log[x]^2+8*Log[x]^2*x^-1+6*Log[x]^2*x)+Nc^-1*(340/9+104/9*x^-2-104/9*x^-1-80/9*x^-1*Nf+160/9*Nf-64*x-80/9*x*Nf+64*x^2+28/3*Pi^2*x^-2-40/3*Pi^2*x^-1+2*Pi^2+28/3*Pi^2*x-28/3*Pi^2*x^2+4*Log[1-x]*x^-1+8*Log[1-x]*x+6*Log[1-x]^2-4*Log[1-x]^2*x^-1-8*Log[1-x]^2*x+44/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*x^-2-16/3*Log[s^-1*mu2]*x^-1-16/3*Log[s^-1*mu2]*x^-1*Nf+32/3*Log[s^-1*mu2]*Nf-24*Log[s^-1*mu2]*x-16/3*Log[s^-1*mu2]*x*Nf+24*Log[s^-1*mu2]*x^2+24*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[s^-1*mu2]*Log[1-x]*x^-1-32*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*x^2-32/3*Log[x]-16/3*Log[x]*x^-2+4/3*Log[x]*x^-1+8/3*Log[x]*x^-1*Nf-16/3*Log[x]*Nf+8*Log[x]*x+8/3*Log[x]*x*Nf-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-2+24*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]+32*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2+10*Log[x]^2+8*Log[x]^2*x^-2-12*Log[x]^2*x^-1-8*Log[x]^2*x)+Nc*(52/9-104/9*x+104/9*x^2+2/3*Pi^2-4/3*Pi^2*x+4/3*Pi^2*x^2+8/3*Log[s^-1*mu2]-16/3*Log[s^-1*mu2]*x+16/3*Log[s^-1*mu2]*x^2-4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x-8*Log[s^-1*mu2]^2*x^2+4*Log[x]-4*Log[x]*x+8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x+16*Log[x]*Log[s^-1*mu2]*x^2-2*Log[x]^2+4*Log[x]^2*x)-208/9+104/9*x^-1-40/9*Nf+104/9*x+80/9*x*Nf-80/9*x^2*Nf+16/3*Pi^2*x^-1-32/3*Pi^2+16/3*Pi^2*x-32/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*x^-1-8/3*Log[s^-1*mu2]*Nf+16/3*Log[s^-1*mu2]*x+16/3*Log[s^-1*mu2]*x*Nf-16/3*Log[s^-1*mu2]*x^2*Nf-16*Log[s^-1*mu2]*Log[1-x]+8*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[s^-1*mu2]*Log[1-x]*x+16*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*x+4/3*Log[x]+4/3*Log[x]*x^-1-8/3*Log[x]*x+16*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*x-4*Log[x]^2+2*Log[x]^2*x^-1+4*Log[x]^2*x;qqbqqb1LX1L11=+Nc^-6*(32+64*x^-2-64*x^-1-8/3*Pi^2*x^-2-16/3*Pi^2*x^-1+19/6*Pi^2+1/36*Pi^4*x^-2+5/36*Pi^4*x^-1+31/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+8*Log[1-x]*x^-1-1/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+9/2*Log[1-x]^2-8*Log[1-x]^2*x^-1+1/6*Log[1-x]^2*Pi^2*x^-1+11/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+24*Log[s^-1*mu2]+48*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+3*Log[s^-1*mu2]*Pi^2+16*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-29*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+11/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+7/3*Log[s^-1*mu2]^2*Pi^2+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-16*Log[x]-48*Log[x]*x^-2+32*Log[x]*x^-1+Log[x]*Pi^2*x^-2+13/3*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-25*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+45*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]*Pi^2*x^-2+Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+3/2*Log[x]*Log[1-x]^2+Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-22*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+44*Log[x]*Log[s^-1*mu2]*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi^2-13*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+16*Log[x]*Log[s^-1*mu2]^2*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+37/2*Log[x]^2+25*Log[x]^2*x^-2-35*Log[x]^2*x^-1+11/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+5/3*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2+4*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-13*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+15/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-9*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+10*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7/2*Log[x]^3-6*Log[x]^3*x^-2+10*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-1/2*Log[x]^3*x-7*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+10*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1+17/8*Log[x]^4+Log[x]^4*x^-2-3*Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-5*(-160/9*x^-2*Nf+160/9*x^-1*Nf-80/9*Nf+10/27*Pi^2*x^-2*Nf+20/27*Pi^2*x^-1*Nf+Pi^2-10/27*Pi^2*Nf-10/9*Log[1-x]*x^-1*Nf-2*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+10/9*Log[1-x]^2*x^-1*Nf-5/9*Log[1-x]^2*Nf-52/3*Log[s^-1*mu2]*x^-2*Nf+52/3*Log[s^-1*mu2]*x^-1*Nf-26/3*Log[s^-1*mu2]*Nf+2/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-2*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+2*Log[s^-1*mu2]*Pi^2-2/9*Log[s^-1*mu2]*Pi^2*Nf-32*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+16*Log[s^-1*mu2]*Log[1-x]*x^-1+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*Nf+16*Log[s^-1*mu2]*Log[1-x]*x+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+11/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-56/9*Log[s^-1*mu2]^2*x^-2*Nf+56/9*Log[s^-1*mu2]^2*x^-1*Nf-28/9*Log[s^-1*mu2]^2*Nf-12*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+6*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-4/3*Log[s^-1*mu2]^3*x^-2*Nf+4/3*Log[s^-1*mu2]^3*x^-1*Nf-2/3*Log[s^-1*mu2]^3*Nf-4*Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x+8*Log[x]+52/3*Log[x]*x^-2*Nf-8*Log[x]*x^-1-136/9*Log[x]*x^-1*Nf+68/9*Log[x]*Nf-2/9*Log[x]*Pi^2*x^-2*Nf+13/6*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2*x^-1*Nf+2*Log[x]*Pi^2*(1-x)^-1-7/6*Log[x]*Pi^2+2/9*Log[x]*Pi^2*Nf-2*Log[x]*Pi^2*x+40/9*Log[x]*Log[1-x]*x^-2*Nf-6*Log[x]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-4*Log[x]*Log[1-x]*Pi^2*x^-1+4*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-2/3*Log[x]*Log[1-x]^2*x^-1*Nf+1/3*Log[x]*Log[1-x]^2*Nf+35*Log[x]*Log[s^-1*mu2]+112/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-19*Log[x]*Log[s^-1*mu2]*x^-1-100/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+50/9*Log[x]*Log[s^-1*mu2]*Nf-16*Log[x]*Log[s^-1*mu2]*x-5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+12*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+13*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-7*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]^2*Nf-6*Log[x]*Log[s^-1*mu2]^2*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[x]*Log[s^-1*mu2]^3-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*x-10*Log[x]^2-56/9*Log[x]^2*x^-2*Nf+7*Log[x]^2*x^-1+64/9*Log[x]^2*x^-1*Nf-32/9*Log[x]^2*Nf+23/12*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2-Log[x]^2*Pi^2*(1-x)^-1-11/6*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2*Nf+2*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*x^-1*Nf-2*Log[x]^2*Log[1-x]*Nf-15*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+19/2*Log[x]^2*Log[s^-1*mu2]*x^-1+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*Nf+4*Log[x]^2*Log[s^-1*mu2]*x-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-9*Log[x]^2*Log[s^-1*mu2]^2+9/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x+7/2*Log[x]^3+4/3*Log[x]^3*x^-2*Nf-5/2*Log[x]^3*x^-1-8/3*Log[x]^3*x^-1*Nf+Log[x]^3*(1-x)^-1+4/3*Log[x]^3*Nf+2*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1-3*Log[x]^3*Log[s^-1*mu2]*x-3/2*Log[x]^4+1/2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2-1/4*Log[x]^4*(1-x)^-1)+Nc^-4*(-472/9-944/9*x^-2+100/81*x^-2*Nf^2+944/9*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+635/27*Pi^2*x^-2-242/27*Pi^2*x^-1+94/27*Pi^2-4/9*Pi^4*x^-2-19/18*Pi^4*x^-1-17/36*Pi^4+Pi^4*x-1/4*Pi^4*x^2-131/9*Log[1-x]*x^-1+5/2*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+3*Log[1-x]*Pi^2*x-70/9*Log[1-x]^2+131/9*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*Pi^2*x^-2-7/2*Log[1-x]^2*Pi^2*x^-1+19/4*Log[1-x]^2*Pi^2-6*Log[1-x]^2*Pi^2*x+7/2*Log[1-x]^2*Pi^2*x^2+Log[1-x]^3+1/2*Log[1-x]^3*x^-1-Log[1-x]^3*x-1/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-115/3*Log[s^-1*mu2]-230/3*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2+230/3*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+79/9*Log[s^-1*mu2]*Pi^2*x^-2+41/9*Log[s^-1*mu2]*Pi^2*x^-1-113/18*Log[s^-1*mu2]*Pi^2-262/9*Log[s^-1*mu2]*Log[1-x]-524/9*Log[s^-1*mu2]*Log[1-x]*x^-2+476/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+6*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-8/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-2*Log[s^-1*mu2]*Log[1-x]^3*x-266/9*Log[s^-1*mu2]^2-532/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+532/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2-38/3*Log[s^-1*mu2]^2*Pi^2*x^-2+47/3*Log[s^-1*mu2]^2*Pi^2*x^-1-47/6*Log[s^-1*mu2]^2*Pi^2-32/3*Log[s^-1*mu2]^2*Log[1-x]-64/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+55/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-7/2*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-25/3*Log[s^-1*mu2]^3-50/3*Log[s^-1*mu2]^3*x^-2+50/3*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+142/9*Log[x]+230/3*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2-356/9*Log[x]*x^-1+10/9*Log[x]*x^-1*Nf+40/27*Log[x]*x^-1*Nf^2-10/9*Log[x]*Nf-20/27*Log[x]*Nf^2-79/9*Log[x]*Pi^2*x^-2-139/18*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2*(1-x)^-1+35/18*Log[x]*Pi^2-3*Log[x]*Pi^2*x+137/3*Log[x]*Log[1-x]+524/9*Log[x]*Log[1-x]*x^-2-82*Log[x]*Log[1-x]*x^-1-6*Log[x]*Log[1-x]*Pi^2*x^-2+5*Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-7*Log[x]*Log[1-x]*Pi^2*x^2-10/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+313/9*Log[x]*Log[s^-1*mu2]+776/9*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-653/9*Log[x]*Log[s^-1*mu2]*x^-1+26/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-46/9*Log[x]*Log[s^-1*mu2]*Nf-4/9*Log[x]*Log[s^-1*mu2]*Nf^2+20/9*Log[x]*Log[s^-1*mu2]*x*Nf+26*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-14*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+7*Log[x]*Log[s^-1*mu2]*Pi^2+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-118/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf+13*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+15*Log[x]*Log[s^-1*mu2]^2+38*Log[x]*Log[s^-1*mu2]^2*x^-2-31*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*x*Nf+13*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-34*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1-473/18*Log[x]^2-244/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2+455/9*Log[x]^2*x^-1-11/9*Log[x]^2*x^-1*Nf-4/9*Log[x]^2*x^-1*Nf^2+16/9*Log[x]^2*Nf+2/9*Log[x]^2*Nf^2-40/3*Log[x]^2*Pi^2*x^-2-29/6*Log[x]^2*Pi^2*x^-1-3/2*Log[x]^2*Pi^2*(1-x)^-2-6*Log[x]^2*Pi^2*(1-x)^-1+5/12*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x+7/2*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]-64/3*Log[x]^2*Log[1-x]*x^-2+21*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x-29/2*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+17*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-71/6*Log[x]^2*Log[s^-1*mu2]-26*Log[x]^2*Log[s^-1*mu2]*x^-2+89/3*Log[x]^2*Log[s^-1*mu2]*x^-1-5/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+10/3*Log[x]^2*Log[s^-1*mu2]*Nf-2*Log[x]^2*Log[s^-1*mu2]*x-4/3*Log[x]^2*Log[s^-1*mu2]*x*Nf-18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+38*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-15/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+19*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2+13/6*Log[x]^3+14/3*Log[x]^3*x^-2-46/3*Log[x]^3*x^-1+1/3*Log[x]^3*x^-1*Nf-3/2*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Nf+Log[x]^3*x+12*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+6*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-14*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x-5/2*Log[x]^4+3*Log[x]^4*x^-1-3/8*Log[x]^4*(1-x)^-2-3/2*Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc^-3*(2620/81*x^-2*Nf-2620/81*x^-1*Nf+1310/81*Nf-10/3*Pi^2*x^-2*Nf+10/9*Pi^2*x^-1*Nf-3*Pi^2-5/9*Pi^2*Nf+20/9*Log[1-x]*x^-1*Nf+6*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x-20/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf+844/27*Log[s^-1*mu2]*x^-2*Nf-844/27*Log[s^-1*mu2]*x^-1*Nf+422/27*Log[s^-1*mu2]*Nf-2*Log[s^-1*mu2]*Pi^2*x^-2*Nf+6*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Pi^2*x^-1*Nf-6*Log[s^-1*mu2]*Pi^2-1/3*Log[s^-1*mu2]*Pi^2*Nf+524/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-262/9*Log[s^-1*mu2]*Log[1-x]*x^-1-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-262/9*Log[s^-1*mu2]*Log[1-x]*x-9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+18*Log[s^-1*mu2]*Log[1-x]*Pi^2-9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+124/9*Log[s^-1*mu2]^2*x^-2*Nf-124/9*Log[s^-1*mu2]^2*x^-1*Nf+62/9*Log[s^-1*mu2]^2*Nf+64/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^3*x^-2*Nf-4*Log[s^-1*mu2]^3*x^-1*Nf+2*Log[s^-1*mu2]^3*Nf+12*Log[s^-1*mu2]^3*Log[1-x]-6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x-131/9*Log[x]-844/27*Log[x]*x^-2*Nf+131/9*Log[x]*x^-1+694/27*Log[x]*x^-1*Nf-332/27*Log[x]*Nf+2*Log[x]*Pi^2*x^-2*Nf-15/2*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2*x^-1*Nf-6*Log[x]*Pi^2*(1-x)^-1+9/2*Log[x]*Pi^2+1/3*Log[x]*Pi^2*Nf+6*Log[x]*Pi^2*x-80/9*Log[x]*Log[1-x]*x^-2*Nf+12*Log[x]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[1-x]*Nf+12*Log[x]*Log[1-x]*Pi^2*x^-1-12*Log[x]*Log[1-x]*Pi^2+6*Log[x]*Log[1-x]*Pi^2*x+4/3*Log[x]*Log[1-x]^2*x^-1*Nf-2/3*Log[x]*Log[1-x]^2*Nf-572/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+310/9*Log[x]*Log[s^-1*mu2]*x^-1+178/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-86/9*Log[x]*Log[s^-1*mu2]*Nf+262/9*Log[x]*Log[s^-1*mu2]*x+3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[x]*Log[s^-1*mu2]*Pi^2+9*Log[x]*Log[s^-1*mu2]*Pi^2*x-58/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+44/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-73/3*Log[x]*Log[s^-1*mu2]^2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+41/3*Log[x]*Log[s^-1*mu2]^2*x^-1+28/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-14/3*Log[x]*Log[s^-1*mu2]^2*Nf+32/3*Log[x]*Log[s^-1*mu2]^2*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*x+152/9*Log[x]^2+28/3*Log[x]^2*x^-2*Nf-227/18*Log[x]^2*x^-1-104/9*Log[x]^2*x^-1*Nf+49/9*Log[x]^2*Nf-21/4*Log[x]^2*Pi^2*x^-1-3*Log[x]^2*Pi^2*(1-x)^-2+3*Log[x]^2*Pi^2*(1-x)^-1+9/2*Log[x]^2*Pi^2-6*Log[x]^2*Pi^2*x+4*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[1-x]*x^-1*Nf+4*Log[x]^2*Log[1-x]*Nf+74/3*Log[x]^2*Log[s^-1*mu2]+20/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-52/3*Log[x]^2*Log[s^-1*mu2]*x^-1-10*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+5*Log[x]^2*Log[s^-1*mu2]*Nf-14/3*Log[x]^2*Log[s^-1*mu2]*x+30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+19*Log[x]^2*Log[s^-1*mu2]^2-19/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]^2*x-29/6*Log[x]^3-4/3*Log[x]^3*x^-2*Nf+11/3*Log[x]^3*x^-1+14/3*Log[x]^3*x^-1*Nf-3*Log[x]^3*(1-x)^-1-7/3*Log[x]^3*Nf-4*Log[x]^3*Log[1-x]+2*Log[x]^3*Log[1-x]*x^-1-14*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1+5*Log[x]^3*Log[s^-1*mu2]*x+5/2*Log[x]^4-1/2*Log[x]^4*x^-1-3/4*Log[x]^4*(1-x)^-2+3/4*Log[x]^4*(1-x)^-1)+Nc^-2*(1609/162+1609/81*x^-2-200/81*x^-2*Nf^2-1609/81*x^-1+200/81*x^-1*Nf^2-100/81*Nf^2-107/3*Pi^2*x^-2+275/9*Pi^2*x^-1-257/18*Pi^2+13/6*Pi^4*x^-2+1/3*Pi^4*x^-1+1/3*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+46/9*Log[1-x]*x^-1-9/2*Log[1-x]*Pi^2*x^-1+7*Log[1-x]*Pi^2-15/2*Log[1-x]*Pi^2*x+37/18*Log[1-x]^2-46/9*Log[1-x]^2*x^-1-Log[1-x]^2*Pi^2*x^-2+13/2*Log[1-x]^2*Pi^2*x^-1-49/4*Log[1-x]^2*Pi^2+15*Log[1-x]^2*Pi^2*x-31/4*Log[1-x]^2*Pi^2*x^2+Log[1-x]^3-Log[1-x]^3*x^-1+1/2*Log[1-x]^3*x-1/2*Log[1-x]^4-1/4*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+152/27*Log[s^-1*mu2]+304/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2-304/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x^-1*Nf^2-40/27*Log[s^-1*mu2]*Nf^2-13*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+19/3*Log[s^-1*mu2]*Pi^2+92/9*Log[s^-1*mu2]*Log[1-x]+184/9*Log[s^-1*mu2]*Log[1-x]*x^-2-169/9*Log[s^-1*mu2]*Log[1-x]*x^-1+40/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2+5/6*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*x+367/18*Log[s^-1*mu2]^2+367/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-367/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/9*Log[s^-1*mu2]^2*Nf^2+16*Log[s^-1*mu2]^2*Pi^2*x^-2-19*Log[s^-1*mu2]^2*Pi^2*x^-1+19/2*Log[s^-1*mu2]^2*Pi^2+10/3*Log[s^-1*mu2]^2*Log[1-x]+20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-1/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-7*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+7*Log[s^-1*mu2]^3+14*Log[s^-1*mu2]^3*x^-2-14*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+379/27*Log[x]-304/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-365/27*Log[x]*x^-1-20/9*Log[x]*x^-1*Nf-80/27*Log[x]*x^-1*Nf^2+20/9*Log[x]*Nf+40/27*Log[x]*Nf^2+13*Log[x]*Pi^2*x^-2+43/6*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1-10/3*Log[x]*Pi^2+15/2*Log[x]*Pi^2*x-49/3*Log[x]*Log[1-x]-184/9*Log[x]*Log[1-x]*x^-2+29*Log[x]*Log[1-x]*x^-1+10*Log[x]*Log[1-x]*Pi^2*x^-2-13*Log[x]*Log[1-x]*Pi^2*x^-1+25/2*Log[x]*Log[1-x]*Pi^2-14*Log[x]*Log[1-x]*Pi^2*x+31/2*Log[x]*Log[1-x]*Pi^2*x^2+13/6*Log[x]*Log[1-x]^2-1/3*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-14/3*Log[x]*Log[s^-1*mu2]-70/3*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+44/3*Log[x]*Log[s^-1*mu2]*x^-1-52/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+92/9*Log[x]*Log[s^-1*mu2]*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-40/9*Log[x]*Log[s^-1*mu2]*x*Nf-38*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[x]*Log[s^-1*mu2]^2-62/3*Log[x]*Log[s^-1*mu2]^2*x^-2+35/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+16/3*Log[x]*Log[s^-1*mu2]^2*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-5/6*Log[x]^2-157/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+4/3*Log[x]^2*x^-1+22/9*Log[x]^2*x^-1*Nf+8/9*Log[x]^2*x^-1*Nf^2-32/9*Log[x]^2*Nf-4/9*Log[x]^2*Nf^2+22*Log[x]^2*Pi^2*x^-2+19/2*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+10*Log[x]^2*Pi^2*(1-x)^-1-19/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x-31/4*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]+20/3*Log[x]^2*Log[1-x]*x^-2-3*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+13/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-7*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2-6*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-2+10/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-20/3*Log[x]^2*Log[s^-1*mu2]*Nf+4*Log[x]^2*Log[s^-1*mu2]*x+8/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+5/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-13*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^2*Log[s^-1*mu2]^2*x^2+16/3*Log[x]^3+22/3*Log[x]^3*x^-2+7/3*Log[x]^3*x^-1-2/3*Log[x]^3*x^-1*Nf+2*Log[x]^3*(1-x)^-1+4/3*Log[x]^3*Nf-1/2*Log[x]^3*x-3*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-5/4*Log[x]^4-2*Log[x]^4*x^-2+3*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-2+5/2*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-1*(-920/81*x^-2*Nf+920/81*x^-1*Nf-460/81*Nf+50/9*Pi^2*x^-2*Nf-40/9*Pi^2*x^-1*Nf+3*Pi^2+20/9*Pi^2*Nf-10/9*Log[1-x]*x^-1*Nf-6*Log[1-x]*Pi^2+6*Log[1-x]*Pi^2*x+10/9*Log[1-x]^2*x^-1*Nf-5/9*Log[1-x]^2*Nf-284/27*Log[s^-1*mu2]*x^-2*Nf+284/27*Log[s^-1*mu2]*x^-1*Nf-142/27*Log[s^-1*mu2]*Nf+10/3*Log[s^-1*mu2]*Pi^2*x^-2*Nf-6*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Pi^2*x^-1*Nf+6*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]*Pi^2*Nf-184/9*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+92/9*Log[s^-1*mu2]*Log[1-x]*x^-1+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*Nf+92/9*Log[s^-1*mu2]*Log[1-x]*x+7*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-14*Log[s^-1*mu2]*Log[1-x]*Pi^2+7*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-1/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-80/9*Log[s^-1*mu2]^2*x^-2*Nf+80/9*Log[s^-1*mu2]^2*x^-1*Nf-40/9*Log[s^-1*mu2]^2*Nf-20/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+10/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+10/3*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-4*Log[s^-1*mu2]^3*x^-2*Nf+4*Log[s^-1*mu2]^3*x^-1*Nf-2*Log[s^-1*mu2]^3*Nf-12*Log[s^-1*mu2]^3*Log[1-x]+6*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*x+46/9*Log[x]+284/27*Log[x]*x^-2*Nf-46/9*Log[x]*x^-1-164/27*Log[x]*x^-1*Nf+52/27*Log[x]*Nf-10/3*Log[x]*Pi^2*x^-2*Nf+17/2*Log[x]*Pi^2*x^-1+8/3*Log[x]*Pi^2*x^-1*Nf+6*Log[x]*Pi^2*(1-x)^-1-11/2*Log[x]*Pi^2-4/3*Log[x]*Pi^2*Nf-6*Log[x]*Pi^2*x+40/9*Log[x]*Log[1-x]*x^-2*Nf-6*Log[x]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[1-x]*Nf-12*Log[x]*Log[1-x]*Pi^2*x^-1+12*Log[x]*Log[1-x]*Pi^2-6*Log[x]*Log[1-x]*Pi^2*x-2/3*Log[x]*Log[1-x]^2*x^-1*Nf+1/3*Log[x]*Log[1-x]^2*Nf+199/9*Log[x]*Log[s^-1*mu2]+80/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-107/9*Log[x]*Log[s^-1*mu2]*x^-1-56/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+22/9*Log[x]*Log[s^-1*mu2]*Nf-92/9*Log[x]*Log[s^-1*mu2]*x-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2-7*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+29/3*Log[x]*Log[s^-1*mu2]^2+20/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-19/3*Log[x]*Log[s^-1*mu2]^2*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+10/3*Log[x]*Log[s^-1*mu2]^2*Nf-10/3*Log[x]*Log[s^-1*mu2]^2*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-6*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*x-34/9*Log[x]^2+38/9*Log[x]^2*x^-1+16/9*Log[x]^2*x^-1*Nf-2/9*Log[x]^2*Nf+19/4*Log[x]^2*Pi^2*x^-1+3*Log[x]^2*Pi^2*(1-x)^-2-3*Log[x]^2*Pi^2*(1-x)^-1-7/2*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*x-2*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2*Nf+2*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*x^-1*Nf-2*Log[x]^2*Log[1-x]*Nf-13/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+37/6*Log[x]^2*Log[s^-1*mu2]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-2*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-11*Log[x]^2*Log[s^-1*mu2]^2+11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x-5/6*Log[x]^3-4/3*Log[x]^3*x^-2*Nf+1/6*Log[x]^3*x^-1-4/3*Log[x]^3*x^-1*Nf+3*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*Nf+2*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4-1/2*Log[x]^4*x^-1+3/4*Log[x]^4*(1-x)^-2-3/4*Log[x]^4*(1-x)^-1)+Nc*(-260/81*x^-2*Nf+260/81*x^-1*Nf-130/81*Nf-70/27*Pi^2*x^-2*Nf+70/27*Pi^2*x^-1*Nf-Pi^2-35/27*Pi^2*Nf+2*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x-92/27*Log[s^-1*mu2]*x^-2*Nf+92/27*Log[s^-1*mu2]*x^-1*Nf-46/27*Log[s^-1*mu2]*Nf-14/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+2*Log[s^-1*mu2]*Pi^2*x^-1+14/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-2*Log[s^-1*mu2]*Pi^2-7/9*Log[s^-1*mu2]*Pi^2*Nf-52/9*Log[s^-1*mu2]*Log[1-x]+26/9*Log[s^-1*mu2]*Log[1-x]*x^-1+26/9*Log[s^-1*mu2]*Log[1-x]*x-5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4/3*Log[s^-1*mu2]^2*x^-2*Nf-4/3*Log[s^-1*mu2]^2*x^-1*Nf+2/3*Log[s^-1*mu2]^2*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]+4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]*x+4/3*Log[s^-1*mu2]^3*x^-2*Nf-4/3*Log[s^-1*mu2]^3*x^-1*Nf+2/3*Log[s^-1*mu2]^3*Nf+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x+13/9*Log[x]+92/27*Log[x]*x^-2*Nf-13/9*Log[x]*x^-1-122/27*Log[x]*x^-1*Nf+76/27*Log[x]*Nf+14/9*Log[x]*Pi^2*x^-2*Nf-19/6*Log[x]*Pi^2*x^-1-14/9*Log[x]*Pi^2*x^-1*Nf-2*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2+7/9*Log[x]*Pi^2*Nf+2*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x+58/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-32/9*Log[x]*Log[s^-1*mu2]*x^-1-22/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+14/9*Log[x]*Log[s^-1*mu2]*Nf-26/9*Log[x]*Log[s^-1*mu2]*x-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+5/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-2/3*Log[x]*Log[s^-1*mu2]^2*Nf-4/3*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x-28/9*Log[x]^2-28/9*Log[x]^2*x^-2*Nf+25/18*Log[x]^2*x^-1+8/3*Log[x]^2*x^-1*Nf-5/3*Log[x]^2*Nf-17/12*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+5/6*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x-16/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+5/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-1/3*Log[x]^2*Log[s^-1*mu2]*Nf+10/3*Log[x]^2*Log[s^-1*mu2]*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+13/6*Log[x]^3+4/3*Log[x]^3*x^-2*Nf-4/3*Log[x]^3*x^-1-2/3*Log[x]^3*x^-1*Nf-Log[x]^3*(1-x)^-1+1/3*Log[x]^3*Nf+2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+Nc^2*(169/162+169/81*x^-2-169/81*x^-1+91/27*Pi^2*x^-2-91/27*Pi^2*x^-1+59/27*Pi^2+49/36*Pi^4*x^-2-49/36*Pi^4*x^-1+49/72*Pi^4+26/27*Log[s^-1*mu2]+52/27*Log[s^-1*mu2]*x^-2-52/27*Log[s^-1*mu2]*x^-1+14/9*Log[s^-1*mu2]*Pi^2*x^-2-32/9*Log[s^-1*mu2]*Pi^2*x^-1+25/9*Log[s^-1*mu2]*Pi^2-11/9*Log[s^-1*mu2]^2-22/9*Log[s^-1*mu2]^2*x^-2+22/9*Log[s^-1*mu2]^2*x^-1+5/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1+5/6*Log[s^-1*mu2]^2*Pi^2-2/3*Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-2+4/3*Log[s^-1*mu2]^3*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-65/27*Log[x]-52/27*Log[x]*x^-2+91/27*Log[x]*x^-1-14/9*Log[x]*Pi^2*x^-2+85/18*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1-53/18*Log[x]*Pi^2-10/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+14/9*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-7/3*Log[x]*Log[s^-1*mu2]^2*x^-1+19/9*Log[x]^2+10/3*Log[x]^2*x^-2-23/9*Log[x]^2*x^-1+19/3*Log[x]^2*Pi^2*x^-2-7/6*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+1/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/6*Log[x]^3-4/3*Log[x]^3*x^-2+5/3*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1+1/8*Log[x]^4+Log[x]^4*x^-2+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+767/81+1534/81*x^-2+100/81*x^-2*Nf^2-1534/81*x^-1-100/81*x^-1*Nf^2+50/81*Nf^2+103/9*Pi^2*x^-2-116/9*Pi^2*x^-1+49/9*Pi^2-28/9*Pi^4*x^-2+35/18*Pi^4*x^-1-35/36*Pi^4+13/9*Log[1-x]*x^-1+13/6*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+11/9*Log[1-x]^2-13/9*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*Pi^2*x^-2-19/6*Log[1-x]^2*Pi^2*x^-1+79/12*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x^-1+1/2*Log[1-x]^4+1/8*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1+209/27*Log[s^-1*mu2]+418/27*Log[s^-1*mu2]*x^-2+40/27*Log[s^-1*mu2]*x^-2*Nf^2-418/27*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*x^-1*Nf^2+20/27*Log[s^-1*mu2]*Nf^2+11/3*Log[s^-1*mu2]*Pi^2*x^-2+11/3*Log[s^-1*mu2]*Pi^2*x^-1-35/6*Log[s^-1*mu2]*Pi^2+26/9*Log[s^-1*mu2]*Log[1-x]+52/9*Log[s^-1*mu2]*Log[1-x]*x^-2-46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-20/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x-19/9*Log[s^-1*mu2]^2-38/9*Log[s^-1*mu2]^2*x^-2+4/9*Log[s^-1*mu2]^2*x^-2*Nf^2+38/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+2/9*Log[s^-1*mu2]^2*Nf^2-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+29/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/6*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-4/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-Log[s^-1*mu2]^3-2*Log[s^-1*mu2]^3*x^-2+2*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-308/27*Log[x]-418/27*Log[x]*x^-2-40/27*Log[x]*x^-2*Nf^2+478/27*Log[x]*x^-1+10/9*Log[x]*x^-1*Nf+40/27*Log[x]*x^-1*Nf^2-10/9*Log[x]*Nf-20/27*Log[x]*Nf^2-11/3*Log[x]*Pi^2*x^-2-17/2*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2*(1-x)^-1+11/2*Log[x]*Pi^2-4*Log[x]*Pi^2*x-13/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*x^-2+8*Log[x]*Log[1-x]*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*x^-2+7*Log[x]*Log[1-x]*Pi^2*x^-1-15/2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-1/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1-7*Log[x]*Log[s^-1*mu2]-12*Log[x]*Log[s^-1*mu2]*x^-2-8/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+37/3*Log[x]*Log[s^-1*mu2]*x^-1+26/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+8/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-46/9*Log[x]*Log[s^-1*mu2]*Nf-4/9*Log[x]*Log[s^-1*mu2]*Nf^2+20/9*Log[x]*Log[s^-1*mu2]*x*Nf+82/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-34/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+17/3*Log[x]*Log[s^-1*mu2]*Pi^2-22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-13/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-2+17/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*Nf+4/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+13/2*Log[x]^2+146/9*Log[x]^2*x^-2+4/9*Log[x]^2*x^-2*Nf^2-43/3*Log[x]^2*x^-1-11/9*Log[x]^2*x^-1*Nf-4/9*Log[x]^2*x^-1*Nf^2+16/9*Log[x]^2*Nf+2/9*Log[x]^2*Nf^2-56/3*Log[x]^2*Pi^2*x^-2-19/6*Log[x]^2*Pi^2*x^-1-3/2*Log[x]^2*Pi^2*(1-x)^-2-6*Log[x]^2*Pi^2*(1-x)^-1+19/12*Log[x]^2*Pi^2+4*Log[x]^2*Pi^2*x^2+4*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-5*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1+15/2*Log[x]^2*Log[s^-1*mu2]+22/3*Log[x]^2*Log[s^-1*mu2]*x^-2-9*Log[x]^2*Log[s^-1*mu2]*x^-1-5/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+10/3*Log[x]^2*Log[s^-1*mu2]*Nf-2*Log[x]^2*Log[s^-1*mu2]*x-4/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+3/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2-19/6*Log[x]^3-14/3*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1+1/3*Log[x]^3*x^-1*Nf-3/2*Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Nf-2*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x+3/2*Log[x]^4-3*Log[x]^4*x^-1-3/8*Log[x]^4*(1-x)^-2-3/2*Log[x]^4*(1-x)^-1;qqbqqb1LX1L12=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2-32/3*Pi^2*x^-1+19/3*Pi^2+1/18*Pi^4*x^-2+5/18*Pi^4*x^-1+31/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2+16*Log[1-x]*x^-1-1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+9*Log[1-x]^2-16*Log[1-x]^2*x^-1+1/3*Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-28/3*Log[s^-1*mu2]^2*Pi^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-32*Log[x]-96*Log[x]*x^-2+64*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+26/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-7/3*Log[x]*Pi^2-Log[x]*Pi^2*x-50*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+90*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+2*Log[x]*Log[1-x]*Pi^2*x^-1-5*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+37*Log[x]^2+50*Log[x]^2*x^-2-70*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2-2/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-26*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7*Log[x]^3-12*Log[x]^3*x^-2+20*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-14*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+20*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+17/4*Log[x]^4+2*Log[x]^4*x^-2-6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-128-320/9*x^-2*Nf+64*x^-1+320/9*x^-1*Nf-160/9*Nf+64*x+20/27*Pi^2*x^-2*Nf-32/3*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf+64/3*Pi^2-20/27*Pi^2*Nf-23/3*Pi^2*x+7/36*Pi^4*x^-1-7/18*Pi^4+7/36*Pi^4*x-16*I*Pi*x^-1+32*I*Pi-16*I*Pi*x+1/3*I*Pi^3*x^-1+1/3*I*Pi^3-2/3*I*Pi^3*x-20/9*Log[1-x]*x^-1*Nf-6*Log[1-x]*Pi^2+6*Log[1-x]*Pi^2*x-16*Log[1-x]*I*Pi*x^-1+32*Log[1-x]*I*Pi-16*Log[1-x]*I*Pi*x+1/3*Log[1-x]*I*Pi^3*x^-1-2/3*Log[1-x]*I*Pi^3+1/3*Log[1-x]*I*Pi^3*x+20/9*Log[1-x]^2*x^-1*Nf-10/9*Log[1-x]^2*Nf-96*Log[s^-1*mu2]-104/3*Log[s^-1*mu2]*x^-2*Nf+48*Log[s^-1*mu2]*x^-1+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+48*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-4*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-4/9*Log[s^-1*mu2]*Pi^2*Nf+4*Log[s^-1*mu2]*Pi^2*x-6*Log[s^-1*mu2]*I*Pi*x^-1+12*Log[s^-1*mu2]*I*Pi-6*Log[s^-1*mu2]*I*Pi*x-2*Log[s^-1*mu2]*I*Pi^3*x^-1+4*Log[s^-1*mu2]*I*Pi^3-2*Log[s^-1*mu2]*I*Pi^3*x-128*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+64*Log[s^-1*mu2]*Log[1-x]*x^-1+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*Nf+64*Log[s^-1*mu2]*Log[1-x]*x+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-10*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+20*Log[s^-1*mu2]*Log[1-x]*I*Pi-10*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-50*Log[s^-1*mu2]^2-112/9*Log[s^-1*mu2]^2*x^-2*Nf+25*Log[s^-1*mu2]^2*x^-1+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf+25*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Pi^2*x-2*Log[s^-1*mu2]^2*I*Pi*x^-1+4*Log[s^-1*mu2]^2*I*Pi-2*Log[s^-1*mu2]^2*I*Pi*x-48*Log[s^-1*mu2]^2*Log[1-x]-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+24*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+24*Log[s^-1*mu2]^2*Log[1-x]*x-2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-24*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2*Nf+6*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+6*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*x+64*Log[x]+104/3*Log[x]*x^-2*Nf-48*Log[x]*x^-1-272/9*Log[x]*x^-1*Nf+136/9*Log[x]*Nf-16*Log[x]*x-4/9*Log[x]*Pi^2*x^-2*Nf+4*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2*x^-1*Nf+6*Log[x]*Pi^2*(1-x)^-1-10/3*Log[x]*Pi^2+4/9*Log[x]*Pi^2*Nf-20/3*Log[x]*Pi^2*x-2*Log[x]*I*Pi*x^-1-12*Log[x]*I*Pi+14*Log[x]*I*Pi*x+13/6*Log[x]*I*Pi^3*x^-1-2*Log[x]*I*Pi^3+5/6*Log[x]*I*Pi^3*x+32*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2*Nf-16*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[1-x]*Nf-16*Log[x]*Log[1-x]*x-29/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+10*Log[x]*Log[1-x]*I*Pi*x^-1-20*Log[x]*Log[1-x]*I*Pi+10*Log[x]*Log[1-x]*I*Pi*x-4/3*Log[x]*Log[1-x]^2*x^-1*Nf+2/3*Log[x]*Log[1-x]^2*Nf+4*Log[x]*Log[1-x]^2*I*Pi*x^-1-8*Log[x]*Log[1-x]^2*I*Pi+4*Log[x]*Log[1-x]^2*I*Pi*x+152*Log[x]*Log[s^-1*mu2]+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-82*Log[x]*Log[s^-1*mu2]*x^-1-200/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+100/9*Log[x]*Log[s^-1*mu2]*Nf-70*Log[x]*Log[s^-1*mu2]*x-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+28/3*Log[x]*Log[s^-1*mu2]*Pi^2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+5*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*I*Pi+11*Log[x]*Log[s^-1*mu2]*I*Pi*x+48*Log[x]*Log[s^-1*mu2]*Log[1-x]+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-30*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+56*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-30*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-26*Log[x]*Log[s^-1*mu2]^2*x-Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*I*Pi*x+52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-54*Log[x]^2-112/9*Log[x]^2*x^-2*Nf+29*Log[x]^2*x^-1+128/9*Log[x]^2*x^-1*Nf-64/9*Log[x]^2*Nf+12*Log[x]^2*x+55/12*Log[x]^2*Pi^2*x^-1+3*Log[x]^2*Pi^2*(1-x)^-2-3*Log[x]^2*Pi^2*(1-x)^-1-2*Log[x]^2*Pi^2+17/4*Log[x]^2*Pi^2*x-3*Log[x]^2*I*Pi*x^-1+23/2*Log[x]^2*I*Pi-17/2*Log[x]^2*I*Pi*x-6*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2*Nf+6*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[1-x]*x^-1*Nf-4*Log[x]^2*Log[1-x]*Nf-4*Log[x]^2*Log[1-x]*I*Pi*x^-1+10*Log[x]^2*Log[1-x]*I*Pi-7*Log[x]^2*Log[1-x]*I*Pi*x-54*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+63/2*Log[x]^2*Log[s^-1*mu2]*x^-1+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*Nf+33/2*Log[x]^2*Log[s^-1*mu2]*x+Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*I*Pi-5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-30*Log[x]^2*Log[s^-1*mu2]^2+29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+27/2*Log[x]^2*Log[s^-1*mu2]^2*x+21/2*Log[x]^3+8/3*Log[x]^3*x^-2*Nf-15/2*Log[x]^3*x^-1-16/3*Log[x]^3*x^-1*Nf+3*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Nf-2*Log[x]^3*I*Pi+3*Log[x]^3*I*Pi*x+6*Log[x]^3*Log[1-x]-3*Log[x]^3*Log[1-x]*x^-1+24*Log[x]^3*Log[s^-1*mu2]-9*Log[x]^3*Log[s^-1*mu2]*x^-1-9*Log[x]^3*Log[s^-1*mu2]*x-9/2*Log[x]^4+3/2*Log[x]^4*x^-1+3/4*Log[x]^4*(1-x)^-2-3/4*Log[x]^4*(1-x)^-1)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-160/9*x^-1*Nf-200/81*x^-1*Nf^2+320/9*Nf+100/81*Nf^2-160/9*x*Nf+1126/27*Pi^2*x^-2-988/27*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf+467/27*Pi^2-62/27*Pi^2*Nf+6*Pi^2*x+22/27*Pi^2*x*Nf-5/6*Pi^4*x^-2-5/3*Pi^4*x^-1+5/6*Pi^4+8*I*Pi*x^-1+68/9*I*Pi*x^-1*Nf-16*I*Pi-136/9*I*Pi*Nf+16*I*Pi*x+68/9*I*Pi*x*Nf-1/6*I*Pi^3*x^-1-1/9*I*Pi^3*x^-1*Nf+4/3*I*Pi^3+2/9*I*Pi^3*Nf-7/3*I*Pi^3*x-1/9*I*Pi^3*x*Nf-46/9*Log[1-x]*x^-1+8*Log[1-x]*x+13/2*Log[1-x]*Pi^2*x^-1-7*Log[1-x]*Pi^2-19/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2+20/9*Log[1-x]*I*Pi*x^-1*Nf+24*Log[1-x]*I*Pi-40/9*Log[1-x]*I*Pi*Nf-51*Log[1-x]*I*Pi*x+20/9*Log[1-x]*I*Pi*x*Nf+32*Log[1-x]*I*Pi*x^2-7/2*Log[1-x]*I*Pi^3+7*Log[1-x]*I*Pi^3*x-14/3*Log[1-x]*I*Pi^3*x^2+31/9*Log[1-x]^2+46/9*Log[1-x]^2*x^-1-8*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2-21/2*Log[1-x]^2*Pi^2*x^-1+74/3*Log[1-x]^2*Pi^2-185/6*Log[1-x]^2*Pi^2*x+16*Log[1-x]^2*Pi^2*x^2-3/2*Log[1-x]^2*I*Pi+3*Log[1-x]^2*I*Pi*x-4*Log[1-x]^3+2*Log[1-x]^3*x^-1+2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-52/3*Log[s^-1*mu2]*x^-1*Nf-80/27*Log[s^-1*mu2]*x^-1*Nf^2+104/3*Log[s^-1*mu2]*Nf+40/27*Log[s^-1*mu2]*Nf^2-52/3*Log[s^-1*mu2]*x*Nf+140/9*Log[s^-1*mu2]*Pi^2*x^-2-53/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-55/18*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*Nf+4*Log[s^-1*mu2]*Pi^2*x-4/9*Log[s^-1*mu2]*Pi^2*x*Nf-32*Log[s^-1*mu2]*I*Pi*x^-2+35*Log[s^-1*mu2]*I*Pi*x^-1+10/3*Log[s^-1*mu2]*I*Pi*x^-1*Nf-22*Log[s^-1*mu2]*I*Pi-20/3*Log[s^-1*mu2]*I*Pi*Nf+6*Log[s^-1*mu2]*I*Pi*x+10/3*Log[s^-1*mu2]*I*Pi*x*Nf+2/3*Log[s^-1*mu2]*I*Pi^3*x^-2-2/3*Log[s^-1*mu2]*I*Pi^3*x^-1+1/3*Log[s^-1*mu2]*I*Pi^3+52/9*Log[s^-1*mu2]*Log[1-x]-184/9*Log[s^-1*mu2]*Log[1-x]*x^-2+169/9*Log[s^-1*mu2]*Log[1-x]*x^-1-80/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+160/9*Log[s^-1*mu2]*Log[1-x]*Nf-29*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+32*Log[s^-1*mu2]*Log[1-x]*x^2+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1*Nf+3*Log[s^-1*mu2]*Log[1-x]*I*Pi-16/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf-8*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2+5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[s^-1*mu2]*Log[1-x]^2*x-Log[s^-1*mu2]*Log[1-x]^2*I*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-56/9*Log[s^-1*mu2]^2*x^-1*Nf-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+112/9*Log[s^-1*mu2]^2*Nf+4/9*Log[s^-1*mu2]^2*Nf^2-56/9*Log[s^-1*mu2]^2*x*Nf-10*Log[s^-1*mu2]^2*Pi^2*x^-2+13*Log[s^-1*mu2]^2*Pi^2*x^-1-13/2*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*I*Pi*x^-2+13*Log[s^-1*mu2]^2*I*Pi*x^-1+2/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf-8*Log[s^-1*mu2]^2*I*Pi-4/3*Log[s^-1*mu2]^2*I*Pi*Nf+2*Log[s^-1*mu2]^2*I*Pi*x+2/3*Log[s^-1*mu2]^2*I*Pi*x*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-11*Log[s^-1*mu2]^2*Log[1-x]*x-16/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+12*Log[s^-1*mu2]^2*Log[1-x]*x^2-Log[s^-1*mu2]^2*Log[1-x]*I*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^2+7*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-17*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-4/3*Log[s^-1*mu2]^3*x*Nf-4*Log[s^-1*mu2]^3*I*Pi*x^-2+4*Log[s^-1*mu2]^3*I*Pi*x^-1-2*Log[s^-1*mu2]^3*I*Pi-4*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-280/9*Log[x]*x^-1+12*Log[x]*x^-1*Nf+80/27*Log[x]*x^-1*Nf^2-176/9*Log[x]*Nf-40/27*Log[x]*Nf^2+8*Log[x]*x+68/9*Log[x]*x*Nf-140/9*Log[x]*Pi^2*x^-2+5/9*Log[x]*Pi^2*x^-1+5/9*Log[x]*Pi^2*x^-1*Nf-35/18*Log[x]*Pi^2+2/9*Log[x]*Pi^2*Nf-67/6*Log[x]*Pi^2*x-1/9*Log[x]*Pi^2*x*Nf-12*Log[x]*Pi^2*x^2+32*Log[x]*I*Pi*x^-2-19*Log[x]*I*Pi*x^-1-20/9*Log[x]*I*Pi*x^-1*Nf+6*Log[x]*I*Pi+20/3*Log[x]*I*Pi*Nf+13*Log[x]*I*Pi*x-40/9*Log[x]*I*Pi*x*Nf-32*Log[x]*I*Pi*x^2-2/3*Log[x]*I*Pi^3*x^-2+1/3*Log[x]*I*Pi^3*x^-1+Log[x]*I*Pi^3-7/3*Log[x]*I*Pi^3*x+14/3*Log[x]*I*Pi^3*x^2+46/3*Log[x]*Log[1-x]+184/9*Log[x]*Log[1-x]*x^-2-29*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*x^-1*Nf-40/9*Log[x]*Log[1-x]*Nf+20/9*Log[x]*Log[1-x]*x*Nf-10*Log[x]*Log[1-x]*Pi^2*x^-2+15*Log[x]*Log[1-x]*Pi^2*x^-1-47/2*Log[x]*Log[1-x]*Pi^2+32*Log[x]*Log[1-x]*Pi^2*x-32*Log[x]*Log[1-x]*Pi^2*x^2-8/3*Log[x]*Log[1-x]*I*Pi*x^-1*Nf+16/3*Log[x]*Log[1-x]*I*Pi*Nf-8/3*Log[x]*Log[1-x]*I*Pi*x*Nf+5/6*Log[x]*Log[1-x]^2-5/3*Log[x]*Log[1-x]^2*x^-1+86/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-568/9*Log[x]*Log[s^-1*mu2]*x^-1+134/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-244/9*Log[x]*Log[s^-1*mu2]*Nf-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+35*Log[x]*Log[s^-1*mu2]*x+110/9*Log[x]*Log[s^-1*mu2]*x*Nf-32*Log[x]*Log[s^-1*mu2]*x^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+24*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2-20*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf+16*Log[x]*Log[s^-1*mu2]*I*Pi+16/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf-8*Log[x]*Log[s^-1*mu2]*I*Pi*x-10/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-11/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+8*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-32*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-12*Log[x]*Log[s^-1*mu2]^2*Nf+13*Log[x]*Log[s^-1*mu2]^2*x+6*Log[x]*Log[s^-1*mu2]^2*x*Nf-12*Log[x]*Log[s^-1*mu2]^2*x^2+12*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*I*Pi-6*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^2-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-32/9*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2+190/9*Log[x]^2*x^-1-43/9*Log[x]^2*x^-1*Nf-8/9*Log[x]^2*x^-1*Nf^2+26/3*Log[x]^2*Nf+4/9*Log[x]^2*Nf^2-8*Log[x]^2*x-5/3*Log[x]^2*x*Nf-34/3*Log[x]^2*Pi^2*x^-2-11*Log[x]^2*Pi^2*x^-1-12*Log[x]^2*Pi^2*(1-x)^-1+131/12*Log[x]^2*Pi^2+7/6*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2-12*Log[x]^2*I*Pi*x^-2+7*Log[x]^2*I*Pi*x^-1+4/3*Log[x]^2*I*Pi*x^-1*Nf-11/2*Log[x]^2*I*Pi-10/3*Log[x]^2*I*Pi*Nf+3*Log[x]^2*I*Pi*x+7/3*Log[x]^2*I*Pi*x*Nf-Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+7*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1+17/6*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+52/3*Log[x]^2*Log[s^-1*mu2]*x^-1-17/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+12*Log[x]^2*Log[s^-1*mu2]*Nf-11*Log[x]^2*Log[s^-1*mu2]*x-5*Log[x]^2*Log[s^-1*mu2]*x*Nf-12*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-5*Log[x]^2*Log[s^-1*mu2]*I*Pi+2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-17*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-11/3*Log[x]^3-8/3*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1+Log[x]^3*x^-1*Nf-2*Log[x]^3*Nf+4*Log[x]^3*I*Pi*x^-2-2*Log[x]^3*I*Pi*x^-1+Log[x]^3*I*Pi-Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^3*Log[s^-1*mu2]*x+5/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-3*Log[x]^4*(1-x)^-1)+Nc^-2*(736/9+2360/81*x^-2*Nf-368/9*x^-1-2360/81*x^-1*Nf+100/81*x^-1*Nf^2+1180/81*Nf-200/81*Nf^2-368/9*x+100/81*x*Nf^2-160/27*Pi^2*x^-2*Nf+524/27*Pi^2*x^-1+130/27*Pi^2*x^-1*Nf-1066/27*Pi^2-47/27*Pi^2*Nf+380/27*Pi^2*x-4/3*Pi^2*x*Nf-19/12*Pi^4*x^-1+19/6*Pi^4-19/12*Pi^4*x-2/9*I*Pi*x^-1-10/9*I*Pi*x^-1*Nf-20/27*I*Pi*x^-1*Nf^2+4/9*I*Pi+20/9*I*Pi*Nf+40/27*I*Pi*Nf^2-2/9*I*Pi*x-20/9*I*Pi*x*Nf-20/27*I*Pi*x*Nf^2-43/18*I*Pi^3*x^-1+34/9*I*Pi^3-25/18*I*Pi^3*x+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]*x*Nf+10*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*Nf-10*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x*Nf-8/3*Log[1-x]*Pi^2*x^2*Nf+118/9*Log[1-x]*I*Pi*x^-1-236/9*Log[1-x]*I*Pi-10/3*Log[1-x]*I*Pi*Nf+118/9*Log[1-x]*I*Pi*x+22/3*Log[1-x]*I*Pi*x*Nf-40/9*Log[1-x]*I*Pi*x^2*Nf-8/3*Log[1-x]*I*Pi^3*x^-1+16/3*Log[1-x]*I*Pi^3-8/3*Log[1-x]*I*Pi^3*x-10/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*x*Nf+1/3*Log[1-x]^2*I*Pi*Nf-2/3*Log[1-x]^2*I*Pi*x*Nf+172/3*Log[s^-1*mu2]+752/27*Log[s^-1*mu2]*x^-2*Nf-86/3*Log[s^-1*mu2]*x^-1-752/27*Log[s^-1*mu2]*x^-1*Nf+40/27*Log[s^-1*mu2]*x^-1*Nf^2+376/27*Log[s^-1*mu2]*Nf-80/27*Log[s^-1*mu2]*Nf^2-86/3*Log[s^-1*mu2]*x+40/27*Log[s^-1*mu2]*x*Nf^2-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+76/9*Log[s^-1*mu2]*Pi^2*x^-1+26/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-8/9*Log[s^-1*mu2]*Pi^2-13/9*Log[s^-1*mu2]*Pi^2*Nf-68/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*I*Pi*x^-2*Nf-49/3*Log[s^-1*mu2]*I*Pi*x^-1-46/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf-4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf^2+98/3*Log[s^-1*mu2]*I*Pi+32/9*Log[s^-1*mu2]*I*Pi*Nf+8/9*Log[s^-1*mu2]*I*Pi*Nf^2-49/3*Log[s^-1*mu2]*I*Pi*x-4/3*Log[s^-1*mu2]*I*Pi*x*Nf-4/9*Log[s^-1*mu2]*I*Pi*x*Nf^2+7/3*Log[s^-1*mu2]*I*Pi^3*x^-1-14/3*Log[s^-1*mu2]*I*Pi^3+7/3*Log[s^-1*mu2]*I*Pi^3*x+944/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-472/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-472/9*Log[s^-1*mu2]*Log[1-x]*x+34/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*x^2*Nf-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf+10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*x*Nf+8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1-16*Log[s^-1*mu2]*Log[1-x]^2*I*Pi+8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x+614/9*Log[s^-1*mu2]^2+136/9*Log[s^-1*mu2]^2*x^-2*Nf-307/9*Log[s^-1*mu2]^2*x^-1-136/9*Log[s^-1*mu2]^2*x^-1*Nf+4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+68/9*Log[s^-1*mu2]^2*Nf-8/9*Log[s^-1*mu2]^2*Nf^2-307/9*Log[s^-1*mu2]^2*x+4/9*Log[s^-1*mu2]^2*x*Nf^2-4*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Pi^2*x+8/3*Log[s^-1*mu2]^2*I*Pi*x^-2*Nf-11/3*Log[s^-1*mu2]^2*I*Pi*x^-1-8/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf+22/3*Log[s^-1*mu2]^2*I*Pi+4/3*Log[s^-1*mu2]^2*I*Pi*Nf-11/3*Log[s^-1*mu2]^2*I*Pi*x+112/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-56/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-56/3*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2*Nf-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+64/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2*Nf-32/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-32/3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*I*Pi*x^-1+4*Log[s^-1*mu2]^3*I*Pi-2*Log[s^-1*mu2]^3*I*Pi*x+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+6*Log[s^-1*mu2]^4-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*x-376/9*Log[x]-752/27*Log[x]*x^-2*Nf+42*Log[x]*x^-1+632/27*Log[x]*x^-1*Nf-20/27*Log[x]*x^-1*Nf^2-256/27*Log[x]*Nf+40/27*Log[x]*Nf^2-2/9*Log[x]*x-10/9*Log[x]*x*Nf-20/27*Log[x]*x*Nf^2+32/9*Log[x]*Pi^2*x^-2*Nf-157/18*Log[x]*Pi^2*x^-1-26/9*Log[x]*Pi^2*x^-1*Nf-12*Log[x]*Pi^2*(1-x)^-1+31/9*Log[x]*Pi^2+19/9*Log[x]*Pi^2*Nf+299/18*Log[x]*Pi^2*x-4/3*Log[x]*Pi^2*x*Nf+8/3*Log[x]*Pi^2*x^2*Nf-40/9*Log[x]*I*Pi*x^-2*Nf+134/9*Log[x]*I*Pi*x^-1+26/9*Log[x]*I*Pi*x^-1*Nf+4/9*Log[x]*I*Pi*x^-1*Nf^2-2/3*Log[x]*I*Pi-4/3*Log[x]*I*Pi*Nf-8/9*Log[x]*I*Pi*Nf^2-128/9*Log[x]*I*Pi*x-14/9*Log[x]*I*Pi*x*Nf+4/9*Log[x]*I*Pi*x*Nf^2+40/9*Log[x]*I*Pi*x^2*Nf-7/2*Log[x]*I*Pi^3*x^-1+2*Log[x]*I*Pi^3+1/2*Log[x]*I*Pi^3*x-236/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2*Nf+118/9*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+118/9*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-1-44/3*Log[x]*Log[1-x]*Pi^2+22/3*Log[x]*Log[1-x]*Pi^2*x-10/3*Log[x]*Log[1-x]*I*Pi*x^-1+20/3*Log[x]*Log[1-x]*I*Pi-10/3*Log[x]*Log[1-x]*I*Pi*x+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-8*Log[x]*Log[1-x]^2*I*Pi*x^-1+16*Log[x]*Log[1-x]^2*I*Pi-8*Log[x]*Log[1-x]^2*I*Pi*x-1364/9*Log[x]*Log[s^-1*mu2]-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+751/9*Log[x]*Log[s^-1*mu2]*x^-1+56/3*Log[x]*Log[s^-1*mu2]*x^-1*Nf-4/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-52/9*Log[x]*Log[s^-1*mu2]*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf^2+613/9*Log[x]*Log[s^-1*mu2]*x-46/9*Log[x]*Log[s^-1*mu2]*x*Nf-4/9*Log[x]*Log[s^-1*mu2]*x*Nf^2+40/9*Log[x]*Log[s^-1*mu2]*x^2*Nf+9*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Pi^2*x-16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2*Nf+8*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf-16/3*Log[x]*Log[s^-1*mu2]*I*Pi-8/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf-8/3*Log[x]*Log[s^-1*mu2]*I*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-100/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi-14*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-64*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+37*Log[x]*Log[s^-1*mu2]^2*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-4*Log[x]*Log[s^-1*mu2]^2*Nf+27*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf+15*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-24*Log[x]*Log[s^-1*mu2]^2*I*Pi+9*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-36*Log[x]*Log[s^-1*mu2]^3+18*Log[x]*Log[s^-1*mu2]^3*x^-1+18*Log[x]*Log[s^-1*mu2]^3*x+130/3*Log[x]^2+56/9*Log[x]^2*x^-2*Nf-403/18*Log[x]^2*x^-1-8*Log[x]^2*x^-1*Nf+25/9*Log[x]^2*Nf-35/6*Log[x]^2*x+10/9*Log[x]^2*x*Nf-39/4*Log[x]^2*Pi^2*x^-1-6*Log[x]^2*Pi^2*(1-x)^-2+6*Log[x]^2*Pi^2*(1-x)^-1+5*Log[x]^2*Pi^2-127/12*Log[x]^2*Pi^2*x+8/3*Log[x]^2*I*Pi*x^-2*Nf-13/3*Log[x]^2*I*Pi*x^-1-4/3*Log[x]^2*I*Pi*x^-1*Nf-11/3*Log[x]^2*I*Pi+Log[x]^2*I*Pi*Nf+14/3*Log[x]^2*I*Pi*x-2/3*Log[x]^2*I*Pi*x*Nf+6*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-6*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+6*Log[x]^2*Log[1-x]*I*Pi*x^-1-18*Log[x]^2*Log[1-x]*I*Pi+15*Log[x]^2*Log[1-x]*I*Pi*x+50*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-97/3*Log[x]^2*Log[s^-1*mu2]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+11/3*Log[x]^2*Log[s^-1*mu2]*Nf-10*Log[x]^2*Log[s^-1*mu2]*x+2/3*Log[x]^2*Log[s^-1*mu2]*x*Nf-16*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+12*Log[x]^2*Log[s^-1*mu2]*I*Pi+2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-17*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+44*Log[x]^2*Log[s^-1*mu2]^2-41/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-37/2*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^3+6*Log[x]^3*x^-1+8/3*Log[x]^3*x^-1*Nf-6*Log[x]^3*(1-x)^-1-4/3*Log[x]^3*Nf+3*Log[x]^3*I*Pi*x^-1+2*Log[x]^3*I*Pi-6*Log[x]^3*I*Pi*x-6*Log[x]^3*Log[1-x]+3*Log[x]^3*Log[1-x]*x^-1-24*Log[x]^3*Log[s^-1*mu2]+6*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^3*Log[s^-1*mu2]*x+4*Log[x]^4-1/2*Log[x]^4*x^-1-3/2*Log[x]^4*(1-x)^-2+3/2*Log[x]^4*(1-x)^-1)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+1180/81*x^-1*Nf+200/81*x^-1*Nf^2-2360/81*Nf-100/81*Nf^2+1180/81*x*Nf-800/27*Pi^2*x^-2+1055/27*Pi^2*x^-1-80/27*Pi^2*x^-1*Nf-1145/54*Pi^2+124/27*Pi^2*Nf-14/3*Pi^2*x-44/27*Pi^2*x*Nf+7/2*Pi^4*x^-2-5/2*Pi^4*x^-1+1/4*Pi^4+Pi^4*x-1/4*Pi^4*x^2-59/9*I*Pi*x^-1-128/27*I*Pi*x^-1*Nf+118/9*I*Pi+256/27*I*Pi*Nf-118/9*I*Pi*x-128/27*I*Pi*x*Nf+4/3*I*Pi^3*x^-1+8/9*I*Pi^3*x^-1*Nf-8/3*I*Pi^3-16/9*I*Pi^3*Nf+8/3*I*Pi^3*x+8/9*I*Pi^3*x*Nf-85/9*Log[1-x]*x^-1-59/9*Log[1-x]*x-5*Log[1-x]*Pi^2*x^-1+13*Log[1-x]*Pi^2-11/3*Log[1-x]*Pi^2*x-28/3*Log[1-x]*Pi^2*x^2-20/9*Log[1-x]*I*Pi*x^-1*Nf-59/3*Log[1-x]*I*Pi+40/9*Log[1-x]*I*Pi*Nf+125/3*Log[1-x]*I*Pi*x-20/9*Log[1-x]*I*Pi*x*Nf-236/9*Log[1-x]*I*Pi*x^2+4*Log[1-x]*I*Pi^3-8*Log[1-x]*I*Pi^3*x+16/3*Log[1-x]*I*Pi^3*x^2-11*Log[1-x]^2+85/9*Log[1-x]^2*x^-1+59/9*Log[1-x]^2*x-2*Log[1-x]^2*Pi^2*x^-2+9*Log[1-x]^2*Pi^2*x^-1-155/6*Log[1-x]^2*Pi^2+98/3*Log[1-x]^2*Pi^2*x-33/2*Log[1-x]^2*Pi^2*x^2+7/6*Log[1-x]^2*I*Pi-7/3*Log[1-x]^2*I*Pi*x+6*Log[1-x]^3-2*Log[1-x]^3*x^-1-Log[1-x]^3*x-3*Log[1-x]^4-1/2*Log[1-x]^4*x^-2+2*Log[1-x]^4*x^-1+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+376/27*Log[s^-1*mu2]*x^-1*Nf+80/27*Log[s^-1*mu2]*x^-1*Nf^2-752/27*Log[s^-1*mu2]*Nf-40/27*Log[s^-1*mu2]*Nf^2+376/27*Log[s^-1*mu2]*x*Nf-94/9*Log[s^-1*mu2]*Pi^2*x^-2+91/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-19/18*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*Nf-4*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x*Nf+236/9*Log[s^-1*mu2]*I*Pi*x^-2-257/9*Log[s^-1*mu2]*I*Pi*x^-1+4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf+160/9*Log[s^-1*mu2]*I*Pi-8/9*Log[s^-1*mu2]*I*Pi*Nf-14/3*Log[s^-1*mu2]*I*Pi*x+4/9*Log[s^-1*mu2]*I*Pi*x*Nf-16/3*Log[s^-1*mu2]*I*Pi^3*x^-2+22/3*Log[s^-1*mu2]*I*Pi^3*x^-1-11/3*Log[s^-1*mu2]*I*Pi^3-32*Log[s^-1*mu2]*Log[1-x]-340/9*Log[s^-1*mu2]*Log[1-x]*x^-2+307/9*Log[s^-1*mu2]*Log[1-x]*x^-1+80/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-160/9*Log[s^-1*mu2]*Log[1-x]*Nf+215/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-236/9*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1*Nf-19/3*Log[s^-1*mu2]*Log[1-x]*I*Pi+16/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf+26/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-17/3*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-6*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*x+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+68/9*Log[s^-1*mu2]^2*x^-1*Nf+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-136/9*Log[s^-1*mu2]^2*Nf-4/9*Log[s^-1*mu2]^2*Nf^2+68/9*Log[s^-1*mu2]^2*x*Nf-2*Log[s^-1*mu2]^2*Pi^2*x^-2+2*Log[s^-1*mu2]^2*Pi^2*x^-1-Log[s^-1*mu2]^2*Pi^2+28/3*Log[s^-1*mu2]^2*I*Pi*x^-2-34/3*Log[s^-1*mu2]^2*I*Pi*x^-1+26/3*Log[s^-1*mu2]^2*I*Pi-4*Log[s^-1*mu2]^2*I*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+22/3*Log[s^-1*mu2]^2*Log[1-x]*x+16/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-28/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-13*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+18*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-16/3*Log[s^-1*mu2]^3*Nf+8/3*Log[s^-1*mu2]^3*x*Nf+8*Log[s^-1*mu2]^3*I*Pi*x^-2-8*Log[s^-1*mu2]^3*I*Pi*x^-1+4*Log[s^-1*mu2]^3*I*Pi-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+746/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-784/27*Log[x]*x^-1-308/27*Log[x]*x^-1*Nf-80/27*Log[x]*x^-1*Nf^2+436/27*Log[x]*Nf+40/27*Log[x]*Nf^2-59/9*Log[x]*x-128/27*Log[x]*x*Nf+94/9*Log[x]*Pi^2*x^-2-49/9*Log[x]*Pi^2*x^-1-16/9*Log[x]*Pi^2*x^-1*Nf-4*Log[x]*Pi^2*(1-x)^-1+7/18*Log[x]*Pi^2+8/9*Log[x]*Pi^2*Nf+59/3*Log[x]*Pi^2*x-4/9*Log[x]*Pi^2*x*Nf+28/3*Log[x]*Pi^2*x^2-236/9*Log[x]*I*Pi*x^-2+139/9*Log[x]*I*Pi*x^-1-4/9*Log[x]*I*Pi*x^-1*Nf-14/3*Log[x]*I*Pi-32/9*Log[x]*I*Pi*Nf-97/9*Log[x]*I*Pi*x+4*Log[x]*I*Pi*x*Nf+236/9*Log[x]*I*Pi*x^2+16/3*Log[x]*I*Pi^3*x^-2-14/3*Log[x]*I*Pi^3*x^-1+Log[x]*I*Pi^3+8/3*Log[x]*I*Pi^3*x-16/3*Log[x]*I*Pi^3*x^2+91/3*Log[x]*Log[1-x]+340/9*Log[x]*Log[1-x]*x^-2-53*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*x^-1*Nf+40/9*Log[x]*Log[1-x]*Nf-20/9*Log[x]*Log[1-x]*x*Nf+4*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+29*Log[x]*Log[1-x]*Pi^2-44*Log[x]*Log[1-x]*Pi^2*x+41*Log[x]*Log[1-x]*Pi^2*x^2+8/3*Log[x]*Log[1-x]*I*Pi*x^-1*Nf+4*Log[x]*Log[1-x]*I*Pi-16/3*Log[x]*Log[1-x]*I*Pi*Nf-4*Log[x]*Log[1-x]*I*Pi*x+8/3*Log[x]*Log[1-x]*I*Pi*x*Nf-25/6*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x-2*Log[x]*Log[1-x]^2*I*Pi*x^-1+2*Log[x]*Log[1-x]^2*I*Pi*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+88/3*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-208/9*Log[x]*Log[s^-1*mu2]*x^-1-152/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+268/9*Log[x]*Log[s^-1*mu2]*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-257/9*Log[x]*Log[s^-1*mu2]*x-116/9*Log[x]*Log[s^-1*mu2]*x*Nf+236/9*Log[x]*Log[s^-1*mu2]*x^2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-56/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2+18*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf-40/3*Log[x]*Log[s^-1*mu2]*I*Pi-16/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf+26/3*Log[x]*Log[s^-1*mu2]*I*Pi*x+4*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf+79/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+10*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+16*Log[x]*Log[s^-1*mu2]^2*Nf-34/3*Log[x]*Log[s^-1*mu2]^2*x-8*Log[x]*Log[s^-1*mu2]^2*x*Nf+28/3*Log[x]*Log[s^-1*mu2]^2*x^2-16*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*I*Pi+4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-535/18*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+380/9*Log[x]^2*x^-1+44/9*Log[x]^2*x^-1*Nf+8/9*Log[x]^2*x^-1*Nf^2-28/3*Log[x]^2*Nf-4/9*Log[x]^2*Nf^2+59/9*Log[x]^2*x+10/9*Log[x]^2*x*Nf+26/3*Log[x]^2*Pi^2*x^-2+6*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2+14*Log[x]^2*Pi^2*(1-x)^-1-46/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x-49/2*Log[x]^2*Pi^2*x^2+28/3*Log[x]^2*I*Pi*x^-2-20/3*Log[x]^2*I*Pi*x^-1-4/3*Log[x]^2*I*Pi*x^-1*Nf+7/2*Log[x]^2*I*Pi+4*Log[x]^2*I*Pi*Nf-7/3*Log[x]^2*I*Pi*x-10/3*Log[x]^2*I*Pi*x*Nf-3*Log[x]^2*Log[1-x]-44/3*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x-8*Log[x]^2*Log[1-x]*I*Pi*x^-2+8*Log[x]^2*Log[1-x]*I*Pi*x^-1-5*Log[x]^2*Log[1-x]*I*Pi+2*Log[x]^2*Log[1-x]*I*Pi*x-15*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+18*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-151/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20*Log[x]^2*Log[s^-1*mu2]*x^-1+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-44/3*Log[x]^2*Log[s^-1*mu2]*Nf+43/3*Log[x]^2*Log[s^-1*mu2]*x+6*Log[x]^2*Log[s^-1*mu2]*x*Nf+8*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*I*Pi-2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+26*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-13*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+26*Log[x]^2*Log[s^-1*mu2]^2*x-24*Log[x]^2*Log[s^-1*mu2]^2*x^2+31/3*Log[x]^3+12*Log[x]^3*x^-2-32/3*Log[x]^3*x^-1-4/3*Log[x]^3*x^-1*Nf-2*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Nf+Log[x]^3*x-2*Log[x]^3*I*Pi*x^-1+Log[x]^3*I*Pi+13*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-18*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+10*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-12*Log[x]^3*Log[s^-1*mu2]*x-27/4*Log[x]^4-2*Log[x]^4*x^-2+6*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2+7/2*Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1+260/81*x^-1*Nf-520/81*Nf+260/81*x*Nf-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf-131/54*Pi^2-62/27*Pi^2*Nf-4/3*Pi^2*x+22/27*Pi^2*x*Nf-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4-13/9*I*Pi*x^-1-76/27*I*Pi*x^-1*Nf+26/9*I*Pi+152/27*I*Pi*Nf-26/9*I*Pi*x-76/27*I*Pi*x*Nf-7/6*I*Pi^3*x^-1-7/9*I*Pi^3*x^-1*Nf+4/3*I*Pi^3+14/9*I*Pi^3*Nf-1/3*I*Pi^3*x-7/9*I*Pi^3*x*Nf-13/9*Log[1-x]*x^-1-13/9*Log[1-x]*x-7/6*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2-13/3*Log[1-x]*I*Pi+28/3*Log[1-x]*I*Pi*x-52/9*Log[1-x]*I*Pi*x^2-1/2*Log[1-x]*I*Pi^3+Log[1-x]*I*Pi^3*x-2/3*Log[1-x]*I*Pi^3*x^2-13/9*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+13/9*Log[1-x]^2*x+7/6*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x+1/3*Log[1-x]^2*I*Pi-2/3*Log[1-x]^2*I*Pi*x-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1+92/27*Log[s^-1*mu2]*x^-1*Nf-184/27*Log[s^-1*mu2]*Nf+92/27*Log[s^-1*mu2]*x*Nf-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-17/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*Nf-4/9*Log[s^-1*mu2]*Pi^2*x*Nf+52/9*Log[s^-1*mu2]*I*Pi*x^-2-58/9*Log[s^-1*mu2]*I*Pi*x^-1-34/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf+38/9*Log[s^-1*mu2]*I*Pi+68/9*Log[s^-1*mu2]*I*Pi*Nf-4/3*Log[s^-1*mu2]*I*Pi*x-34/9*Log[s^-1*mu2]*I*Pi*x*Nf+14/3*Log[s^-1*mu2]*I*Pi^3*x^-2-20/3*Log[s^-1*mu2]*I*Pi^3*x^-1+10/3*Log[s^-1*mu2]*I*Pi^3-52/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/9*Log[s^-1*mu2]*Log[1-x]*x-52/9*Log[s^-1*mu2]*Log[1-x]*x^2-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-2/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1+Log[s^-1*mu2]*Log[1-x]^2*I*Pi+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1-4/3*Log[s^-1*mu2]^2*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Nf-4/3*Log[s^-1*mu2]^2*x*Nf+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*I*Pi*x^-2-5/3*Log[s^-1*mu2]^2*I*Pi*x^-1-2/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf-2/3*Log[s^-1*mu2]^2*I*Pi+4/3*Log[s^-1*mu2]^2*I*Pi*Nf+2*Log[s^-1*mu2]^2*I*Pi*x-2/3*Log[s^-1*mu2]^2*I*Pi*x*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+11/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1+7*Log[s^-1*mu2]^2*Log[1-x]*I*Pi-6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^2+Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-4/3*Log[s^-1*mu2]^3*x*Nf-4*Log[s^-1*mu2]^3*I*Pi*x^-2+4*Log[s^-1*mu2]^3*I*Pi*x^-1-2*Log[s^-1*mu2]^3*I*Pi+4*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+130/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1-16/27*Log[x]*x^-1*Nf+92/27*Log[x]*Nf-13/9*Log[x]*x-76/27*Log[x]*x*Nf+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+11/9*Log[x]*Pi^2*x^-1*Nf+2*Log[x]*Pi^2*(1-x)^-1+35/9*Log[x]*Pi^2-10/9*Log[x]*Pi^2*Nf-15/2*Log[x]*Pi^2*x+5/9*Log[x]*Pi^2*x*Nf+8/3*Log[x]*Pi^2*x^2-52/9*Log[x]*I*Pi*x^-2+32/9*Log[x]*I*Pi*x^-1+8/3*Log[x]*I*Pi*x^-1*Nf-4/3*Log[x]*I*Pi-28/9*Log[x]*I*Pi*Nf-20/9*Log[x]*I*Pi*x+4/9*Log[x]*I*Pi*x*Nf+52/9*Log[x]*I*Pi*x^2-14/3*Log[x]*I*Pi^3*x^-2+13/3*Log[x]*I*Pi^3*x^-1-2*Log[x]*I*Pi^3-1/3*Log[x]*I*Pi^3*x+2/3*Log[x]*I*Pi^3*x^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1-1/2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-4*Log[x]*Log[1-x]*I*Pi+4*Log[x]*Log[1-x]*I*Pi*x+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*I*Pi*x^-1-2*Log[x]*Log[1-x]^2*I*Pi*x+46/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]*Nf-58/9*Log[x]*Log[s^-1*mu2]*x+2/3*Log[x]*Log[s^-1*mu2]*x*Nf+52/9*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]*I*Pi-2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x-2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-4*Log[x]*Log[s^-1*mu2]^2*Nf-5/3*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^2+4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^2-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-67/18*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-1/9*Log[x]^2*x^-1*Nf+2/3*Log[x]^2*Nf+13/9*Log[x]^2*x+5/9*Log[x]^2*x*Nf-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+1/6*Log[x]^2*Pi^2*x+8*Log[x]^2*Pi^2*x^2+8/3*Log[x]^2*I*Pi*x^-2-1/3*Log[x]^2*I*Pi*x^-1+2*Log[x]^2*I*Pi-2/3*Log[x]^2*I*Pi*Nf-2/3*Log[x]^2*I*Pi*x+Log[x]^2*I*Pi*x*Nf-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[1-x]*I*Pi*x^-2-8*Log[x]^2*Log[1-x]*I*Pi*x^-1+5*Log[x]^2*Log[1-x]*I*Pi-2*Log[x]^2*Log[1-x]*I*Pi*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*Nf-10/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*x*Nf+4*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2-6*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+3*Log[x]^2*Log[s^-1*mu2]*I*Pi-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2+1/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+1/3*Log[x]^3*x^-1*Nf+Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Nf-4*Log[x]^3*I*Pi*x^-2+4*Log[x]^3*I*Pi*x^-1-2*Log[x]^3*I*Pi+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+Nc^2*(338/81-169/81*x^-1-169/81*x-52/27*Pi^2*x^-1+59/27*Pi^2-34/27*Pi^2*x-7/36*Pi^4*x^-1+7/18*Pi^4-7/36*Pi^4*x+65/27*I*Pi*x^-1-130/27*I*Pi+65/27*I*Pi*x+35/18*I*Pi^3*x^-1-26/9*I*Pi^3+17/18*I*Pi^3*x+104/27*Log[s^-1*mu2]-52/27*Log[s^-1*mu2]*x^-1-52/27*Log[s^-1*mu2]*x+22/9*Log[s^-1*mu2]*Pi^2*x^-1-26/9*Log[s^-1*mu2]*Pi^2+4/9*Log[s^-1*mu2]*Pi^2*x+4*Log[s^-1*mu2]*I*Pi*x^-1-8*Log[s^-1*mu2]*I*Pi+4*Log[s^-1*mu2]*I*Pi*x+1/3*Log[s^-1*mu2]*I*Pi^3*x^-1-2/3*Log[s^-1*mu2]*I*Pi^3+1/3*Log[s^-1*mu2]*I*Pi^3*x-44/9*Log[s^-1*mu2]^2+22/9*Log[s^-1*mu2]^2*x^-1+22/9*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Pi^2*x-1/3*Log[s^-1*mu2]^2*I*Pi*x^-1+2/3*Log[s^-1*mu2]^2*I*Pi-1/3*Log[s^-1*mu2]^2*I*Pi*x-8/3*Log[s^-1*mu2]^3+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*x-2*Log[s^-1*mu2]^3*I*Pi*x^-1+4*Log[s^-1*mu2]^3*I*Pi-2*Log[s^-1*mu2]^3*I*Pi*x+2*Log[s^-1*mu2]^4-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*x-52/27*Log[x]-13/27*Log[x]*x^-1+65/27*Log[x]*x-79/18*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1+28/9*Log[x]*Pi^2+29/18*Log[x]*Pi^2*x-23/9*Log[x]*I*Pi*x^-1+20/9*Log[x]*I*Pi+1/3*Log[x]*I*Pi*x+5/6*Log[x]*I*Pi^3*x^-1-2*Log[x]*I*Pi^3+13/6*Log[x]*I*Pi^3*x+44/9*Log[x]*Log[s^-1*mu2]-28/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*I*Pi+8/3*Log[x]*Log[s^-1*mu2]*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2-Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*x+5*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*I*Pi+3*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x-5/3*Log[x]^2-1/18*Log[x]^2*x^-1-13/18*Log[x]^2*x-19/12*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-25/12*Log[x]^2*Pi^2*x-Log[x]^2*I*Pi*x^-1+13/6*Log[x]^2*I*Pi-3*Log[x]^2*I*Pi*x-14/3*Log[x]^2*Log[s^-1*mu2]+Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*x-5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+6*Log[x]^2*Log[s^-1*mu2]*I*Pi-2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*x+13/6*Log[x]^3-4/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*I*Pi*x^-1-2*Log[x]^3*I*Pi+Log[x]^3*I*Pi*x+2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+3406/81+520/81*x^-2*Nf-1703/81*x^-1-520/81*x^-1*Nf-100/81*x^-1*Nf^2+260/81*Nf+200/81*Nf^2-1703/81*x-100/81*x*Nf^2+140/27*Pi^2*x^-2*Nf-184/27*Pi^2*x^-1-170/27*Pi^2*x^-1*Nf+431/27*Pi^2+67/27*Pi^2*Nf-139/27*Pi^2*x+4/3*Pi^2*x*Nf+19/12*Pi^4*x^-1-19/6*Pi^4+19/12*Pi^4*x+373/27*I*Pi*x^-1+10/9*I*Pi*x^-1*Nf+20/27*I*Pi*x^-1*Nf^2-746/27*I*Pi-20/9*I*Pi*Nf-40/27*I*Pi*Nf^2+373/27*I*Pi*x+20/9*I*Pi*x*Nf+20/27*I*Pi*x*Nf^2+1/9*I*Pi^3*x^-1-11/9*I*Pi^3+10/9*I*Pi^3*x+10/9*Log[1-x]*x^-1*Nf+10/9*Log[1-x]*x*Nf-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*Nf+4*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x*Nf+8/3*Log[1-x]*Pi^2*x^2*Nf+26/9*Log[1-x]*I*Pi*x^-1-52/9*Log[1-x]*I*Pi+10/3*Log[1-x]*I*Pi*Nf+26/9*Log[1-x]*I*Pi*x-22/3*Log[1-x]*I*Pi*x*Nf+40/9*Log[1-x]*I*Pi*x^2*Nf+7/3*Log[1-x]*I*Pi^3*x^-1-14/3*Log[1-x]*I*Pi^3+7/3*Log[1-x]*I*Pi^3*x-10/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf-10/9*Log[1-x]^2*x*Nf-1/3*Log[1-x]^2*I*Pi*Nf+2/3*Log[1-x]^2*I*Pi*x*Nf+940/27*Log[s^-1*mu2]+184/27*Log[s^-1*mu2]*x^-2*Nf-470/27*Log[s^-1*mu2]*x^-1-184/27*Log[s^-1*mu2]*x^-1*Nf-40/27*Log[s^-1*mu2]*x^-1*Nf^2+92/27*Log[s^-1*mu2]*Nf+80/27*Log[s^-1*mu2]*Nf^2-470/27*Log[s^-1*mu2]*x-40/27*Log[s^-1*mu2]*x*Nf^2+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-62/9*Log[s^-1*mu2]*Pi^2*x^-1-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+34/9*Log[s^-1*mu2]*Pi^2+17/9*Log[s^-1*mu2]*Pi^2*Nf+28/9*Log[s^-1*mu2]*Pi^2*x-40/9*Log[s^-1*mu2]*I*Pi*x^-2*Nf+55/3*Log[s^-1*mu2]*I*Pi*x^-1+46/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf+4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf^2-110/3*Log[s^-1*mu2]*I*Pi-32/9*Log[s^-1*mu2]*I*Pi*Nf-8/9*Log[s^-1*mu2]*I*Pi*Nf^2+55/3*Log[s^-1*mu2]*I*Pi*x+4/3*Log[s^-1*mu2]*I*Pi*x*Nf+4/9*Log[s^-1*mu2]*I*Pi*x*Nf^2-2/3*Log[s^-1*mu2]*I*Pi^3*x^-1+4/3*Log[s^-1*mu2]*I*Pi^3-2/3*Log[s^-1*mu2]*I*Pi^3*x+208/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-104/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-104/9*Log[s^-1*mu2]*Log[1-x]*x-34/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^2*Nf+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-40/3*Log[s^-1*mu2]*Log[1-x]*I*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf+20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x*Nf-4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-40/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x^-2*Nf+20/3*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/3*Log[s^-1*mu2]^2*Nf+8/9*Log[s^-1*mu2]^2*Nf^2+20/3*Log[s^-1*mu2]^2*x-4/9*Log[s^-1*mu2]^2*x*Nf^2-8/3*Log[s^-1*mu2]^2*I*Pi*x^-2*Nf+6*Log[s^-1*mu2]^2*I*Pi*x^-1+8/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf-12*Log[s^-1*mu2]^2*I*Pi-4/3*Log[s^-1*mu2]^2*I*Pi*Nf+6*Log[s^-1*mu2]^2*I*Pi*x+32/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2*Nf+6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]*I*Pi+6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-20/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2*Nf+10/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+10/3*Log[s^-1*mu2]^3*x+4*Log[s^-1*mu2]^3*I*Pi*x^-1-8*Log[s^-1*mu2]^3*I*Pi+4*Log[s^-1*mu2]^3*I*Pi*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-6*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*x-548/27*Log[x]-184/27*Log[x]*x^-2*Nf+175/27*Log[x]*x^-1+184/27*Log[x]*x^-1*Nf+20/27*Log[x]*x^-1*Nf^2-152/27*Log[x]*Nf-40/27*Log[x]*Nf^2+373/27*Log[x]*x+10/9*Log[x]*x*Nf+20/27*Log[x]*x*Nf^2-28/9*Log[x]*Pi^2*x^-2*Nf+82/9*Log[x]*Pi^2*x^-1+34/9*Log[x]*Pi^2*x^-1*Nf+8*Log[x]*Pi^2*(1-x)^-1-29/9*Log[x]*Pi^2-23/9*Log[x]*Pi^2*Nf-104/9*Log[x]*Pi^2*x+4/3*Log[x]*Pi^2*x*Nf-8/3*Log[x]*Pi^2*x^2*Nf+40/9*Log[x]*I*Pi*x^-2*Nf-31/3*Log[x]*I*Pi*x^-1-26/9*Log[x]*I*Pi*x^-1*Nf-4/9*Log[x]*I*Pi*x^-1*Nf^2+94/9*Log[x]*I*Pi+4/3*Log[x]*I*Pi*Nf+8/9*Log[x]*I*Pi*Nf^2-1/9*Log[x]*I*Pi*x+14/9*Log[x]*I*Pi*x*Nf-4/9*Log[x]*I*Pi*x*Nf^2-40/9*Log[x]*I*Pi*x^2*Nf+1/2*Log[x]*I*Pi^3*x^-1+2*Log[x]*I*Pi^3-7/2*Log[x]*I*Pi^3*x-52/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2*Nf+26/9*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+26/9*Log[x]*Log[1-x]*x-23/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x-20/3*Log[x]*Log[1-x]*I*Pi*x^-1+40/3*Log[x]*Log[1-x]*I*Pi-20/3*Log[x]*Log[1-x]*I*Pi*x+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf+4*Log[x]*Log[1-x]^2*I*Pi*x^-1-8*Log[x]*Log[1-x]^2*I*Pi+4*Log[x]*Log[1-x]^2*I*Pi*x-16/3*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+5/3*Log[x]*Log[s^-1*mu2]*x^-1+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+4/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-16/3*Log[x]*Log[s^-1*mu2]*Nf-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+11/3*Log[x]*Log[s^-1*mu2]*x+46/9*Log[x]*Log[s^-1*mu2]*x*Nf+4/9*Log[x]*Log[s^-1*mu2]*x*Nf^2-40/9*Log[x]*Log[s^-1*mu2]*x^2*Nf-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x+16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2*Nf-43/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf+76/3*Log[x]*Log[s^-1*mu2]*I*Pi+8/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf-11*Log[x]*Log[s^-1*mu2]*I*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-44/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-6*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf-19*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+32*Log[x]*Log[s^-1*mu2]^2*I*Pi-13*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+24*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+37/3*Log[x]^2+56/9*Log[x]^2*x^-2*Nf-59/9*Log[x]^2*x^-1-56/9*Log[x]^2*x^-1*Nf+13/3*Log[x]^2*Nf-49/9*Log[x]^2*x-10/9*Log[x]^2*x*Nf+27/4*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+101/12*Log[x]^2*Pi^2*x-8/3*Log[x]^2*I*Pi*x^-2*Nf+25/3*Log[x]^2*I*Pi*x^-1+4/3*Log[x]^2*I*Pi*x^-1*Nf-10*Log[x]^2*I*Pi-Log[x]^2*I*Pi*Nf+41/6*Log[x]^2*I*Pi*x+2/3*Log[x]^2*I*Pi*x*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf-2*Log[x]^2*Log[1-x]*I*Pi*x^-1+8*Log[x]^2*Log[1-x]*I*Pi-8*Log[x]^2*Log[1-x]*I*Pi*x+26/3*Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-1/6*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+5/3*Log[x]^2*Log[s^-1*mu2]*Nf-19/2*Log[x]^2*Log[s^-1*mu2]*x-2/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+20*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-22*Log[x]^2*Log[s^-1*mu2]*I*Pi+5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-14*Log[x]^2*Log[s^-1*mu2]^2+11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]^2*x-14/3*Log[x]^3-8/3*Log[x]^3*x^-2*Nf+17/6*Log[x]^3*x^-1+8/3*Log[x]^3*x^-1*Nf+4*Log[x]^3*(1-x)^-1-4/3*Log[x]^3*Nf-5*Log[x]^3*I*Pi*x^-1+2*Log[x]^3*I*Pi+2*Log[x]^3*I*Pi*x-2*Log[x]^3*Log[s^-1*mu2]+5*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x+Log[x]^4-3/2*Log[x]^4*x^-1+Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1;qqbqqb1LX1L21=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2-32/3*Pi^2*x^-1+19/3*Pi^2+1/18*Pi^4*x^-2+5/18*Pi^4*x^-1+31/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2+16*Log[1-x]*x^-1-1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+9*Log[1-x]^2-16*Log[1-x]^2*x^-1+1/3*Log[1-x]^2*Pi^2*x^-1+11/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-28/3*Log[s^-1*mu2]^2*Pi^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-32*Log[x]-96*Log[x]*x^-2+64*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+26/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1-7/3*Log[x]*Pi^2-Log[x]*Pi^2*x-50*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+90*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+2*Log[x]*Log[1-x]*Pi^2*x^-1-5*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+3*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+37*Log[x]^2+50*Log[x]^2*x^-2-70*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2-2/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-26*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+15*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-7*Log[x]^3-12*Log[x]^3*x^-2+20*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-14*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+20*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+17/4*Log[x]^4+2*Log[x]^4*x^-2-6*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-128-320/9*x^-2*Nf+64*x^-1+320/9*x^-1*Nf-160/9*Nf+64*x+20/27*Pi^2*x^-2*Nf-32/3*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf+64/3*Pi^2-20/27*Pi^2*Nf-23/3*Pi^2*x+7/36*Pi^4*x^-1-7/18*Pi^4+7/36*Pi^4*x+16*I*Pi*x^-1-32*I*Pi+16*I*Pi*x-1/3*I*Pi^3*x^-1-1/3*I*Pi^3+2/3*I*Pi^3*x-20/9*Log[1-x]*x^-1*Nf-6*Log[1-x]*Pi^2+6*Log[1-x]*Pi^2*x+16*Log[1-x]*I*Pi*x^-1-32*Log[1-x]*I*Pi+16*Log[1-x]*I*Pi*x-1/3*Log[1-x]*I*Pi^3*x^-1+2/3*Log[1-x]*I*Pi^3-1/3*Log[1-x]*I*Pi^3*x+20/9*Log[1-x]^2*x^-1*Nf-10/9*Log[1-x]^2*Nf-96*Log[s^-1*mu2]-104/3*Log[s^-1*mu2]*x^-2*Nf+48*Log[s^-1*mu2]*x^-1+104/3*Log[s^-1*mu2]*x^-1*Nf-52/3*Log[s^-1*mu2]*Nf+48*Log[s^-1*mu2]*x+4/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-4*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-4/9*Log[s^-1*mu2]*Pi^2*Nf+4*Log[s^-1*mu2]*Pi^2*x+6*Log[s^-1*mu2]*I*Pi*x^-1-12*Log[s^-1*mu2]*I*Pi+6*Log[s^-1*mu2]*I*Pi*x+2*Log[s^-1*mu2]*I*Pi^3*x^-1-4*Log[s^-1*mu2]*I*Pi^3+2*Log[s^-1*mu2]*I*Pi^3*x-128*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+64*Log[s^-1*mu2]*Log[1-x]*x^-1+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*Nf+64*Log[s^-1*mu2]*Log[1-x]*x+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-20*Log[s^-1*mu2]*Log[1-x]*I*Pi+10*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf+4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-50*Log[s^-1*mu2]^2-112/9*Log[s^-1*mu2]^2*x^-2*Nf+25*Log[s^-1*mu2]^2*x^-1+112/9*Log[s^-1*mu2]^2*x^-1*Nf-56/9*Log[s^-1*mu2]^2*Nf+25*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Pi^2*x+2*Log[s^-1*mu2]^2*I*Pi*x^-1-4*Log[s^-1*mu2]^2*I*Pi+2*Log[s^-1*mu2]^2*I*Pi*x-48*Log[s^-1*mu2]^2*Log[1-x]-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+24*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+24*Log[s^-1*mu2]^2*Log[1-x]*x+2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-24*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2*Nf+6*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+6*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*x+64*Log[x]+104/3*Log[x]*x^-2*Nf-48*Log[x]*x^-1-272/9*Log[x]*x^-1*Nf+136/9*Log[x]*Nf-16*Log[x]*x-4/9*Log[x]*Pi^2*x^-2*Nf+4*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2*x^-1*Nf+6*Log[x]*Pi^2*(1-x)^-1-10/3*Log[x]*Pi^2+4/9*Log[x]*Pi^2*Nf-20/3*Log[x]*Pi^2*x+2*Log[x]*I*Pi*x^-1+12*Log[x]*I*Pi-14*Log[x]*I*Pi*x-13/6*Log[x]*I*Pi^3*x^-1+2*Log[x]*I*Pi^3-5/6*Log[x]*I*Pi^3*x+32*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2*Nf-16*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[1-x]*Nf-16*Log[x]*Log[1-x]*x-29/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x-10*Log[x]*Log[1-x]*I*Pi*x^-1+20*Log[x]*Log[1-x]*I*Pi-10*Log[x]*Log[1-x]*I*Pi*x-4/3*Log[x]*Log[1-x]^2*x^-1*Nf+2/3*Log[x]*Log[1-x]^2*Nf-4*Log[x]*Log[1-x]^2*I*Pi*x^-1+8*Log[x]*Log[1-x]^2*I*Pi-4*Log[x]*Log[1-x]^2*I*Pi*x+152*Log[x]*Log[s^-1*mu2]+224/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-82*Log[x]*Log[s^-1*mu2]*x^-1-200/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+100/9*Log[x]*Log[s^-1*mu2]*Nf-70*Log[x]*Log[s^-1*mu2]*x-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+28/3*Log[x]*Log[s^-1*mu2]*Pi^2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-5*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*I*Pi-11*Log[x]*Log[s^-1*mu2]*I*Pi*x+48*Log[x]*Log[s^-1*mu2]*Log[1-x]+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-30*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+56*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-30*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+4*Log[x]*Log[s^-1*mu2]^2*Nf-26*Log[x]*Log[s^-1*mu2]^2*x+Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*I*Pi*x+52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-54*Log[x]^2-112/9*Log[x]^2*x^-2*Nf+29*Log[x]^2*x^-1+128/9*Log[x]^2*x^-1*Nf-64/9*Log[x]^2*Nf+12*Log[x]^2*x+55/12*Log[x]^2*Pi^2*x^-1+3*Log[x]^2*Pi^2*(1-x)^-2-3*Log[x]^2*Pi^2*(1-x)^-1-2*Log[x]^2*Pi^2+17/4*Log[x]^2*Pi^2*x+3*Log[x]^2*I*Pi*x^-1-23/2*Log[x]^2*I*Pi+17/2*Log[x]^2*I*Pi*x-6*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2*Nf+6*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[1-x]*x^-1*Nf-4*Log[x]^2*Log[1-x]*Nf+4*Log[x]^2*Log[1-x]*I*Pi*x^-1-10*Log[x]^2*Log[1-x]*I*Pi+7*Log[x]^2*Log[1-x]*I*Pi*x-54*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+63/2*Log[x]^2*Log[s^-1*mu2]*x^-1+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-16/3*Log[x]^2*Log[s^-1*mu2]*Nf+33/2*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*I*Pi+5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-30*Log[x]^2*Log[s^-1*mu2]^2+29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+27/2*Log[x]^2*Log[s^-1*mu2]^2*x+21/2*Log[x]^3+8/3*Log[x]^3*x^-2*Nf-15/2*Log[x]^3*x^-1-16/3*Log[x]^3*x^-1*Nf+3*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Nf+2*Log[x]^3*I*Pi-3*Log[x]^3*I*Pi*x+6*Log[x]^3*Log[1-x]-3*Log[x]^3*Log[1-x]*x^-1+24*Log[x]^3*Log[s^-1*mu2]-9*Log[x]^3*Log[s^-1*mu2]*x^-1-9*Log[x]^3*Log[s^-1*mu2]*x-9/2*Log[x]^4+3/2*Log[x]^4*x^-1+3/4*Log[x]^4*(1-x)^-2-3/4*Log[x]^4*(1-x)^-1)+Nc^-3*(-368/9-736/9*x^-2+200/81*x^-2*Nf^2+736/9*x^-1-160/9*x^-1*Nf-200/81*x^-1*Nf^2+320/9*Nf+100/81*Nf^2-160/9*x*Nf+1126/27*Pi^2*x^-2-988/27*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf+467/27*Pi^2-62/27*Pi^2*Nf+6*Pi^2*x+22/27*Pi^2*x*Nf-5/6*Pi^4*x^-2-5/3*Pi^4*x^-1+5/6*Pi^4-8*I*Pi*x^-1-68/9*I*Pi*x^-1*Nf+16*I*Pi+136/9*I*Pi*Nf-16*I*Pi*x-68/9*I*Pi*x*Nf+1/6*I*Pi^3*x^-1+1/9*I*Pi^3*x^-1*Nf-4/3*I*Pi^3-2/9*I*Pi^3*Nf+7/3*I*Pi^3*x+1/9*I*Pi^3*x*Nf-46/9*Log[1-x]*x^-1+8*Log[1-x]*x+13/2*Log[1-x]*Pi^2*x^-1-7*Log[1-x]*Pi^2-19/6*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2-20/9*Log[1-x]*I*Pi*x^-1*Nf-24*Log[1-x]*I*Pi+40/9*Log[1-x]*I*Pi*Nf+51*Log[1-x]*I*Pi*x-20/9*Log[1-x]*I*Pi*x*Nf-32*Log[1-x]*I*Pi*x^2+7/2*Log[1-x]*I*Pi^3-7*Log[1-x]*I*Pi^3*x+14/3*Log[1-x]*I*Pi^3*x^2+31/9*Log[1-x]^2+46/9*Log[1-x]^2*x^-1-8*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2-21/2*Log[1-x]^2*Pi^2*x^-1+74/3*Log[1-x]^2*Pi^2-185/6*Log[1-x]^2*Pi^2*x+16*Log[1-x]^2*Pi^2*x^2+3/2*Log[1-x]^2*I*Pi-3*Log[1-x]^2*I*Pi*x-4*Log[1-x]^3+2*Log[1-x]^3*x^-1+2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-2*Nf^2+172/3*Log[s^-1*mu2]*x^-1-52/3*Log[s^-1*mu2]*x^-1*Nf-80/27*Log[s^-1*mu2]*x^-1*Nf^2+104/3*Log[s^-1*mu2]*Nf+40/27*Log[s^-1*mu2]*Nf^2-52/3*Log[s^-1*mu2]*x*Nf+140/9*Log[s^-1*mu2]*Pi^2*x^-2-53/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-55/18*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*Nf+4*Log[s^-1*mu2]*Pi^2*x-4/9*Log[s^-1*mu2]*Pi^2*x*Nf+32*Log[s^-1*mu2]*I*Pi*x^-2-35*Log[s^-1*mu2]*I*Pi*x^-1-10/3*Log[s^-1*mu2]*I*Pi*x^-1*Nf+22*Log[s^-1*mu2]*I*Pi+20/3*Log[s^-1*mu2]*I*Pi*Nf-6*Log[s^-1*mu2]*I*Pi*x-10/3*Log[s^-1*mu2]*I*Pi*x*Nf-2/3*Log[s^-1*mu2]*I*Pi^3*x^-2+2/3*Log[s^-1*mu2]*I*Pi^3*x^-1-1/3*Log[s^-1*mu2]*I*Pi^3+52/9*Log[s^-1*mu2]*Log[1-x]-184/9*Log[s^-1*mu2]*Log[1-x]*x^-2+169/9*Log[s^-1*mu2]*Log[1-x]*x^-1-80/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+160/9*Log[s^-1*mu2]*Log[1-x]*Nf-29*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+32*Log[s^-1*mu2]*Log[1-x]*x^2+10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1*Nf-3*Log[s^-1*mu2]*Log[1-x]*I*Pi+16/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf+8*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2+5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[s^-1*mu2]*Log[1-x]^2*x+Log[s^-1*mu2]*Log[1-x]^2*I*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-2*Nf^2+614/9*Log[s^-1*mu2]^2*x^-1-56/9*Log[s^-1*mu2]^2*x^-1*Nf-8/9*Log[s^-1*mu2]^2*x^-1*Nf^2+112/9*Log[s^-1*mu2]^2*Nf+4/9*Log[s^-1*mu2]^2*Nf^2-56/9*Log[s^-1*mu2]^2*x*Nf-10*Log[s^-1*mu2]^2*Pi^2*x^-2+13*Log[s^-1*mu2]^2*Pi^2*x^-1-13/2*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*I*Pi*x^-2-13*Log[s^-1*mu2]^2*I*Pi*x^-1-2/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf+8*Log[s^-1*mu2]^2*I*Pi+4/3*Log[s^-1*mu2]^2*I*Pi*Nf-2*Log[s^-1*mu2]^2*I*Pi*x-2/3*Log[s^-1*mu2]^2*I*Pi*x*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-11*Log[s^-1*mu2]^2*Log[1-x]*x-16/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+Log[s^-1*mu2]^2*Log[1-x]*I*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^2+7*Log[s^-1*mu2]^2*Log[1-x]^2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-17*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-4/3*Log[s^-1*mu2]^3*x*Nf+4*Log[s^-1*mu2]^3*I*Pi*x^-2-4*Log[s^-1*mu2]^3*I*Pi*x^-1+2*Log[s^-1*mu2]^3*I*Pi-4*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4/9*Log[x]+172/3*Log[x]*x^-2-80/27*Log[x]*x^-2*Nf^2-280/9*Log[x]*x^-1+12*Log[x]*x^-1*Nf+80/27*Log[x]*x^-1*Nf^2-176/9*Log[x]*Nf-40/27*Log[x]*Nf^2+8*Log[x]*x+68/9*Log[x]*x*Nf-140/9*Log[x]*Pi^2*x^-2+5/9*Log[x]*Pi^2*x^-1+5/9*Log[x]*Pi^2*x^-1*Nf-35/18*Log[x]*Pi^2+2/9*Log[x]*Pi^2*Nf-67/6*Log[x]*Pi^2*x-1/9*Log[x]*Pi^2*x*Nf-12*Log[x]*Pi^2*x^2-32*Log[x]*I*Pi*x^-2+19*Log[x]*I*Pi*x^-1+20/9*Log[x]*I*Pi*x^-1*Nf-6*Log[x]*I*Pi-20/3*Log[x]*I*Pi*Nf-13*Log[x]*I*Pi*x+40/9*Log[x]*I*Pi*x*Nf+32*Log[x]*I*Pi*x^2+2/3*Log[x]*I*Pi^3*x^-2-1/3*Log[x]*I*Pi^3*x^-1-Log[x]*I*Pi^3+7/3*Log[x]*I*Pi^3*x-14/3*Log[x]*I*Pi^3*x^2+46/3*Log[x]*Log[1-x]+184/9*Log[x]*Log[1-x]*x^-2-29*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*x^-1*Nf-40/9*Log[x]*Log[1-x]*Nf+20/9*Log[x]*Log[1-x]*x*Nf-10*Log[x]*Log[1-x]*Pi^2*x^-2+15*Log[x]*Log[1-x]*Pi^2*x^-1-47/2*Log[x]*Log[1-x]*Pi^2+32*Log[x]*Log[1-x]*Pi^2*x-32*Log[x]*Log[1-x]*Pi^2*x^2+8/3*Log[x]*Log[1-x]*I*Pi*x^-1*Nf-16/3*Log[x]*Log[1-x]*I*Pi*Nf+8/3*Log[x]*Log[1-x]*I*Pi*x*Nf+5/6*Log[x]*Log[1-x]^2-5/3*Log[x]*Log[1-x]^2*x^-1+86/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-568/9*Log[x]*Log[s^-1*mu2]*x^-1+134/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-244/9*Log[x]*Log[s^-1*mu2]*Nf-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+35*Log[x]*Log[s^-1*mu2]*x+110/9*Log[x]*Log[s^-1*mu2]*x*Nf-32*Log[x]*Log[s^-1*mu2]*x^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-24*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2+20*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf-16*Log[x]*Log[s^-1*mu2]*I*Pi-16/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf+8*Log[x]*Log[s^-1*mu2]*I*Pi*x+10/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-11/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+8*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-32*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-12*Log[x]*Log[s^-1*mu2]^2*Nf+13*Log[x]*Log[s^-1*mu2]^2*x+6*Log[x]*Log[s^-1*mu2]^2*x*Nf-12*Log[x]*Log[s^-1*mu2]^2*x^2-12*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*I*Pi+6*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^2-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-32/9*Log[x]^2-38/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-2*Nf^2+190/9*Log[x]^2*x^-1-43/9*Log[x]^2*x^-1*Nf-8/9*Log[x]^2*x^-1*Nf^2+26/3*Log[x]^2*Nf+4/9*Log[x]^2*Nf^2-8*Log[x]^2*x-5/3*Log[x]^2*x*Nf-34/3*Log[x]^2*Pi^2*x^-2-11*Log[x]^2*Pi^2*x^-1-12*Log[x]^2*Pi^2*(1-x)^-1+131/12*Log[x]^2*Pi^2+7/6*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2+12*Log[x]^2*I*Pi*x^-2-7*Log[x]^2*I*Pi*x^-1-4/3*Log[x]^2*I*Pi*x^-1*Nf+11/2*Log[x]^2*I*Pi+10/3*Log[x]^2*I*Pi*Nf-3*Log[x]^2*I*Pi*x-7/3*Log[x]^2*I*Pi*x*Nf-Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+7*Log[x]^2*Log[1-x]*x^-1+1/2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1+17/6*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+52/3*Log[x]^2*Log[s^-1*mu2]*x^-1-17/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+12*Log[x]^2*Log[s^-1*mu2]*Nf-11*Log[x]^2*Log[s^-1*mu2]*x-5*Log[x]^2*Log[s^-1*mu2]*x*Nf+12*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+5*Log[x]^2*Log[s^-1*mu2]*I*Pi-2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-3/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-17*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-11/3*Log[x]^3-8/3*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1+Log[x]^3*x^-1*Nf-2*Log[x]^3*Nf-4*Log[x]^3*I*Pi*x^-2+2*Log[x]^3*I*Pi*x^-1-Log[x]^3*I*Pi-Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+2*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^3*Log[s^-1*mu2]*x+5/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-3*Log[x]^4*(1-x)^-1)+Nc^-2*(736/9+2360/81*x^-2*Nf-368/9*x^-1-2360/81*x^-1*Nf+100/81*x^-1*Nf^2+1180/81*Nf-200/81*Nf^2-368/9*x+100/81*x*Nf^2-160/27*Pi^2*x^-2*Nf+524/27*Pi^2*x^-1+130/27*Pi^2*x^-1*Nf-1066/27*Pi^2-47/27*Pi^2*Nf+380/27*Pi^2*x-4/3*Pi^2*x*Nf-19/12*Pi^4*x^-1+19/6*Pi^4-19/12*Pi^4*x+2/9*I*Pi*x^-1+10/9*I*Pi*x^-1*Nf+20/27*I*Pi*x^-1*Nf^2-4/9*I*Pi-20/9*I*Pi*Nf-40/27*I*Pi*Nf^2+2/9*I*Pi*x+20/9*I*Pi*x*Nf+20/27*I*Pi*x*Nf^2+43/18*I*Pi^3*x^-1-34/9*I*Pi^3+25/18*I*Pi^3*x+10/9*Log[1-x]*x^-1*Nf-10/9*Log[1-x]*x*Nf+10*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*Nf-10*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x*Nf-8/3*Log[1-x]*Pi^2*x^2*Nf-118/9*Log[1-x]*I*Pi*x^-1+236/9*Log[1-x]*I*Pi+10/3*Log[1-x]*I*Pi*Nf-118/9*Log[1-x]*I*Pi*x-22/3*Log[1-x]*I*Pi*x*Nf+40/9*Log[1-x]*I*Pi*x^2*Nf+8/3*Log[1-x]*I*Pi^3*x^-1-16/3*Log[1-x]*I*Pi^3+8/3*Log[1-x]*I*Pi^3*x-10/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*x*Nf-1/3*Log[1-x]^2*I*Pi*Nf+2/3*Log[1-x]^2*I*Pi*x*Nf+172/3*Log[s^-1*mu2]+752/27*Log[s^-1*mu2]*x^-2*Nf-86/3*Log[s^-1*mu2]*x^-1-752/27*Log[s^-1*mu2]*x^-1*Nf+40/27*Log[s^-1*mu2]*x^-1*Nf^2+376/27*Log[s^-1*mu2]*Nf-80/27*Log[s^-1*mu2]*Nf^2-86/3*Log[s^-1*mu2]*x+40/27*Log[s^-1*mu2]*x*Nf^2-32/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+76/9*Log[s^-1*mu2]*Pi^2*x^-1+26/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-8/9*Log[s^-1*mu2]*Pi^2-13/9*Log[s^-1*mu2]*Pi^2*Nf-68/9*Log[s^-1*mu2]*Pi^2*x-40/9*Log[s^-1*mu2]*I*Pi*x^-2*Nf+49/3*Log[s^-1*mu2]*I*Pi*x^-1+46/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf+4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf^2-98/3*Log[s^-1*mu2]*I*Pi-32/9*Log[s^-1*mu2]*I*Pi*Nf-8/9*Log[s^-1*mu2]*I*Pi*Nf^2+49/3*Log[s^-1*mu2]*I*Pi*x+4/3*Log[s^-1*mu2]*I*Pi*x*Nf+4/9*Log[s^-1*mu2]*I*Pi*x*Nf^2-7/3*Log[s^-1*mu2]*I*Pi^3*x^-1+14/3*Log[s^-1*mu2]*I*Pi^3-7/3*Log[s^-1*mu2]*I*Pi^3*x+944/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-472/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-472/9*Log[s^-1*mu2]*Log[1-x]*x+34/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-40/9*Log[s^-1*mu2]*Log[1-x]*x^2*Nf-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf-10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-4/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*x*Nf-8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1+16*Log[s^-1*mu2]*Log[1-x]^2*I*Pi-8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x+614/9*Log[s^-1*mu2]^2+136/9*Log[s^-1*mu2]^2*x^-2*Nf-307/9*Log[s^-1*mu2]^2*x^-1-136/9*Log[s^-1*mu2]^2*x^-1*Nf+4/9*Log[s^-1*mu2]^2*x^-1*Nf^2+68/9*Log[s^-1*mu2]^2*Nf-8/9*Log[s^-1*mu2]^2*Nf^2-307/9*Log[s^-1*mu2]^2*x+4/9*Log[s^-1*mu2]^2*x*Nf^2-4*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Pi^2*x-8/3*Log[s^-1*mu2]^2*I*Pi*x^-2*Nf+11/3*Log[s^-1*mu2]^2*I*Pi*x^-1+8/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf-22/3*Log[s^-1*mu2]^2*I*Pi-4/3*Log[s^-1*mu2]^2*I*Pi*Nf+11/3*Log[s^-1*mu2]^2*I*Pi*x+112/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-56/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-56/3*Log[s^-1*mu2]^2*Log[1-x]*x+8/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2*Nf+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi+4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+64/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2*Nf-32/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-32/3*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^3*I*Pi*x^-1-4*Log[s^-1*mu2]^3*I*Pi+2*Log[s^-1*mu2]^3*I*Pi*x+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+6*Log[s^-1*mu2]^4-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*x-376/9*Log[x]-752/27*Log[x]*x^-2*Nf+42*Log[x]*x^-1+632/27*Log[x]*x^-1*Nf-20/27*Log[x]*x^-1*Nf^2-256/27*Log[x]*Nf+40/27*Log[x]*Nf^2-2/9*Log[x]*x-10/9*Log[x]*x*Nf-20/27*Log[x]*x*Nf^2+32/9*Log[x]*Pi^2*x^-2*Nf-157/18*Log[x]*Pi^2*x^-1-26/9*Log[x]*Pi^2*x^-1*Nf-12*Log[x]*Pi^2*(1-x)^-1+31/9*Log[x]*Pi^2+19/9*Log[x]*Pi^2*Nf+299/18*Log[x]*Pi^2*x-4/3*Log[x]*Pi^2*x*Nf+8/3*Log[x]*Pi^2*x^2*Nf+40/9*Log[x]*I*Pi*x^-2*Nf-134/9*Log[x]*I*Pi*x^-1-26/9*Log[x]*I*Pi*x^-1*Nf-4/9*Log[x]*I*Pi*x^-1*Nf^2+2/3*Log[x]*I*Pi+4/3*Log[x]*I*Pi*Nf+8/9*Log[x]*I*Pi*Nf^2+128/9*Log[x]*I*Pi*x+14/9*Log[x]*I*Pi*x*Nf-4/9*Log[x]*I*Pi*x*Nf^2-40/9*Log[x]*I*Pi*x^2*Nf+7/2*Log[x]*I*Pi^3*x^-1-2*Log[x]*I*Pi^3-1/2*Log[x]*I*Pi^3*x-236/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2*Nf+118/9*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+118/9*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-1-44/3*Log[x]*Log[1-x]*Pi^2+22/3*Log[x]*Log[1-x]*Pi^2*x+10/3*Log[x]*Log[1-x]*I*Pi*x^-1-20/3*Log[x]*Log[1-x]*I*Pi+10/3*Log[x]*Log[1-x]*I*Pi*x+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf+8*Log[x]*Log[1-x]^2*I*Pi*x^-1-16*Log[x]*Log[1-x]^2*I*Pi+8*Log[x]*Log[1-x]^2*I*Pi*x-1364/9*Log[x]*Log[s^-1*mu2]-64/3*Log[x]*Log[s^-1*mu2]*x^-2*Nf+751/9*Log[x]*Log[s^-1*mu2]*x^-1+56/3*Log[x]*Log[s^-1*mu2]*x^-1*Nf-4/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-52/9*Log[x]*Log[s^-1*mu2]*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf^2+613/9*Log[x]*Log[s^-1*mu2]*x-46/9*Log[x]*Log[s^-1*mu2]*x*Nf-4/9*Log[x]*Log[s^-1*mu2]*x*Nf^2+40/9*Log[x]*Log[s^-1*mu2]*x^2*Nf+9*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Pi^2*x+16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2*Nf-8*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf+16/3*Log[x]*Log[s^-1*mu2]*I*Pi+8/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf+8/3*Log[x]*Log[s^-1*mu2]*I*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-100/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi+14*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-64*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+37*Log[x]*Log[s^-1*mu2]^2*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-4*Log[x]*Log[s^-1*mu2]^2*Nf+27*Log[x]*Log[s^-1*mu2]^2*x-8/3*Log[x]*Log[s^-1*mu2]^2*x*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf-15*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+24*Log[x]*Log[s^-1*mu2]^2*I*Pi-9*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-36*Log[x]*Log[s^-1*mu2]^3+18*Log[x]*Log[s^-1*mu2]^3*x^-1+18*Log[x]*Log[s^-1*mu2]^3*x+130/3*Log[x]^2+56/9*Log[x]^2*x^-2*Nf-403/18*Log[x]^2*x^-1-8*Log[x]^2*x^-1*Nf+25/9*Log[x]^2*Nf-35/6*Log[x]^2*x+10/9*Log[x]^2*x*Nf-39/4*Log[x]^2*Pi^2*x^-1-6*Log[x]^2*Pi^2*(1-x)^-2+6*Log[x]^2*Pi^2*(1-x)^-1+5*Log[x]^2*Pi^2-127/12*Log[x]^2*Pi^2*x-8/3*Log[x]^2*I*Pi*x^-2*Nf+13/3*Log[x]^2*I*Pi*x^-1+4/3*Log[x]^2*I*Pi*x^-1*Nf+11/3*Log[x]^2*I*Pi-Log[x]^2*I*Pi*Nf-14/3*Log[x]^2*I*Pi*x+2/3*Log[x]^2*I*Pi*x*Nf+6*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-6*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf-6*Log[x]^2*Log[1-x]*I*Pi*x^-1+18*Log[x]^2*Log[1-x]*I*Pi-15*Log[x]^2*Log[1-x]*I*Pi*x+50*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-97/3*Log[x]^2*Log[s^-1*mu2]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+11/3*Log[x]^2*Log[s^-1*mu2]*Nf-10*Log[x]^2*Log[s^-1*mu2]*x+2/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+16*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-12*Log[x]^2*Log[s^-1*mu2]*I*Pi-2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-15*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-17*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+44*Log[x]^2*Log[s^-1*mu2]^2-41/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-37/2*Log[x]^2*Log[s^-1*mu2]^2*x-8*Log[x]^3+6*Log[x]^3*x^-1+8/3*Log[x]^3*x^-1*Nf-6*Log[x]^3*(1-x)^-1-4/3*Log[x]^3*Nf-3*Log[x]^3*I*Pi*x^-1-2*Log[x]^3*I*Pi+6*Log[x]^3*I*Pi*x-6*Log[x]^3*Log[1-x]+3*Log[x]^3*Log[1-x]*x^-1-24*Log[x]^3*Log[s^-1*mu2]+6*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^3*Log[s^-1*mu2]*x+4*Log[x]^4-1/2*Log[x]^4*x^-1-3/2*Log[x]^4*(1-x)^-2+3/2*Log[x]^4*(1-x)^-1)+Nc^-1*(-1703/81-3406/81*x^-2-200/81*x^-2*Nf^2+3406/81*x^-1+1180/81*x^-1*Nf+200/81*x^-1*Nf^2-2360/81*Nf-100/81*Nf^2+1180/81*x*Nf-800/27*Pi^2*x^-2+1055/27*Pi^2*x^-1-80/27*Pi^2*x^-1*Nf-1145/54*Pi^2+124/27*Pi^2*Nf-14/3*Pi^2*x-44/27*Pi^2*x*Nf+7/2*Pi^4*x^-2-5/2*Pi^4*x^-1+1/4*Pi^4+Pi^4*x-1/4*Pi^4*x^2+59/9*I*Pi*x^-1+128/27*I*Pi*x^-1*Nf-118/9*I*Pi-256/27*I*Pi*Nf+118/9*I*Pi*x+128/27*I*Pi*x*Nf-4/3*I*Pi^3*x^-1-8/9*I*Pi^3*x^-1*Nf+8/3*I*Pi^3+16/9*I*Pi^3*Nf-8/3*I*Pi^3*x-8/9*I*Pi^3*x*Nf-85/9*Log[1-x]*x^-1-59/9*Log[1-x]*x-5*Log[1-x]*Pi^2*x^-1+13*Log[1-x]*Pi^2-11/3*Log[1-x]*Pi^2*x-28/3*Log[1-x]*Pi^2*x^2+20/9*Log[1-x]*I*Pi*x^-1*Nf+59/3*Log[1-x]*I*Pi-40/9*Log[1-x]*I*Pi*Nf-125/3*Log[1-x]*I*Pi*x+20/9*Log[1-x]*I*Pi*x*Nf+236/9*Log[1-x]*I*Pi*x^2-4*Log[1-x]*I*Pi^3+8*Log[1-x]*I*Pi^3*x-16/3*Log[1-x]*I*Pi^3*x^2-11*Log[1-x]^2+85/9*Log[1-x]^2*x^-1+59/9*Log[1-x]^2*x-2*Log[1-x]^2*Pi^2*x^-2+9*Log[1-x]^2*Pi^2*x^-1-155/6*Log[1-x]^2*Pi^2+98/3*Log[1-x]^2*Pi^2*x-33/2*Log[1-x]^2*Pi^2*x^2-7/6*Log[1-x]^2*I*Pi+7/3*Log[1-x]^2*I*Pi*x+6*Log[1-x]^3-2*Log[1-x]^3*x^-1-Log[1-x]^3*x-3*Log[1-x]^4-1/2*Log[1-x]^4*x^-2+2*Log[1-x]^4*x^-1+Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-2*Nf^2+940/27*Log[s^-1*mu2]*x^-1+376/27*Log[s^-1*mu2]*x^-1*Nf+80/27*Log[s^-1*mu2]*x^-1*Nf^2-752/27*Log[s^-1*mu2]*Nf-40/27*Log[s^-1*mu2]*Nf^2+376/27*Log[s^-1*mu2]*x*Nf-94/9*Log[s^-1*mu2]*Pi^2*x^-2+91/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-19/18*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Pi^2*Nf-4*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x*Nf-236/9*Log[s^-1*mu2]*I*Pi*x^-2+257/9*Log[s^-1*mu2]*I*Pi*x^-1-4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf-160/9*Log[s^-1*mu2]*I*Pi+8/9*Log[s^-1*mu2]*I*Pi*Nf+14/3*Log[s^-1*mu2]*I*Pi*x-4/9*Log[s^-1*mu2]*I*Pi*x*Nf+16/3*Log[s^-1*mu2]*I*Pi^3*x^-2-22/3*Log[s^-1*mu2]*I*Pi^3*x^-1+11/3*Log[s^-1*mu2]*I*Pi^3-32*Log[s^-1*mu2]*Log[1-x]-340/9*Log[s^-1*mu2]*Log[1-x]*x^-2+307/9*Log[s^-1*mu2]*Log[1-x]*x^-1+80/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-160/9*Log[s^-1*mu2]*Log[1-x]*Nf+215/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-236/9*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1*Nf+19/3*Log[s^-1*mu2]*Log[1-x]*I*Pi-16/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf-26/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+8/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-3*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-17/3*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-6*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*x+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-2*Nf^2-40/3*Log[s^-1*mu2]^2*x^-1+68/9*Log[s^-1*mu2]^2*x^-1*Nf+8/9*Log[s^-1*mu2]^2*x^-1*Nf^2-136/9*Log[s^-1*mu2]^2*Nf-4/9*Log[s^-1*mu2]^2*Nf^2+68/9*Log[s^-1*mu2]^2*x*Nf-2*Log[s^-1*mu2]^2*Pi^2*x^-2+2*Log[s^-1*mu2]^2*Pi^2*x^-1-Log[s^-1*mu2]^2*Pi^2-28/3*Log[s^-1*mu2]^2*I*Pi*x^-2+34/3*Log[s^-1*mu2]^2*I*Pi*x^-1-26/3*Log[s^-1*mu2]^2*I*Pi+4*Log[s^-1*mu2]^2*I*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-32/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+22/3*Log[s^-1*mu2]^2*Log[1-x]*x+16/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-28/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-13*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+18*Log[s^-1*mu2]^2*Log[1-x]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-16/3*Log[s^-1*mu2]^3*Nf+8/3*Log[s^-1*mu2]^3*x*Nf-8*Log[s^-1*mu2]^3*I*Pi*x^-2+8*Log[s^-1*mu2]^3*I*Pi*x^-1-4*Log[s^-1*mu2]^3*I*Pi-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+746/27*Log[x]+940/27*Log[x]*x^-2+80/27*Log[x]*x^-2*Nf^2-784/27*Log[x]*x^-1-308/27*Log[x]*x^-1*Nf-80/27*Log[x]*x^-1*Nf^2+436/27*Log[x]*Nf+40/27*Log[x]*Nf^2-59/9*Log[x]*x-128/27*Log[x]*x*Nf+94/9*Log[x]*Pi^2*x^-2-49/9*Log[x]*Pi^2*x^-1-16/9*Log[x]*Pi^2*x^-1*Nf-4*Log[x]*Pi^2*(1-x)^-1+7/18*Log[x]*Pi^2+8/9*Log[x]*Pi^2*Nf+59/3*Log[x]*Pi^2*x-4/9*Log[x]*Pi^2*x*Nf+28/3*Log[x]*Pi^2*x^2+236/9*Log[x]*I*Pi*x^-2-139/9*Log[x]*I*Pi*x^-1+4/9*Log[x]*I*Pi*x^-1*Nf+14/3*Log[x]*I*Pi+32/9*Log[x]*I*Pi*Nf+97/9*Log[x]*I*Pi*x-4*Log[x]*I*Pi*x*Nf-236/9*Log[x]*I*Pi*x^2-16/3*Log[x]*I*Pi^3*x^-2+14/3*Log[x]*I*Pi^3*x^-1-Log[x]*I*Pi^3-8/3*Log[x]*I*Pi^3*x+16/3*Log[x]*I*Pi^3*x^2+91/3*Log[x]*Log[1-x]+340/9*Log[x]*Log[1-x]*x^-2-53*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*x^-1*Nf+40/9*Log[x]*Log[1-x]*Nf-20/9*Log[x]*Log[1-x]*x*Nf+4*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+29*Log[x]*Log[1-x]*Pi^2-44*Log[x]*Log[1-x]*Pi^2*x+41*Log[x]*Log[1-x]*Pi^2*x^2-8/3*Log[x]*Log[1-x]*I*Pi*x^-1*Nf-4*Log[x]*Log[1-x]*I*Pi+16/3*Log[x]*Log[1-x]*I*Pi*Nf+4*Log[x]*Log[1-x]*I*Pi*x-8/3*Log[x]*Log[1-x]*I*Pi*x*Nf-25/6*Log[x]*Log[1-x]^2+1/3*Log[x]*Log[1-x]^2*x^-1+3*Log[x]*Log[1-x]^2*x+2*Log[x]*Log[1-x]^2*I*Pi*x^-1-2*Log[x]*Log[1-x]^2*I*Pi*x+6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+88/3*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2-208/9*Log[x]*Log[s^-1*mu2]*x^-1-152/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+268/9*Log[x]*Log[s^-1*mu2]*Nf+8/9*Log[x]*Log[s^-1*mu2]*Nf^2-257/9*Log[x]*Log[s^-1*mu2]*x-116/9*Log[x]*Log[s^-1*mu2]*x*Nf+236/9*Log[x]*Log[s^-1*mu2]*x^2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+56/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2-18*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*I*Pi+16/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf-26/3*Log[x]*Log[s^-1*mu2]*I*Pi*x-4*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf+79/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+10*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+16*Log[x]*Log[s^-1*mu2]^2*Nf-34/3*Log[x]*Log[s^-1*mu2]^2*x-8*Log[x]*Log[s^-1*mu2]^2*x*Nf+28/3*Log[x]*Log[s^-1*mu2]^2*x^2+16*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*I*Pi-4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-535/18*Log[x]^2-352/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-2*Nf^2+380/9*Log[x]^2*x^-1+44/9*Log[x]^2*x^-1*Nf+8/9*Log[x]^2*x^-1*Nf^2-28/3*Log[x]^2*Nf-4/9*Log[x]^2*Nf^2+59/9*Log[x]^2*x+10/9*Log[x]^2*x*Nf+26/3*Log[x]^2*Pi^2*x^-2+6*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2*(1-x)^-2+14*Log[x]^2*Pi^2*(1-x)^-1-46/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x-49/2*Log[x]^2*Pi^2*x^2-28/3*Log[x]^2*I*Pi*x^-2+20/3*Log[x]^2*I*Pi*x^-1+4/3*Log[x]^2*I*Pi*x^-1*Nf-7/2*Log[x]^2*I*Pi-4*Log[x]^2*I*Pi*Nf+7/3*Log[x]^2*I*Pi*x+10/3*Log[x]^2*I*Pi*x*Nf-3*Log[x]^2*Log[1-x]-44/3*Log[x]^2*Log[1-x]*x^-2+14*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]*x+8*Log[x]^2*Log[1-x]*I*Pi*x^-2-8*Log[x]^2*Log[1-x]*I*Pi*x^-1+5*Log[x]^2*Log[1-x]*I*Pi-2*Log[x]^2*Log[1-x]*I*Pi*x-15*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+18*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-151/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20*Log[x]^2*Log[s^-1*mu2]*x^-1+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-44/3*Log[x]^2*Log[s^-1*mu2]*Nf+43/3*Log[x]^2*Log[s^-1*mu2]*x+6*Log[x]^2*Log[s^-1*mu2]*x*Nf-8*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*I*Pi+2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x-18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+26*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-13*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+26*Log[x]^2*Log[s^-1*mu2]^2*x-24*Log[x]^2*Log[s^-1*mu2]^2*x^2+31/3*Log[x]^3+12*Log[x]^3*x^-2-32/3*Log[x]^3*x^-1-4/3*Log[x]^3*x^-1*Nf-2*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Nf+Log[x]^3*x+2*Log[x]^3*I*Pi*x^-1-Log[x]^3*I*Pi+13*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-18*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2+10*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-12*Log[x]^3*Log[s^-1*mu2]*x-27/4*Log[x]^4-2*Log[x]^4*x^-2+6*Log[x]^4*x^-1-1/2*Log[x]^4*(1-x)^-2+7/2*Log[x]^4*(1-x)^-1+Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc*(-169/81-338/81*x^-2+338/81*x^-1+260/81*x^-1*Nf-520/81*Nf+260/81*x*Nf-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1+40/27*Pi^2*x^-1*Nf-131/54*Pi^2-62/27*Pi^2*Nf-4/3*Pi^2*x+22/27*Pi^2*x*Nf-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-35/18*Pi^4+13/9*I*Pi*x^-1+76/27*I*Pi*x^-1*Nf-26/9*I*Pi-152/27*I*Pi*Nf+26/9*I*Pi*x+76/27*I*Pi*x*Nf+7/6*I*Pi^3*x^-1+7/9*I*Pi^3*x^-1*Nf-4/3*I*Pi^3-14/9*I*Pi^3*Nf+1/3*I*Pi^3*x+7/9*I*Pi^3*x*Nf-13/9*Log[1-x]*x^-1-13/9*Log[1-x]*x-7/6*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+35/6*Log[1-x]*Pi^2*x-8/3*Log[1-x]*Pi^2*x^2+13/3*Log[1-x]*I*Pi-28/3*Log[1-x]*I*Pi*x+52/9*Log[1-x]*I*Pi*x^2+1/2*Log[1-x]*I*Pi^3-Log[1-x]*I*Pi^3*x+2/3*Log[1-x]*I*Pi^3*x^2-13/9*Log[1-x]^2+13/9*Log[1-x]^2*x^-1+13/9*Log[1-x]^2*x+7/6*Log[1-x]^2*Pi^2*x^-1-2/3*Log[1-x]^2*Pi^2+1/6*Log[1-x]^2*Pi^2*x-1/3*Log[1-x]^2*I*Pi+2/3*Log[1-x]^2*I*Pi*x-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1+92/27*Log[s^-1*mu2]*x^-1*Nf-184/27*Log[s^-1*mu2]*Nf+92/27*Log[s^-1*mu2]*x*Nf-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-17/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*Nf-4/9*Log[s^-1*mu2]*Pi^2*x*Nf-52/9*Log[s^-1*mu2]*I*Pi*x^-2+58/9*Log[s^-1*mu2]*I*Pi*x^-1+34/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf-38/9*Log[s^-1*mu2]*I*Pi-68/9*Log[s^-1*mu2]*I*Pi*Nf+4/3*Log[s^-1*mu2]*I*Pi*x+34/9*Log[s^-1*mu2]*I*Pi*x*Nf-14/3*Log[s^-1*mu2]*I*Pi^3*x^-2+20/3*Log[s^-1*mu2]*I*Pi^3*x^-1-10/3*Log[s^-1*mu2]*I*Pi^3-52/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1+46/9*Log[s^-1*mu2]*Log[1-x]*x-52/9*Log[s^-1*mu2]*Log[1-x]*x^2-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-10/3*Log[s^-1*mu2]*Log[1-x]*I*Pi+2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-2/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2*x+2*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1-Log[s^-1*mu2]*Log[1-x]^2*I*Pi+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1-4/3*Log[s^-1*mu2]^2*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Nf-4/3*Log[s^-1*mu2]^2*x*Nf+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+17/6*Log[s^-1*mu2]^2*Pi^2-8/3*Log[s^-1*mu2]^2*I*Pi*x^-2+5/3*Log[s^-1*mu2]^2*I*Pi*x^-1+2/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf+2/3*Log[s^-1*mu2]^2*I*Pi-4/3*Log[s^-1*mu2]^2*I*Pi*Nf-2*Log[s^-1*mu2]^2*I*Pi*x+2/3*Log[s^-1*mu2]^2*I*Pi*x*Nf-8/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+11/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1-7*Log[s^-1*mu2]^2*Log[1-x]*I*Pi+6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^2+Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*x^-1*Nf+8/3*Log[s^-1*mu2]^3*Nf-4/3*Log[s^-1*mu2]^3*x*Nf+4*Log[s^-1*mu2]^3*I*Pi*x^-2-4*Log[s^-1*mu2]^3*I*Pi*x^-1+2*Log[s^-1*mu2]^3*I*Pi+4*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+130/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1-16/27*Log[x]*x^-1*Nf+92/27*Log[x]*Nf-13/9*Log[x]*x-76/27*Log[x]*x*Nf+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+11/9*Log[x]*Pi^2*x^-1*Nf+2*Log[x]*Pi^2*(1-x)^-1+35/9*Log[x]*Pi^2-10/9*Log[x]*Pi^2*Nf-15/2*Log[x]*Pi^2*x+5/9*Log[x]*Pi^2*x*Nf+8/3*Log[x]*Pi^2*x^2+52/9*Log[x]*I*Pi*x^-2-32/9*Log[x]*I*Pi*x^-1-8/3*Log[x]*I*Pi*x^-1*Nf+4/3*Log[x]*I*Pi+28/9*Log[x]*I*Pi*Nf+20/9*Log[x]*I*Pi*x-4/9*Log[x]*I*Pi*x*Nf-52/9*Log[x]*I*Pi*x^2+14/3*Log[x]*I*Pi^3*x^-2-13/3*Log[x]*I*Pi^3*x^-1+2*Log[x]*I*Pi^3+1/3*Log[x]*I*Pi^3*x-2/3*Log[x]*I*Pi^3*x^2+13/3*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1-1/2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2+4*Log[x]*Log[1-x]*I*Pi-4*Log[x]*Log[1-x]*I*Pi*x+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*I*Pi*x^-1+2*Log[x]*Log[1-x]^2*I*Pi*x+46/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*x^-1*Nf-8/3*Log[x]*Log[s^-1*mu2]*Nf-58/9*Log[x]*Log[s^-1*mu2]*x+2/3*Log[x]*Log[s^-1*mu2]*x*Nf+52/9*Log[x]*Log[s^-1*mu2]*x^2+1/3*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1-2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf+8/3*Log[x]*Log[s^-1*mu2]*I*Pi+2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x+2/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-4*Log[x]*Log[s^-1*mu2]^2*Nf-5/3*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x*Nf+8/3*Log[x]*Log[s^-1*mu2]^2*x^2-4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^2-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-67/18*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-1/9*Log[x]^2*x^-1*Nf+2/3*Log[x]^2*Nf+13/9*Log[x]^2*x+5/9*Log[x]^2*x*Nf-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1+13/12*Log[x]^2*Pi^2+1/6*Log[x]^2*Pi^2*x+8*Log[x]^2*Pi^2*x^2-8/3*Log[x]^2*I*Pi*x^-2+1/3*Log[x]^2*I*Pi*x^-1-2*Log[x]^2*I*Pi+2/3*Log[x]^2*I*Pi*Nf+2/3*Log[x]^2*I*Pi*x-Log[x]^2*I*Pi*x*Nf-4*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[1-x]*I*Pi*x^-2+8*Log[x]^2*Log[1-x]*I*Pi*x^-1-5*Log[x]^2*Log[1-x]*I*Pi+2*Log[x]^2*Log[1-x]*I*Pi*x-1/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+8/3*Log[x]^2*Log[s^-1*mu2]*Nf-10/3*Log[x]^2*Log[s^-1*mu2]*x-Log[x]^2*Log[s^-1*mu2]*x*Nf-4*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-2+6*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-3*Log[x]^2*Log[s^-1*mu2]*I*Pi-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2+1/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1+1/3*Log[x]^3*x^-1*Nf+Log[x]^3*(1-x)^-1-2/3*Log[x]^3*Nf+4*Log[x]^3*I*Pi*x^-2-4*Log[x]^3*I*Pi*x^-1+2*Log[x]^3*I*Pi+2*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1)+Nc^2*(338/81-169/81*x^-1-169/81*x-52/27*Pi^2*x^-1+59/27*Pi^2-34/27*Pi^2*x-7/36*Pi^4*x^-1+7/18*Pi^4-7/36*Pi^4*x-65/27*I*Pi*x^-1+130/27*I*Pi-65/27*I*Pi*x-35/18*I*Pi^3*x^-1+26/9*I*Pi^3-17/18*I*Pi^3*x+104/27*Log[s^-1*mu2]-52/27*Log[s^-1*mu2]*x^-1-52/27*Log[s^-1*mu2]*x+22/9*Log[s^-1*mu2]*Pi^2*x^-1-26/9*Log[s^-1*mu2]*Pi^2+4/9*Log[s^-1*mu2]*Pi^2*x-4*Log[s^-1*mu2]*I*Pi*x^-1+8*Log[s^-1*mu2]*I*Pi-4*Log[s^-1*mu2]*I*Pi*x-1/3*Log[s^-1*mu2]*I*Pi^3*x^-1+2/3*Log[s^-1*mu2]*I*Pi^3-1/3*Log[s^-1*mu2]*I*Pi^3*x-44/9*Log[s^-1*mu2]^2+22/9*Log[s^-1*mu2]^2*x^-1+22/9*Log[s^-1*mu2]^2*x+4/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Pi^2*x+1/3*Log[s^-1*mu2]^2*I*Pi*x^-1-2/3*Log[s^-1*mu2]^2*I*Pi+1/3*Log[s^-1*mu2]^2*I*Pi*x-8/3*Log[s^-1*mu2]^3+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^3*I*Pi*x^-1-4*Log[s^-1*mu2]^3*I*Pi+2*Log[s^-1*mu2]^3*I*Pi*x+2*Log[s^-1*mu2]^4-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*x-52/27*Log[x]-13/27*Log[x]*x^-1+65/27*Log[x]*x-79/18*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1+28/9*Log[x]*Pi^2+29/18*Log[x]*Pi^2*x+23/9*Log[x]*I*Pi*x^-1-20/9*Log[x]*I*Pi-1/3*Log[x]*I*Pi*x-5/6*Log[x]*I*Pi^3*x^-1+2*Log[x]*I*Pi^3-13/6*Log[x]*I*Pi^3*x+44/9*Log[x]*Log[s^-1*mu2]-28/9*Log[x]*Log[s^-1*mu2]*x^-1-16/9*Log[x]*Log[s^-1*mu2]*x-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*I*Pi-8/3*Log[x]*Log[s^-1*mu2]*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2-Log[x]*Log[s^-1*mu2]^2*x^-1-3*Log[x]*Log[s^-1*mu2]^2*x-5*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*I*Pi-3*Log[x]*Log[s^-1*mu2]^2*I*Pi*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x-5/3*Log[x]^2-1/18*Log[x]^2*x^-1-13/18*Log[x]^2*x-19/12*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-25/12*Log[x]^2*Pi^2*x+Log[x]^2*I*Pi*x^-1-13/6*Log[x]^2*I*Pi+3*Log[x]^2*I*Pi*x-14/3*Log[x]^2*Log[s^-1*mu2]+Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*x+5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1-6*Log[x]^2*Log[s^-1*mu2]*I*Pi+2*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2*x+13/6*Log[x]^3-4/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1-2*Log[x]^3*I*Pi*x^-1+2*Log[x]^3*I*Pi-Log[x]^3*I*Pi*x+2*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*x-1/2*Log[x]^4+1/2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1)+3406/81+520/81*x^-2*Nf-1703/81*x^-1-520/81*x^-1*Nf-100/81*x^-1*Nf^2+260/81*Nf+200/81*Nf^2-1703/81*x-100/81*x*Nf^2+140/27*Pi^2*x^-2*Nf-184/27*Pi^2*x^-1-170/27*Pi^2*x^-1*Nf+431/27*Pi^2+67/27*Pi^2*Nf-139/27*Pi^2*x+4/3*Pi^2*x*Nf+19/12*Pi^4*x^-1-19/6*Pi^4+19/12*Pi^4*x-373/27*I*Pi*x^-1-10/9*I*Pi*x^-1*Nf-20/27*I*Pi*x^-1*Nf^2+746/27*I*Pi+20/9*I*Pi*Nf+40/27*I*Pi*Nf^2-373/27*I*Pi*x-20/9*I*Pi*x*Nf-20/27*I*Pi*x*Nf^2-1/9*I*Pi^3*x^-1+11/9*I*Pi^3-10/9*I*Pi^3*x+10/9*Log[1-x]*x^-1*Nf+10/9*Log[1-x]*x*Nf-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*Nf+4*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x*Nf+8/3*Log[1-x]*Pi^2*x^2*Nf-26/9*Log[1-x]*I*Pi*x^-1+52/9*Log[1-x]*I*Pi-10/3*Log[1-x]*I*Pi*Nf-26/9*Log[1-x]*I*Pi*x+22/3*Log[1-x]*I*Pi*x*Nf-40/9*Log[1-x]*I*Pi*x^2*Nf-7/3*Log[1-x]*I*Pi^3*x^-1+14/3*Log[1-x]*I*Pi^3-7/3*Log[1-x]*I*Pi^3*x-10/9*Log[1-x]^2*x^-1*Nf+10/9*Log[1-x]^2*Nf-10/9*Log[1-x]^2*x*Nf+1/3*Log[1-x]^2*I*Pi*Nf-2/3*Log[1-x]^2*I*Pi*x*Nf+940/27*Log[s^-1*mu2]+184/27*Log[s^-1*mu2]*x^-2*Nf-470/27*Log[s^-1*mu2]*x^-1-184/27*Log[s^-1*mu2]*x^-1*Nf-40/27*Log[s^-1*mu2]*x^-1*Nf^2+92/27*Log[s^-1*mu2]*Nf+80/27*Log[s^-1*mu2]*Nf^2-470/27*Log[s^-1*mu2]*x-40/27*Log[s^-1*mu2]*x*Nf^2+28/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-62/9*Log[s^-1*mu2]*Pi^2*x^-1-34/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+34/9*Log[s^-1*mu2]*Pi^2+17/9*Log[s^-1*mu2]*Pi^2*Nf+28/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*I*Pi*x^-2*Nf-55/3*Log[s^-1*mu2]*I*Pi*x^-1-46/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf-4/9*Log[s^-1*mu2]*I*Pi*x^-1*Nf^2+110/3*Log[s^-1*mu2]*I*Pi+32/9*Log[s^-1*mu2]*I*Pi*Nf+8/9*Log[s^-1*mu2]*I*Pi*Nf^2-55/3*Log[s^-1*mu2]*I*Pi*x-4/3*Log[s^-1*mu2]*I*Pi*x*Nf-4/9*Log[s^-1*mu2]*I*Pi*x*Nf^2+2/3*Log[s^-1*mu2]*I*Pi^3*x^-1-4/3*Log[s^-1*mu2]*I*Pi^3+2/3*Log[s^-1*mu2]*I*Pi^3*x+208/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-104/9*Log[s^-1*mu2]*Log[1-x]*x^-1-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*Nf-104/9*Log[s^-1*mu2]*Log[1-x]*x-34/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+40/9*Log[s^-1*mu2]*Log[1-x]*x^2*Nf+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1+40/3*Log[s^-1*mu2]*Log[1-x]*I*Pi-2/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*Nf-20/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x+4/3*Log[s^-1*mu2]*Log[1-x]*I*Pi*x*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf+2/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-2/3*Log[s^-1*mu2]*Log[1-x]^2*x*Nf+4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]^2*I*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*I*Pi*x-40/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x^-2*Nf+20/3*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*x^-1*Nf-4/9*Log[s^-1*mu2]^2*x^-1*Nf^2-4/3*Log[s^-1*mu2]^2*Nf+8/9*Log[s^-1*mu2]^2*Nf^2+20/3*Log[s^-1*mu2]^2*x-4/9*Log[s^-1*mu2]^2*x*Nf^2+8/3*Log[s^-1*mu2]^2*I*Pi*x^-2*Nf-6*Log[s^-1*mu2]^2*I*Pi*x^-1-8/3*Log[s^-1*mu2]^2*I*Pi*x^-1*Nf+12*Log[s^-1*mu2]^2*I*Pi+4/3*Log[s^-1*mu2]^2*I*Pi*Nf-6*Log[s^-1*mu2]^2*I*Pi*x+32/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*x-8/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^2*Nf-6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]*I*Pi-6*Log[s^-1*mu2]^2*Log[1-x]*I*Pi*x+8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x-20/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2*Nf+10/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*x^-1*Nf-4/3*Log[s^-1*mu2]^3*Nf+10/3*Log[s^-1*mu2]^3*x-4*Log[s^-1*mu2]^3*I*Pi*x^-1+8*Log[s^-1*mu2]^3*I*Pi-4*Log[s^-1*mu2]^3*I*Pi*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-6*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*x-548/27*Log[x]-184/27*Log[x]*x^-2*Nf+175/27*Log[x]*x^-1+184/27*Log[x]*x^-1*Nf+20/27*Log[x]*x^-1*Nf^2-152/27*Log[x]*Nf-40/27*Log[x]*Nf^2+373/27*Log[x]*x+10/9*Log[x]*x*Nf+20/27*Log[x]*x*Nf^2-28/9*Log[x]*Pi^2*x^-2*Nf+82/9*Log[x]*Pi^2*x^-1+34/9*Log[x]*Pi^2*x^-1*Nf+8*Log[x]*Pi^2*(1-x)^-1-29/9*Log[x]*Pi^2-23/9*Log[x]*Pi^2*Nf-104/9*Log[x]*Pi^2*x+4/3*Log[x]*Pi^2*x*Nf-8/3*Log[x]*Pi^2*x^2*Nf-40/9*Log[x]*I*Pi*x^-2*Nf+31/3*Log[x]*I*Pi*x^-1+26/9*Log[x]*I*Pi*x^-1*Nf+4/9*Log[x]*I*Pi*x^-1*Nf^2-94/9*Log[x]*I*Pi-4/3*Log[x]*I*Pi*Nf-8/9*Log[x]*I*Pi*Nf^2+1/9*Log[x]*I*Pi*x-14/9*Log[x]*I*Pi*x*Nf+4/9*Log[x]*I*Pi*x*Nf^2+40/9*Log[x]*I*Pi*x^2*Nf-1/2*Log[x]*I*Pi^3*x^-1-2*Log[x]*I*Pi^3+7/2*Log[x]*I*Pi^3*x-52/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2*Nf+26/9*Log[x]*Log[1-x]*x^-1+6*Log[x]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[1-x]*Nf+26/9*Log[x]*Log[1-x]*x-23/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-11/3*Log[x]*Log[1-x]*Pi^2*x+20/3*Log[x]*Log[1-x]*I*Pi*x^-1-40/3*Log[x]*Log[1-x]*I*Pi+20/3*Log[x]*Log[1-x]*I*Pi*x+2/3*Log[x]*Log[1-x]^2*x^-1*Nf-1/3*Log[x]*Log[1-x]^2*Nf-4*Log[x]*Log[1-x]^2*I*Pi*x^-1+8*Log[x]*Log[1-x]^2*I*Pi-4*Log[x]*Log[1-x]^2*I*Pi*x-16/3*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+5/3*Log[x]*Log[s^-1*mu2]*x^-1+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+4/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-16/3*Log[x]*Log[s^-1*mu2]*Nf-8/9*Log[x]*Log[s^-1*mu2]*Nf^2+11/3*Log[x]*Log[s^-1*mu2]*x+46/9*Log[x]*Log[s^-1*mu2]*x*Nf+4/9*Log[x]*Log[s^-1*mu2]*x*Nf^2-40/9*Log[x]*Log[s^-1*mu2]*x^2*Nf-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x-16/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-2*Nf+43/3*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*I*Pi*x^-1*Nf-76/3*Log[x]*Log[s^-1*mu2]*I*Pi-8/3*Log[x]*Log[s^-1*mu2]*I*Pi*Nf+11*Log[x]*Log[s^-1*mu2]*I*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*I*Pi*x*Nf-44/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*I*Pi*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-6*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+2*Log[x]*Log[s^-1*mu2]^2*x+8/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-8/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf+19*Log[x]*Log[s^-1*mu2]^2*I*Pi*x^-1-32*Log[x]*Log[s^-1*mu2]^2*I*Pi+13*Log[x]*Log[s^-1*mu2]^2*I*Pi*x+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+24*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+37/3*Log[x]^2+56/9*Log[x]^2*x^-2*Nf-59/9*Log[x]^2*x^-1-56/9*Log[x]^2*x^-1*Nf+13/3*Log[x]^2*Nf-49/9*Log[x]^2*x-10/9*Log[x]^2*x*Nf+27/4*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*(1-x)^-2-4*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+101/12*Log[x]^2*Pi^2*x+8/3*Log[x]^2*I*Pi*x^-2*Nf-25/3*Log[x]^2*I*Pi*x^-1-4/3*Log[x]^2*I*Pi*x^-1*Nf+10*Log[x]^2*I*Pi+Log[x]^2*I*Pi*Nf-41/6*Log[x]^2*I*Pi*x-2/3*Log[x]^2*I*Pi*x*Nf+8/3*Log[x]^2*Log[1-x]*x^-2*Nf-4*Log[x]^2*Log[1-x]*x^-1*Nf+2*Log[x]^2*Log[1-x]*Nf+2*Log[x]^2*Log[1-x]*I*Pi*x^-1-8*Log[x]^2*Log[1-x]*I*Pi+8*Log[x]^2*Log[1-x]*I*Pi*x+26/3*Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-1/6*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+5/3*Log[x]^2*Log[s^-1*mu2]*Nf-19/2*Log[x]^2*Log[s^-1*mu2]*x-2/3*Log[x]^2*Log[s^-1*mu2]*x*Nf-20*Log[x]^2*Log[s^-1*mu2]*I*Pi*x^-1+22*Log[x]^2*Log[s^-1*mu2]*I*Pi-5*Log[x]^2*Log[s^-1*mu2]*I*Pi*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-14*Log[x]^2*Log[s^-1*mu2]^2+11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+9/2*Log[x]^2*Log[s^-1*mu2]^2*x-14/3*Log[x]^3-8/3*Log[x]^3*x^-2*Nf+17/6*Log[x]^3*x^-1+8/3*Log[x]^3*x^-1*Nf+4*Log[x]^3*(1-x)^-1-4/3*Log[x]^3*Nf+5*Log[x]^3*I*Pi*x^-1-2*Log[x]^3*I*Pi-2*Log[x]^3*I*Pi*x-2*Log[x]^3*Log[s^-1*mu2]+5*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x+Log[x]^4-3/2*Log[x]^4*x^-1+Log[x]^4*(1-x)^-2-Log[x]^4*(1-x)^-1;qqbqqb1LX1L22=+Nc^-4*(128+256*x^-2-256*x^-1-32/3*Pi^2*x^-2-64/3*Pi^2*x^-1+38/3*Pi^2+1/9*Pi^4*x^-2+5/9*Pi^4*x^-1+31/18*Pi^4-2*Pi^4*x+1/2*Pi^4*x^2+32*Log[1-x]*x^-1-2/3*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+18*Log[1-x]^2-32*Log[1-x]^2*x^-1+2/3*Log[1-x]^2*Pi^2*x^-1+11/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+96*Log[s^-1*mu2]+192*Log[s^-1*mu2]*x^-2-192*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[s^-1*mu2]*Pi^2+64*Log[s^-1*mu2]*Log[1-x]+128*Log[s^-1*mu2]*Log[1-x]*x^-2-116*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1+44/3*Log[s^-1*mu2]^2*Pi^2*x^-2-56/3*Log[s^-1*mu2]^2*Pi^2*x^-1+28/3*Log[s^-1*mu2]^2*Pi^2+24*Log[s^-1*mu2]^2*Log[1-x]+48*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-64*Log[x]-192*Log[x]*x^-2+128*Log[x]*x^-1+4*Log[x]*Pi^2*x^-2+52/3*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1-14/3*Log[x]*Pi^2-2*Log[x]*Pi^2*x-100*Log[x]*Log[1-x]-128*Log[x]*Log[1-x]*x^-2+180*Log[x]*Log[1-x]*x^-1+8/3*Log[x]*Log[1-x]*Pi^2*x^-2+4*Log[x]*Log[1-x]*Pi^2*x^-1-10*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+6*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-88*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+176*Log[x]*Log[s^-1*mu2]*x^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Pi^2-52*Log[x]*Log[s^-1*mu2]*Log[1-x]-96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+64*Log[x]*Log[s^-1*mu2]^2*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+74*Log[x]^2+100*Log[x]^2*x^-2-140*Log[x]^2*x^-1+44/3*Log[x]^2*Pi^2*x^-2-4/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+20/3*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+16*Log[x]^2*Log[1-x]+48*Log[x]^2*Log[1-x]*x^-2-52*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+30*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-36*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+40*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*x^-1+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-32*Log[x]^2*Log[s^-1*mu2]^2*x^-1-14*Log[x]^3-24*Log[x]^3*x^-2+40*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-28*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2+40*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+32*Log[x]^3*Log[s^-1*mu2]*x^-1+17/2*Log[x]^4+4*Log[x]^4*x^-2-12*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-3*(-512-640/9*x^-2*Nf+256*x^-1+640/9*x^-1*Nf-320/9*Nf+256*x+40/27*Pi^2*x^-2*Nf-128/3*Pi^2*x^-1+80/27*Pi^2*x^-1*Nf+244/3*Pi^2-40/27*Pi^2*Nf-92/3*Pi^2*x+7/9*Pi^4*x^-1-14/9*Pi^4+7/9*Pi^4*x-40/9*Log[1-x]*x^-1*Nf-16*Log[1-x]*Pi^2+16*Log[1-x]*Pi^2*x+40/9*Log[1-x]^2*x^-1*Nf-20/9*Log[1-x]^2*Nf-384*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2*Nf+192*Log[s^-1*mu2]*x^-1+208/3*Log[s^-1*mu2]*x^-1*Nf-104/3*Log[s^-1*mu2]*Nf+192*Log[s^-1*mu2]*x+8/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf-8*Log[s^-1*mu2]*Pi^2*x^-1+16/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-8*Log[s^-1*mu2]*Pi^2-8/9*Log[s^-1*mu2]*Pi^2*Nf+16*Log[s^-1*mu2]*Pi^2*x-384*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+192*Log[s^-1*mu2]*Log[1-x]*x^-1+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-80/9*Log[s^-1*mu2]*Log[1-x]*Nf+192*Log[s^-1*mu2]*Log[1-x]*x+20*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-40*Log[s^-1*mu2]*Log[1-x]*Pi^2+20*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-4/3*Log[s^-1*mu2]*Log[1-x]^2*Nf-200*Log[s^-1*mu2]^2-224/9*Log[s^-1*mu2]^2*x^-2*Nf+100*Log[s^-1*mu2]^2*x^-1+224/9*Log[s^-1*mu2]^2*x^-1*Nf-112/9*Log[s^-1*mu2]^2*Nf+100*Log[s^-1*mu2]^2*x+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-64/3*Log[s^-1*mu2]^2*Pi^2+32/3*Log[s^-1*mu2]^2*Pi^2*x-144*Log[s^-1*mu2]^2*Log[1-x]-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+72*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-16/3*Log[s^-1*mu2]^2*Log[1-x]*Nf+72*Log[s^-1*mu2]^2*Log[1-x]*x-64*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+32*Log[s^-1*mu2]^2*Log[1-x]^2*x-48*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2*Nf+24*Log[s^-1*mu2]^3*x^-1+16/3*Log[s^-1*mu2]^3*x^-1*Nf-8/3*Log[s^-1*mu2]^3*Nf+24*Log[s^-1*mu2]^3*x-48*Log[s^-1*mu2]^3*Log[1-x]+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+24*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*x+224*Log[x]+208/3*Log[x]*x^-2*Nf-160*Log[x]*x^-1-544/9*Log[x]*x^-1*Nf+272/9*Log[x]*Nf-64*Log[x]*x-8/9*Log[x]*Pi^2*x^-2*Nf+22/3*Log[x]*Pi^2*x^-1-16/9*Log[x]*Pi^2*x^-1*Nf+16*Log[x]*Pi^2*(1-x)^-1-26/3*Log[x]*Pi^2+8/9*Log[x]*Pi^2*Nf-56/3*Log[x]*Pi^2*x+128*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2*Nf-64*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[1-x]*Nf-64*Log[x]*Log[1-x]*x-68/3*Log[x]*Log[1-x]*Pi^2*x^-1+40/3*Log[x]*Log[1-x]*Pi^2-20/3*Log[x]*Log[1-x]*Pi^2*x-8/3*Log[x]*Log[1-x]^2*x^-1*Nf+4/3*Log[x]*Log[1-x]^2*Nf+468*Log[x]*Log[s^-1*mu2]+448/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf-252*Log[x]*Log[s^-1*mu2]*x^-1-400/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf+200/9*Log[x]*Log[s^-1*mu2]*Nf-216*Log[x]*Log[s^-1*mu2]*x-20*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+24*Log[x]*Log[s^-1*mu2]*Pi^2-28*Log[x]*Log[s^-1*mu2]*Pi^2*x+144*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-88*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-56*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+172*Log[x]*Log[s^-1*mu2]^2+16*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf-92*Log[x]*Log[s^-1*mu2]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+8*Log[x]*Log[s^-1*mu2]^2*Nf-80*Log[x]*Log[s^-1*mu2]^2*x+144*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-72*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-72*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+48*Log[x]*Log[s^-1*mu2]^3-24*Log[x]*Log[s^-1*mu2]^3*x^-1-24*Log[x]*Log[s^-1*mu2]^3*x-176*Log[x]^2-224/9*Log[x]^2*x^-2*Nf+88*Log[x]^2*x^-1+256/9*Log[x]^2*x^-1*Nf-128/9*Log[x]^2*Nf+48*Log[x]^2*x+32/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*(1-x)^-2-8*Log[x]^2*Pi^2*(1-x)^-1-2/3*Log[x]^2*Pi^2+9*Log[x]^2*Pi^2*x-16*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2*Nf+16*Log[x]^2*Log[1-x]*x^-1+16*Log[x]^2*Log[1-x]*x^-1*Nf-8*Log[x]^2*Log[1-x]*Nf-156*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf+88*Log[x]^2*Log[s^-1*mu2]*x^-1+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-32/3*Log[x]^2*Log[s^-1*mu2]*Nf+50*Log[x]^2*Log[s^-1*mu2]*x-128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+56*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+56*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-84*Log[x]^2*Log[s^-1*mu2]^2+40*Log[x]^2*Log[s^-1*mu2]^2*x^-1+38*Log[x]^2*Log[s^-1*mu2]^2*x+28*Log[x]^3+16/3*Log[x]^3*x^-2*Nf-20*Log[x]^3*x^-1-32/3*Log[x]^3*x^-1*Nf+8*Log[x]^3*(1-x)^-1+16/3*Log[x]^3*Nf+16*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-1+64*Log[x]^3*Log[s^-1*mu2]-24*Log[x]^3*Log[s^-1*mu2]*x^-1-24*Log[x]^3*Log[s^-1*mu2]*x-12*Log[x]^4+4*Log[x]^4*x^-1+2*Log[x]^4*(1-x)^-2-2*Log[x]^4*(1-x)^-1)+Nc^-2*(1568/9+832/9*x^-2+400/81*x^-2*Nf^2-832/9*x^-1-640/9*x^-1*Nf-400/81*x^-1*Nf^2+1280/9*Nf+200/81*Nf^2-256*x-640/9*x*Nf+256*x^2+1964/27*Pi^2*x^-2-2984/27*Pi^2*x^-1+160/27*Pi^2*x^-1*Nf+754/27*Pi^2-248/27*Pi^2*Nf+260/3*Pi^2*x+88/27*Pi^2*x*Nf-116/3*Pi^2*x^2-14/9*Pi^4*x^-2-22/9*Pi^4*x^-1+143/18*Pi^4-85/9*Pi^4*x+58/9*Pi^4*x^2+340/9*Log[1-x]*x^-1+64*Log[1-x]*x+20*Log[1-x]*Pi^2*x^-1-256/3*Log[1-x]*Pi^2*x+96*Log[1-x]*Pi^2*x^2+566/9*Log[1-x]^2-340/9*Log[1-x]^2*x^-1-64*Log[1-x]^2*x+8*Log[1-x]^2*Pi^2*x^-2-36*Log[1-x]^2*Pi^2*x^-1+304/3*Log[1-x]^2*Pi^2-380/3*Log[1-x]^2*Pi^2*x+66*Log[1-x]^2*Pi^2*x^2-24*Log[1-x]^3+8*Log[1-x]^3*x^-1+4*Log[1-x]^3*x+12*Log[1-x]^4+2*Log[1-x]^4*x^-2-8*Log[1-x]^4*x^-1-4*Log[1-x]^4*x+Log[1-x]^4*x^2+404/3*Log[s^-1*mu2]+232/3*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-2*Nf^2-232/3*Log[s^-1*mu2]*x^-1-208/3*Log[s^-1*mu2]*x^-1*Nf-160/27*Log[s^-1*mu2]*x^-1*Nf^2+416/3*Log[s^-1*mu2]*Nf+80/27*Log[s^-1*mu2]*Nf^2-192*Log[s^-1*mu2]*x-208/3*Log[s^-1*mu2]*x*Nf+192*Log[s^-1*mu2]*x^2+244/9*Log[s^-1*mu2]*Pi^2*x^-2-376/9*Log[s^-1*mu2]*Pi^2*x^-1-16/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+134/9*Log[s^-1*mu2]*Pi^2+32/9*Log[s^-1*mu2]*Pi^2*Nf+12*Log[s^-1*mu2]*Pi^2*x-16/9*Log[s^-1*mu2]*Pi^2*x*Nf+20*Log[s^-1*mu2]*Pi^2*x^2+1832/9*Log[s^-1*mu2]*Log[1-x]+1360/9*Log[s^-1*mu2]*Log[1-x]*x^-2-1228/9*Log[s^-1*mu2]*Log[1-x]*x^-1-80/3*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+160/3*Log[s^-1*mu2]*Log[1-x]*Nf-232*Log[s^-1*mu2]*Log[1-x]*x-80/3*Log[s^-1*mu2]*Log[1-x]*x*Nf+256*Log[s^-1*mu2]*Log[1-x]*x^2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+136/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-176/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+58/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*x+24*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*x^-1-32*Log[s^-1*mu2]*Log[1-x]^3*x+286/9*Log[s^-1*mu2]^2-328/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-2*Nf^2+328/9*Log[s^-1*mu2]^2*x^-1-224/9*Log[s^-1*mu2]^2*x^-1*Nf-16/9*Log[s^-1*mu2]^2*x^-1*Nf^2+448/9*Log[s^-1*mu2]^2*Nf+8/9*Log[s^-1*mu2]^2*Nf^2-100*Log[s^-1*mu2]^2*x-224/9*Log[s^-1*mu2]^2*x*Nf+100*Log[s^-1*mu2]^2*x^2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+26/3*Log[s^-1*mu2]^2*Pi^2-20/3*Log[s^-1*mu2]^2*Pi^2*x+20/3*Log[s^-1*mu2]^2*Pi^2*x^2+232/3*Log[s^-1*mu2]^2*Log[1-x]+176/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-176/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+32*Log[s^-1*mu2]^2*Log[1-x]*Nf-88*Log[s^-1*mu2]^2*Log[1-x]*x-16*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+96*Log[s^-1*mu2]^2*Log[1-x]*x^2+52*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-72*Log[s^-1*mu2]^2*Log[1-x]^2*x+64*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+8/3*Log[s^-1*mu2]^3-56/3*Log[s^-1*mu2]^3*x^-2+56/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*x^-1*Nf+32/3*Log[s^-1*mu2]^3*Nf-24*Log[s^-1*mu2]^3*x-16/3*Log[s^-1*mu2]^3*x*Nf+24*Log[s^-1*mu2]^3*x^2+16*Log[s^-1*mu2]^3*Log[1-x]-32*Log[s^-1*mu2]^3*Log[1-x]*x+32*Log[s^-1*mu2]^3*Log[1-x]*x^2-2*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2-872/9*Log[x]-232/3*Log[x]*x^-2-160/27*Log[x]*x^-2*Nf^2+304/9*Log[x]*x^-1+392/9*Log[x]*x^-1*Nf+160/27*Log[x]*x^-1*Nf^2-664/9*Log[x]*Nf-80/27*Log[x]*Nf^2+64*Log[x]*x+272/9*Log[x]*x*Nf-244/9*Log[x]*Pi^2*x^-2+298/9*Log[x]*Pi^2*x^-1+20/9*Log[x]*Pi^2*x^-1*Nf+16*Log[x]*Pi^2*(1-x)^-1-206/9*Log[x]*Pi^2+8/9*Log[x]*Pi^2*Nf-88/3*Log[x]*Pi^2*x-4/9*Log[x]*Pi^2*x*Nf-96*Log[x]*Pi^2*x^2-364/3*Log[x]*Log[1-x]-1360/9*Log[x]*Log[1-x]*x^-2+212*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*x^-1*Nf-160/9*Log[x]*Log[1-x]*Nf+80/9*Log[x]*Log[1-x]*x*Nf-16*Log[x]*Log[1-x]*Pi^2*x^-2+40*Log[x]*Log[1-x]*Pi^2*x^-1-100*Log[x]*Log[1-x]*Pi^2+144*Log[x]*Log[1-x]*Pi^2*x-132*Log[x]*Log[1-x]*Pi^2*x^2+50/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*x-24*Log[x]*Log[1-x]^3+16*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2-1592/9*Log[x]*Log[s^-1*mu2]-496/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf^2+340/9*Log[x]*Log[s^-1*mu2]*x^-1+48*Log[x]*Log[s^-1*mu2]*x^-1*Nf+32/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2-88*Log[x]*Log[s^-1*mu2]*Nf-16/9*Log[x]*Log[s^-1*mu2]*Nf^2+280*Log[x]*Log[s^-1*mu2]*x+40*Log[x]*Log[s^-1*mu2]*x*Nf-256*Log[x]*Log[s^-1*mu2]*x^2-56/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Pi^2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-292/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-352/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+344/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-68*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+104*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-56*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-4*Log[x]*Log[s^-1*mu2]^2*x^-1+56/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf-112/3*Log[x]*Log[s^-1*mu2]^2*Nf+104*Log[x]*Log[s^-1*mu2]^2*x+56/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-96*Log[x]*Log[s^-1*mu2]^2*x^2-80*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+128*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-128*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+32*Log[x]*Log[s^-1*mu2]^3*x-32*Log[x]*Log[s^-1*mu2]^3*x^2+980/9*Log[x]^2+824/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-2*Nf^2-1060/9*Log[x]^2*x^-1-128/9*Log[x]^2*x^-1*Nf-16/9*Log[x]^2*x^-1*Nf^2+248/9*Log[x]^2*Nf+8/9*Log[x]^2*Nf^2-64*Log[x]^2*x-20/3*Log[x]^2*x*Nf+8*Log[x]^2*Pi^2*x^-2-74/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*(1-x)^-2-32*Log[x]^2*Pi^2*(1-x)^-1+143/3*Log[x]^2*Pi^2+4/3*Log[x]^2*Pi^2*x+66*Log[x]^2*Pi^2*x^2+12*Log[x]^2*Log[1-x]+176/3*Log[x]^2*Log[1-x]*x^-2-56*Log[x]^2*Log[1-x]*x^-1+12*Log[x]^2*Log[1-x]*x+60*Log[x]^2*Log[1-x]^2+32*Log[x]^2*Log[1-x]^2*x^-2-72*Log[x]^2*Log[1-x]^2*x^-1-24*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2+218/3*Log[x]^2*Log[s^-1*mu2]+40*Log[x]^2*Log[s^-1*mu2]*x^-2-148/3*Log[x]^2*Log[s^-1*mu2]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf+104/3*Log[x]^2*Log[s^-1*mu2]*Nf-56*Log[x]^2*Log[s^-1*mu2]*x-44/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+68*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-104*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+34*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-72*Log[x]^2*Log[s^-1*mu2]^2*x+64*Log[x]^2*Log[s^-1*mu2]^2*x^2-82/3*Log[x]^3-88/3*Log[x]^3*x^-2+104/3*Log[x]^3*x^-1+8/3*Log[x]^3*x^-1*Nf+8*Log[x]^3*(1-x)^-1-16/3*Log[x]^3*Nf-4*Log[x]^3*x-52*Log[x]^3*Log[1-x]-32*Log[x]^3*Log[1-x]*x^-2+72*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2-28*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+24*Log[x]^3*Log[s^-1*mu2]*x^-1+32*Log[x]^3*Log[s^-1*mu2]*x+22*Log[x]^4+8*Log[x]^4*x^-2-20*Log[x]^4*x^-1+2*Log[x]^4*(1-x)^-2-8*Log[x]^4*(1-x)^-1-4*Log[x]^4*x+Log[x]^4*x^2)+Nc^-1*(-1664/9-1040/81*x^-2*Nf+832/9*x^-1+1040/81*x^-1*Nf+400/81*x^-1*Nf^2-3400/81*Nf-800/81*Nf^2+832/9*x+640/9*x*Nf+400/81*x*Nf^2-640/9*x^2*Nf-280/27*Pi^2*x^-2*Nf+944/27*Pi^2*x^-1+400/27*Pi^2*x^-1*Nf-2068/27*Pi^2-44/9*Pi^2*Nf+1016/27*Pi^2*x-136/27*Pi^2*x*Nf-152/27*Pi^2*x^2*Nf-50/9*Pi^4*x^-1+100/9*Pi^4-50/9*Pi^4*x-40/9*Log[1-x]*x^-1*Nf-80/9*Log[1-x]*x*Nf-16*Log[1-x]*Pi^2*Nf+32*Log[1-x]*Pi^2*x*Nf-64/3*Log[1-x]*Pi^2*x^2*Nf+40/9*Log[1-x]^2*x^-1*Nf-20/3*Log[1-x]^2*Nf+80/9*Log[1-x]^2*x*Nf-464/3*Log[s^-1*mu2]-368/27*Log[s^-1*mu2]*x^-2*Nf+232/3*Log[s^-1*mu2]*x^-1+368/27*Log[s^-1*mu2]*x^-1*Nf+160/27*Log[s^-1*mu2]*x^-1*Nf^2-1120/27*Log[s^-1*mu2]*Nf-320/27*Log[s^-1*mu2]*Nf^2+232/3*Log[s^-1*mu2]*x+208/3*Log[s^-1*mu2]*x*Nf+160/27*Log[s^-1*mu2]*x*Nf^2-208/3*Log[s^-1*mu2]*x^2*Nf-56/9*Log[s^-1*mu2]*Pi^2*x^-2*Nf+232/9*Log[s^-1*mu2]*Pi^2*x^-1+80/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf-392/9*Log[s^-1*mu2]*Pi^2-20/3*Log[s^-1*mu2]*Pi^2*Nf+160/9*Log[s^-1*mu2]*Pi^2*x+40/9*Log[s^-1*mu2]*Pi^2*x*Nf-40/9*Log[s^-1*mu2]*Pi^2*x^2*Nf-592/3*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf+296/3*Log[s^-1*mu2]*Log[1-x]*x^-1+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-80/3*Log[s^-1*mu2]*Log[1-x]*Nf+296/3*Log[s^-1*mu2]*Log[1-x]*x+272/9*Log[s^-1*mu2]*Log[1-x]*x*Nf-320/9*Log[s^-1*mu2]*Log[1-x]*x^2*Nf+32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-64/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1*Nf-4*Log[s^-1*mu2]*Log[1-x]^2*Nf+16/3*Log[s^-1*mu2]*Log[1-x]^2*x*Nf+656/9*Log[s^-1*mu2]^2+16/3*Log[s^-1*mu2]^2*x^-2*Nf-328/9*Log[s^-1*mu2]^2*x^-1-16/3*Log[s^-1*mu2]^2*x^-1*Nf+16/9*Log[s^-1*mu2]^2*x^-1*Nf^2-88/9*Log[s^-1*mu2]^2*Nf-32/9*Log[s^-1*mu2]^2*Nf^2-328/9*Log[s^-1*mu2]^2*x+224/9*Log[s^-1*mu2]^2*x*Nf+16/9*Log[s^-1*mu2]^2*x*Nf^2-224/9*Log[s^-1*mu2]^2*x^2*Nf+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-64/3*Log[s^-1*mu2]^2*Pi^2+32/3*Log[s^-1*mu2]^2*Pi^2*x-80*Log[s^-1*mu2]^2*Log[1-x]-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2*Nf+40*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf-16*Log[s^-1*mu2]^2*Log[1-x]*Nf+40*Log[s^-1*mu2]^2*Log[1-x]*x+64/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf-64/3*Log[s^-1*mu2]^2*Log[1-x]*x^2*Nf-64*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+32*Log[s^-1*mu2]^2*Log[1-x]^2*x+112/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2*Nf-56/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*x^-1*Nf-56/3*Log[s^-1*mu2]^3*x+16/3*Log[s^-1*mu2]^3*x*Nf-16/3*Log[s^-1*mu2]^3*x^2*Nf+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+16*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-1-8*Log[s^-1*mu2]^4*x+460/9*Log[x]+368/27*Log[x]*x^-2*Nf-164/9*Log[x]*x^-1-248/27*Log[x]*x^-1*Nf-80/27*Log[x]*x^-1*Nf^2+424/27*Log[x]*Nf+160/27*Log[x]*Nf^2-296/9*Log[x]*x-80/9*Log[x]*x*Nf-80/27*Log[x]*x*Nf^2+56/9*Log[x]*Pi^2*x^-2*Nf-200/9*Log[x]*Pi^2*x^-1-80/9*Log[x]*Pi^2*x^-1*Nf-8*Log[x]*Pi^2*(1-x)^-1+148/9*Log[x]*Pi^2+88/9*Log[x]*Pi^2*Nf+64/9*Log[x]*Pi^2*x-32/3*Log[x]*Pi^2*x*Nf+64/3*Log[x]*Pi^2*x^2*Nf+1360/9*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2*Nf-680/9*Log[x]*Log[1-x]*x^-1-24*Log[x]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[1-x]*Nf-680/9*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*Pi^2*x^-1-16*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8/3*Log[x]*Log[1-x]^2*x^-1*Nf+4/3*Log[x]*Log[1-x]^2*Nf-36*Log[x]*Log[s^-1*mu2]+64/9*Log[x]*Log[s^-1*mu2]*x^-2*Nf+20*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf-16/9*Log[x]*Log[s^-1*mu2]*x^-1*Nf^2+80/3*Log[x]*Log[s^-1*mu2]*Nf+32/9*Log[x]*Log[s^-1*mu2]*Nf^2+16*Log[x]*Log[s^-1*mu2]*x-368/9*Log[x]*Log[s^-1*mu2]*x*Nf-16/9*Log[x]*Log[s^-1*mu2]*x*Nf^2+320/9*Log[x]*Log[s^-1*mu2]*x^2*Nf-40/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+80/3*Log[x]*Log[s^-1*mu2]*Pi^2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+88*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2*Nf-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-128/3*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2*Nf+88/3*Log[x]*Log[s^-1*mu2]^2*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+8*Log[x]*Log[s^-1*mu2]^2*Nf+40/3*Log[x]*Log[s^-1*mu2]^2*x-64/3*Log[x]*Log[s^-1*mu2]^2*x*Nf+64/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-64*Log[x]*Log[s^-1*mu2]^3+32*Log[x]*Log[s^-1*mu2]^3*x^-1+32*Log[x]*Log[s^-1*mu2]^3*x-524/9*Log[x]^2-112/9*Log[x]^2*x^-2*Nf+188/9*Log[x]^2*x^-1+128/9*Log[x]^2*x^-1*Nf-116/9*Log[x]^2*Nf+122/3*Log[x]^2*x+80/9*Log[x]^2*x*Nf-7*Log[x]^2*Pi^2*x^-1-4*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+16/3*Log[x]^2*Pi^2-35/3*Log[x]^2*Pi^2*x-8*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2*Nf+8*Log[x]^2*Log[1-x]*x^-1+16*Log[x]^2*Log[1-x]*x^-1*Nf-8*Log[x]^2*Log[1-x]*Nf+4/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2*Nf-10*Log[x]^2*Log[s^-1*mu2]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-20/3*Log[x]^2*Log[s^-1*mu2]*Nf+32/3*Log[x]^2*Log[s^-1*mu2]*x+16/3*Log[x]^2*Log[s^-1*mu2]*x*Nf-72*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+48*Log[x]^2*Log[s^-1*mu2]^2-22*Log[x]^2*Log[s^-1*mu2]^2*x^-1-18*Log[x]^2*Log[s^-1*mu2]^2*x-2/3*Log[x]^3+16/3*Log[x]^3*x^-2*Nf-2/3*Log[x]^3*x^-1-8*Log[x]^3*x^-1*Nf-4*Log[x]^3*(1-x)^-1+4*Log[x]^3*Nf+8*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x-2*Log[x]^4+2*Log[x]^4*x^-1-Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1)+Nc*(-1352/81+676/81*x^-1-520/81*Nf+676/81*x+1040/81*x*Nf-1040/81*x^2*Nf+208/27*Pi^2*x^-1-416/27*Pi^2-140/27*Pi^2*Nf+208/27*Pi^2*x+208/27*Pi^2*x*Nf-136/27*Pi^2*x^2*Nf+7/9*Pi^4*x^-1-14/9*Pi^4+7/9*Pi^4*x-416/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*x^-1-184/27*Log[s^-1*mu2]*Nf+208/27*Log[s^-1*mu2]*x+368/27*Log[s^-1*mu2]*x*Nf-368/27*Log[s^-1*mu2]*x^2*Nf+32/9*Log[s^-1*mu2]*Pi^2*x^-1-64/9*Log[s^-1*mu2]*Pi^2-4/9*Log[s^-1*mu2]*Pi^2*Nf+32/9*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x*Nf-8/9*Log[s^-1*mu2]*Pi^2*x^2*Nf-208/9*Log[s^-1*mu2]*Log[1-x]+104/9*Log[s^-1*mu2]*Log[1-x]*x^-1+104/9*Log[s^-1*mu2]*Log[1-x]*x+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+176/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*Nf-88/9*Log[s^-1*mu2]^2*x-16/3*Log[s^-1*mu2]^2*x*Nf+16/3*Log[s^-1*mu2]^2*x^2*Nf-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+32/3*Log[s^-1*mu2]^2*Pi^2-16/3*Log[s^-1*mu2]^2*Pi^2*x-32/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x+32/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-1+8/3*Log[s^-1*mu2]^3*Nf-16/3*Log[s^-1*mu2]^3*x-16/3*Log[s^-1*mu2]^3*x*Nf+16/3*Log[s^-1*mu2]^3*x^2*Nf+16*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*x+52/27*Log[x]+52/27*Log[x]*x^-1-40/9*Log[x]*Nf-104/27*Log[x]*x+40/9*Log[x]*x*Nf+38/9*Log[x]*Pi^2*x^-1-34/9*Log[x]*Pi^2-8/3*Log[x]*Pi^2*Nf-4/9*Log[x]*Pi^2*x+16/3*Log[x]*Pi^2*x*Nf-32/3*Log[x]*Pi^2*x^2*Nf+208/9*Log[x]*Log[1-x]-104/9*Log[x]*Log[1-x]*x^-1-104/9*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]*Pi^2*x^-1+8/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]*Pi^2*x-200/9*Log[x]*Log[s^-1*mu2]+112/9*Log[x]*Log[s^-1*mu2]*x^-1-104/9*Log[x]*Log[s^-1*mu2]*Nf+88/9*Log[x]*Log[s^-1*mu2]*x+184/9*Log[x]*Log[s^-1*mu2]*x*Nf-160/9*Log[x]*Log[s^-1*mu2]*x^2*Nf+28/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-56/3*Log[x]*Log[s^-1*mu2]*Pi^2+28/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-12*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]^2*Nf+8*Log[x]*Log[s^-1*mu2]^2*x+32/3*Log[x]*Log[s^-1*mu2]^2*x*Nf-32/3*Log[x]*Log[s^-1*mu2]^2*x^2*Nf-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-28/9*Log[x]^2+2/9*Log[x]^2*x^-1+20/9*Log[x]^2*Nf+52/9*Log[x]^2*x-40/9*Log[x]^2*x*Nf-5/3*Log[x]^2*Pi^2*x^-1+10/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+8*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*Nf-8/3*Log[x]^2*Log[s^-1*mu2]*x-8/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*x-20/3*Log[x]^3+16/3*Log[x]^3*x^-1-8*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-1+8*Log[x]^3*Log[s^-1*mu2]*x+4*Log[x]^4-2*Log[x]^4*x^-1)+Nc^2*(338/81-676/81*x+676/81*x^2+176/27*Pi^2-172/27*Pi^2*x+100/27*Pi^2*x^2+1/18*Pi^4-1/9*Pi^4*x+1/9*Pi^4*x^2+104/27*Log[s^-1*mu2]-208/27*Log[s^-1*mu2]*x+208/27*Log[s^-1*mu2]*x^2+4/9*Log[s^-1*mu2]*Pi^2-8/9*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x^2-44/9*Log[s^-1*mu2]^2+88/9*Log[s^-1*mu2]^2*x-88/9*Log[s^-1*mu2]^2*x^2-2/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Pi^2*x-4/3*Log[s^-1*mu2]^2*Pi^2*x^2-8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x-16/3*Log[s^-1*mu2]^3*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2+52/9*Log[x]-52/9*Log[x]*x+4*Log[x]*Pi^2*(1-x)^-1+10/3*Log[x]*Pi^2-14*Log[x]*Pi^2*x+32/3*Log[x]*Pi^2*x^2+128/9*Log[x]*Log[s^-1*mu2]-232/9*Log[x]*Log[s^-1*mu2]*x+208/9*Log[x]*Log[s^-1*mu2]*x^2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4/3*Log[x]*Log[s^-1*mu2]^2-20/3*Log[x]*Log[s^-1*mu2]^2*x+32/3*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x-16*Log[x]*Log[s^-1*mu2]^3*x^2-8/9*Log[x]^2+52/9*Log[x]^2*x+2*Log[x]^2*Pi^2*(1-x)^-2-8*Log[x]^2*Pi^2*(1-x)^-1+23/3*Log[x]^2*Pi^2+2/3*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2+20/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x+10*Log[x]^2*Log[s^-1*mu2]^2-20*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4*Log[x]^3+2*Log[x]^3*(1-x)^-1-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+2*Log[x]^4+1/2*Log[x]^4*(1-x)^-2-2*Log[x]^4*(1-x)^-1)+4082/81+676/81*x^-2-676/81*x^-1-1040/81*x^-1*Nf+2080/81*Nf+200/81*Nf^2-832/9*x-1040/81*x*Nf-400/81*x*Nf^2+832/9*x^2+400/81*x^2*Nf^2+364/27*Pi^2*x^-2-520/27*Pi^2*x^-1-160/27*Pi^2*x^-1*Nf+134/9*Pi^2+320/27*Pi^2*Nf+8/9*Pi^2*Nf^2-392/27*Pi^2*x-160/27*Pi^2*x*Nf-16/9*Pi^2*x*Nf^2+356/27*Pi^2*x^2+16/9*Pi^2*x^2*Nf^2+49/9*Pi^4*x^-2-91/9*Pi^4*x^-1+113/18*Pi^4-4/9*Pi^4*x-19/18*Pi^4*x^2+52/9*Log[1-x]*x^-1+104/9*Log[1-x]*x+14/3*Log[1-x]*Pi^2*x^-1+28*Log[1-x]*Pi^2-134/3*Log[1-x]*Pi^2*x+64/3*Log[1-x]*Pi^2*x^2+32/3*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-104/9*Log[1-x]^2*x-14/3*Log[1-x]^2*Pi^2*x^-1+7*Log[1-x]^2*Pi^2-16/3*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+1148/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*x^-2-208/27*Log[s^-1*mu2]*x^-1-368/27*Log[s^-1*mu2]*x^-1*Nf+736/27*Log[s^-1*mu2]*Nf+80/27*Log[s^-1*mu2]*Nf^2-232/3*Log[s^-1*mu2]*x-368/27*Log[s^-1*mu2]*x*Nf-160/27*Log[s^-1*mu2]*x*Nf^2+232/3*Log[s^-1*mu2]*x^2+160/27*Log[s^-1*mu2]*x^2*Nf^2+56/9*Log[s^-1*mu2]*Pi^2*x^-2-80/9*Log[s^-1*mu2]*Pi^2*x^-1-32/9*Log[s^-1*mu2]*Pi^2*x^-1*Nf+50/3*Log[s^-1*mu2]*Pi^2+64/9*Log[s^-1*mu2]*Pi^2*Nf-148/9*Log[s^-1*mu2]*Pi^2*x-32/9*Log[s^-1*mu2]*Pi^2*x*Nf+76/9*Log[s^-1*mu2]*Pi^2*x^2+104/3*Log[s^-1*mu2]*Log[1-x]+208/9*Log[s^-1*mu2]*Log[1-x]*x^-2-184/9*Log[s^-1*mu2]*Log[1-x]*x^-1-80/9*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf+160/9*Log[s^-1*mu2]*Log[1-x]*Nf-368/9*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x*Nf+416/9*Log[s^-1*mu2]*Log[1-x]*x^2+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+4*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-208/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*x^-2+88/9*Log[s^-1*mu2]^2*x^-1+16/3*Log[s^-1*mu2]^2*x^-1*Nf-32/3*Log[s^-1*mu2]^2*Nf+8/9*Log[s^-1*mu2]^2*Nf^2+328/9*Log[s^-1*mu2]^2*x+16/3*Log[s^-1*mu2]^2*x*Nf-16/9*Log[s^-1*mu2]^2*x*Nf^2-328/9*Log[s^-1*mu2]^2*x^2+16/9*Log[s^-1*mu2]^2*x^2*Nf^2-28/3*Log[s^-1*mu2]^2*Pi^2*x^-2+40/3*Log[s^-1*mu2]^2*Pi^2*x^-1-4/3*Log[s^-1*mu2]^2*Pi^2-32/3*Log[s^-1*mu2]^2*Pi^2*x+32/3*Log[s^-1*mu2]^2*Pi^2*x^2+16*Log[s^-1*mu2]^2*Log[1-x]+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1*Nf+32/3*Log[s^-1*mu2]^2*Log[1-x]*Nf-88/3*Log[s^-1*mu2]^2*Log[1-x]*x-16/3*Log[s^-1*mu2]^2*Log[1-x]*x*Nf+64/3*Log[s^-1*mu2]^2*Log[1-x]*x^2+2*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1+16/3*Log[s^-1*mu2]^3*x^-1*Nf-32/3*Log[s^-1*mu2]^3*Nf+56/3*Log[s^-1*mu2]^3*x+16/3*Log[s^-1*mu2]^3*x*Nf-56/3*Log[s^-1*mu2]^3*x^2-24*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+32*Log[s^-1*mu2]^3*Log[1-x]*x-32*Log[s^-1*mu2]^3*Log[1-x]*x^2-2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1+8*Log[s^-1*mu2]^4*x-8*Log[s^-1*mu2]^4*x^2+448/27*Log[x]-208/27*Log[x]*x^-2+52/27*Log[x]*x^-1+64/27*Log[x]*x^-1*Nf-248/27*Log[x]*Nf-184/9*Log[x]*x+184/27*Log[x]*x*Nf-56/9*Log[x]*Pi^2*x^-2+38/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*x^-1*Nf-16*Log[x]*Pi^2*(1-x)^-1+2/9*Log[x]*Pi^2-8/9*Log[x]*Pi^2*Nf+116/3*Log[x]*Pi^2*x+4/9*Log[x]*Pi^2*x*Nf+80/3*Log[x]*Pi^2*x^2-64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*x^-2+32*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*x^-1*Nf-160/9*Log[x]*Log[1-x]*Nf+80/9*Log[x]*Log[1-x]*x*Nf-56/3*Log[x]*Log[1-x]*Pi^2*x^-2+36*Log[x]*Log[1-x]*Pi^2*x^-1+6*Log[x]*Log[1-x]*Pi^2-56*Log[x]*Log[1-x]*Pi^2*x+62*Log[x]*Log[1-x]*Pi^2*x^2+32/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+412/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+8/9*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*x^-1*Nf+40/3*Log[x]*Log[s^-1*mu2]*Nf-796/9*Log[x]*Log[s^-1*mu2]*x-16/3*Log[x]*Log[s^-1*mu2]*x*Nf+736/9*Log[x]*Log[s^-1*mu2]*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1*Nf-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*Nf+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x*Nf-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+28*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*x^-1*Nf+16*Log[x]*Log[s^-1*mu2]^2*Nf-116/3*Log[x]*Log[s^-1*mu2]^2*x-8*Log[x]*Log[s^-1*mu2]^2*x*Nf+80/3*Log[x]*Log[s^-1*mu2]^2*x^2+44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+24*Log[x]*Log[s^-1*mu2]^3-48*Log[x]*Log[s^-1*mu2]^3*x+48*Log[x]*Log[s^-1*mu2]^3*x^2-20/3*Log[x]^2+40/3*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+4/9*Log[x]^2*x^-1*Nf+16/9*Log[x]^2*Nf+184/9*Log[x]^2*x-40/9*Log[x]^2*x*Nf+28/3*Log[x]^2*Pi^2*x^-2-18*Log[x]^2*Pi^2*x^-1-8*Log[x]^2*Pi^2*(1-x)^-2+32*Log[x]^2*Pi^2*(1-x)^-1-16*Log[x]^2*Pi^2-10*Log[x]^2*Pi^2*x-63*Log[x]^2*Pi^2*x^2-4*Log[x]^2*Log[1-x]+32/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+30*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-36*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-94/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*x^-1*Nf-8*Log[x]^2*Log[s^-1*mu2]*Nf+116/3*Log[x]^2*Log[s^-1*mu2]*x+8/3*Log[x]^2*Log[s^-1*mu2]*x*Nf+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-44*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+76*Log[x]^2*Log[s^-1*mu2]^2*x-64*Log[x]^2*Log[s^-1*mu2]^2*x^2+16*Log[x]^3-16/3*Log[x]^3*x^-2+4*Log[x]^3*x^-1-4/3*Log[x]^3*x^-1*Nf-8*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Nf-2*Log[x]^3*x-24*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2+32*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+16*Log[x]^3*Log[s^-1*mu2]-32*Log[x]^3*Log[s^-1*mu2]*x-2*Log[x]^4+4*Log[x]^4*x^-2-8*Log[x]^4*x^-1-2*Log[x]^4*(1-x)^-2+8*Log[x]^4*(1-x)^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2;qqbqqbTL11=1/2+x^-2*Nc^-4-2*x^-2*Nc^-2+x^-2-x^-1*Nc^-4+2*x^-1*Nc^-2-x^-1+1/2*Nc^-4-Nc^-2;qqbqqbTL12=2+2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+x^-1*Nc^-2+2*x^-1*Nc^-1-x^-1+Nc^-3-2*Nc^-2-Nc^-1+x*Nc^-2-x;qqbqqbTL21=2+2*x^-2*Nc^-3-2*x^-2*Nc^-1-2*x^-1*Nc^-3+x^-1*Nc^-2+2*x^-1*Nc^-1-x^-1+Nc^-3-2*Nc^-2-Nc^-1+x*Nc^-2-x;qqbqqbTL22=2+4*x^-2*Nc^-2-4*x^-1*Nc^-2+4*x^-1*Nc^-1+2*Nc^-2-8*Nc^-1+4*x*Nc^-1-4*x+4*x^2;qqbqqb2LXTL11=+Nc^-6*(511/16+511/8*x^-2-511/8*x^-1-30*z3*x^-2+38*z3*x^-1-27*z3+13/6*Pi^2*x^-2-17/6*Pi^2*x^-1-11/12*Pi^2+2*Pi^2*x-13/60*Pi^4*x^-2-223/180*Pi^4*x^-1+223/360*Pi^4+12*Log[1-x]*x^-1-24*Log[1-x]*z3*x^-1+12*Log[1-x]*z3-13/6*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2+2*Log[1-x]^2*x^-1+2*Log[1-x]^2*x-14/3*Log[1-x]^2*Pi^2*x^-2+7/2*Log[1-x]^2*Pi^2*x^-1-7/4*Log[1-x]^2*Pi^2+4/3*Log[1-x]^3-Log[1-x]^3*x^-1-7/6*Log[1-x]^4-2*Log[1-x]^4*x^-2+7/3*Log[1-x]^4*x^-1-11*Log[1-x]^2*PolyLog[2,x]-12*Log[1-x]^2*PolyLog[2,x]*x^-2+22*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[3,x]+24*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1+93/4*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-2-93/2*Log[s^-1*mu2]*x^-1-24*Log[s^-1*mu2]*z3*x^-2+24*Log[s^-1*mu2]*z3*x^-1-12*Log[s^-1*mu2]*z3+Log[s^-1*mu2]*Pi^2*x^-2-2*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]+32*Log[s^-1*mu2]*Log[1-x]*x^-2-29*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3/2*Log[s^-1*mu2]*Log[1-x]^2-Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1-13/3*Log[s^-1*mu2]^2*Pi^2*x^-2+10/3*Log[s^-1*mu2]^2*Pi^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-45/4*Log[x]-93/2*Log[x]*x^-2+45/2*Log[x]*x^-1+24*Log[x]*z3*x^-2-8*Log[x]*z3*x^-1+4*Log[x]*z3-Log[x]*Pi^2*x^-2+11/3*Log[x]*Pi^2*x^-1-3/2*Log[x]*Pi^2-12*Log[x]*Log[1-x]-32*Log[x]*Log[1-x]*x^-2+25*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x+22/3*Log[x]*Log[1-x]*Pi^2*x^-2-5*Log[x]*Log[1-x]*Pi^2*x^-1+5/2*Log[x]*Log[1-x]*Pi^2-13/2*Log[x]*Log[1-x]^2+6*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3*x^-2-2*Log[x]*Log[1-x]*PolyLog[2,x]+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-22*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+44*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2-13*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+16*Log[x]*Log[s^-1*mu2]^2*x^-1-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+19/2*Log[x]^2+25*Log[x]^2*x^-2-31*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-13/3*Log[x]^2*Pi^2*x^-2+Log[x]^2*Pi^2*x^-1-1/2*Log[x]^2*Pi^2+13*Log[x]^2*Log[1-x]+12*Log[x]^2*Log[1-x]*x^-2-21*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-2+2*Log[x]^2*Log[1-x]^2*x^-1+10*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-17/3*Log[x]^3-6*Log[x]^3*x^-2+34/3*Log[x]^3*x^-1-7/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+14/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1+7/6*Log[x]^4+Log[x]^4*x^-2-7/3*Log[x]^4*x^-1+8*Log[x]^2*PolyLog[2,x]*x^-2+8*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1+6*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-2-16*Log[x]*PolyLog[3,x]*x^-1+4*PolyLog[1,2,x]-2*PolyLog[1,2,x]*x^-1+20/3*PolyLog[2,x]*Pi^2*x^-2-2*PolyLog[2,x]*Pi^2*x^-1+PolyLog[2,x]*Pi^2-6*PolyLog[3,x]+8*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1-6*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-2+12*PolyLog[4,-x*(1-x)^-1]*x^-1-22*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+44*PolyLog[4,x]*x^-1)+Nc^-5*(-12*z3*x^-1+4*z3+17/3*Pi^2*x^-1-17/3*Pi^2-1/3*Pi^4*x^-1+2/3*Pi^4-14/15*Pi^4*x-12*Log[1-x]*z3*x^-1+24*Log[1-x]*z3-20*Log[1-x]*z3*x-14/3*Log[1-x]*Pi^2*x^-1+32/3*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+4*Log[1-x]^2+4*Log[1-x]^2*x^-2-8*Log[1-x]^2*x^-1-11/3*Log[1-x]^2*Pi^2*x^-1+22/3*Log[1-x]^2*Pi^2-5*Log[1-x]^2*Pi^2*x+1/3*Log[1-x]^4-1/6*Log[1-x]^4*x^-1-5/6*Log[1-x]^4*x-20*Log[1-x]^2*PolyLog[2,x]+10*Log[1-x]^2*PolyLog[2,x]*x^-1+10*Log[1-x]^2*PolyLog[2,x]*x-40*Log[1-x]*PolyLog[1,2,x]+20*Log[1-x]*PolyLog[1,2,x]*x^-1+20*Log[1-x]*PolyLog[1,2,x]*x+16*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1+2*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2-32*Log[s^-1*mu2]*Log[1-x]+16*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[s^-1*mu2]*Log[1-x]*x-19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-12*Log[s^-1*mu2]^2*Log[1-x]+6*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-4*Log[s^-1*mu2]^3*Log[1-x]+2*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]*x+12*Log[x]-12*Log[x]*x^-1+12*Log[x]*z3*x^-1-24*Log[x]*z3+7/2*Log[x]*Pi^2*x^-1-13/2*Log[x]*Pi^2+6*Log[x]*Pi^2*x+8*Log[x]*Log[1-x]-8*Log[x]*Log[1-x]*x^-1+16/3*Log[x]*Log[1-x]*Pi^2*x^-1-32/3*Log[x]*Log[1-x]*Pi^2+28/3*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1+10/3*Log[x]*Log[1-x]^3*x+16*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+35*Log[x]*Log[s^-1*mu2]-19*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*x+13/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2+19/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+13*Log[x]*Log[s^-1*mu2]^2-7*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[x]*Log[s^-1*mu2]^3-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*x-18*Log[x]^2+8*Log[x]^2*x^-1-35/12*Log[x]^2*Pi^2*x^-1+35/6*Log[x]^2*Pi^2-14/3*Log[x]^2*Pi^2*x-3*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2-Log[x]^2*Log[1-x]^2*x^-1-7*Log[x]^2*Log[s^-1*mu2]+11/2*Log[x]^2*Log[s^-1*mu2]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[x]^2*Log[s^-1*mu2]^2+9/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x+Log[x]^3-1/3*Log[x]^3*x^-1-4/3*Log[x]^3*Log[1-x]+2/3*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[s^-1*mu2]-2*Log[x]^3*Log[s^-1*mu2]*x^-1-1/6*Log[x]^4+1/12*Log[x]^4*x^-1-1/2*Log[x]^4*x-6*Log[x]^2*PolyLog[2,x]+3*Log[x]^2*PolyLog[2,x]*x^-1+6*Log[x]^2*PolyLog[2,x]*x+32*Log[x]*PolyLog[1,2,x]-16*Log[x]*PolyLog[1,2,x]*x^-1-10*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-1-12*Log[x]*PolyLog[3,x]*x+8/3*PolyLog[2,x]*Pi^2*x+10*PolyLog[3,x]-2*PolyLog[3,x]*x^-1-8*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1+20*PolyLog[4,1-x]*x-32*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-1-52*PolyLog[4,x]+26*PolyLog[4,x]*x^-1+12*PolyLog[4,x]*x)+Nc^-5*Nf*(-1370/81-2740/81*x^-2+2740/81*x^-1-76/9*z3*x^-2+76/9*z3*x^-1-38/9*z3-13/27*Pi^2*x^-2+67/27*Pi^2*x^-1-85/54*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1-416/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-2+832/27*Log[s^-1*mu2]*x^-1-2/9*Log[s^-1*mu2]*Pi^2*x^-2+14/9*Log[s^-1*mu2]*Pi^2*x^-1-7/9*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-47/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-2+94/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-2+16/9*Log[s^-1*mu2]^3*x^-1+320/27*Log[x]+832/27*Log[x]*x^-2-640/27*Log[x]*x^-1+2/9*Log[x]*Pi^2*x^-2-2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1+82/9*Log[x]*Log[s^-1*mu2]+188/9*Log[x]*Log[s^-1*mu2]*x^-2-164/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-61/9*Log[x]^2-94/9*Log[x]^2*x^-2+122/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2+8/3*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*x^-1+16/9*Log[x]^3+16/9*Log[x]^3*x^-2-32/9*Log[x]^3*x^-1+8/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2-16/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2+16/3*PolyLog[3,x]*x^-1)+Nc^-4*(19927/648+19927/324*x^-2-19927/324*x^-1+130/9*z3*x^-2-94/9*z3*x^-1+245/9*z3+599/54*Pi^2*x^-2-1013/54*Pi^2*x^-1+1391/108*Pi^2-17/45*Pi^4*x^-2+119/30*Pi^4*x^-1-119/60*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-1072/27*Log[1-x]*x^-1-28*Log[1-x]*z3*x^-2+84*Log[1-x]*z3*x^-1-42*Log[1-x]*z3-16/3*Log[1-x]*Pi^2*x^-2+221/18*Log[1-x]*Pi^2*x^-1-86/9*Log[1-x]*Pi^2+28/9*Log[1-x]^2-131/9*Log[1-x]^2*x^-1+14*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-21/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+21/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-40/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+53/9*Log[1-x]^3*x^-1+2*Log[1-x]^4+4*Log[1-x]^4*x^-2-4*Log[1-x]^4*x^-1+35*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-70*Log[1-x]^2*PolyLog[2,x]*x^-1+56*Log[1-x]*PolyLog[1,2,x]+72*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]-48*Log[1-x]*PolyLog[3,x]*x^-2+24*Log[1-x]*PolyLog[3,x]*x^-1+637/54*Log[s^-1*mu2]+637/27*Log[s^-1*mu2]*x^-2-637/27*Log[s^-1*mu2]*x^-1+44*Log[s^-1*mu2]*z3*x^-2-44*Log[s^-1*mu2]*z3*x^-1+22*Log[s^-1*mu2]*z3+29/9*Log[s^-1*mu2]*Pi^2*x^-2-86/9*Log[s^-1*mu2]*Pi^2*x^-1+79/9*Log[s^-1*mu2]*Pi^2-128/9*Log[s^-1*mu2]*Log[1-x]-256/9*Log[s^-1*mu2]*Log[1-x]*x^-2+241/9*Log[s^-1*mu2]*Log[1-x]*x^-1+26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5/6*Log[s^-1*mu2]*Log[1-x]^2-1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-299/18*Log[s^-1*mu2]^2-299/9*Log[s^-1*mu2]^2*x^-2+299/9*Log[s^-1*mu2]^2*x^-1+56/3*Log[s^-1*mu2]^2*Pi^2*x^-2-47/3*Log[s^-1*mu2]^2*Pi^2*x^-1+47/6*Log[s^-1*mu2]^2*Pi^2-7*Log[s^-1*mu2]^2*Log[1-x]-14*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+7*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-64/9*Log[s^-1*mu2]^3-128/9*Log[s^-1*mu2]^3*x^-2+128/9*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-1813/54*Log[x]-637/27*Log[x]*x^-2+1489/27*Log[x]*x^-1-44*Log[x]*z3*x^-2+4*Log[x]*z3*x^-1-2*Log[x]*z3-29/9*Log[x]*Pi^2*x^-2+53/6*Log[x]*Pi^2*x^-1-8*Log[x]*Pi^2+4*Log[x]*Log[1-x]+256/9*Log[x]*Log[1-x]*x^-2-29/3*Log[x]*Log[1-x]*x^-1-86/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+77/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-77/6*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ+61/6*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-25/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-2*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+113/9*Log[x]*Log[s^-1*mu2]+310/9*Log[x]*Log[s^-1*mu2]*x^-2-253/9*Log[x]*Log[s^-1*mu2]*x^-1-122/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+68/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-34/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+35/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+28*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-70/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+34/3*Log[x]*Log[s^-1*mu2]^2+92/3*Log[x]*Log[s^-1*mu2]^2*x^-2-71/3*Log[x]*Log[s^-1*mu2]^2*x^-1+15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-30*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1+47/18*Log[x]^2-11/9*Log[x]^2*x^-2+214/9*Log[x]^2*x^-1+10*Log[x]^2*(1-x)^-1+18*Log[x]^2*Pi^2*x^-2-65/6*Log[x]^2*Pi^2*x^-1+65/12*Log[x]^2*Pi^2-41/3*Log[x]^2*Log[1-x]-50/3*Log[x]^2*Log[1-x]*x^-2+61/3*Log[x]^2*Log[1-x]*x^-1+9/2*Log[x]^2*Log[1-x]^2+10*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ-9*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ-17/2*Log[x]^2*Log[s^-1*mu2]-56/3*Log[x]^2*Log[s^-1*mu2]*x^-2+19*Log[x]^2*Log[s^-1*mu2]*x^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-19/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+19*Log[x]^2*Log[s^-1*mu2]^2*x^-1+13/18*Log[x]^3+20/9*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+5/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-10/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ+5*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-10*Log[x]^3*Log[s^-1*mu2]*x^-1-2/3*Log[x]^4+4/3*Log[x]^4*x^-1+9*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2-18*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]-48*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1-68/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+82/3*Log[x]*PolyLog[2,x]*x^-1-32*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-2+64*Log[x]*PolyLog[3,x]*x^-1-22/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2-10/3*PolyLog[1,2,x]*x^-1-20*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-11/3*PolyLog[2,x]*Pi^2+68/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-82/3*PolyLog[3,x]*x^-1+56*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2-112*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]+56*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1+60*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-120*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(4/3*z3*x^-1-8/3*z3+4/3*z3*x-8/9*Pi^2*x^-1+8/9*Pi^2+112/27*Log[1-x]-56/27*Log[1-x]*x^-1-56/27*Log[1-x]*x+2*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*x+80/9*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-1-40/9*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x-208/27*Log[x]+152/27*Log[x]*x^-1+56/27*Log[x]*x-10/9*Log[x]*Pi^2*x^-1+20/9*Log[x]*Pi^2-2*Log[x]*Pi^2*x-92/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]^2+2*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*x+26/9*Log[x]^2-10/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]+2/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/9*Log[x]^3*x-8/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*x+8/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*x+8/3*PolyLog[3,x]-4/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*x)+Nc^-4*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-3*(38/3*z3*x^-1+44/3*z3-40/3*z3*x-103/9*Pi^2*x^-1+94/9*Pi^2+Pi^2*x+11/15*Pi^4*x^-1-29/15*Pi^4+119/45*Pi^4*x-808/27*Log[1-x]+404/27*Log[1-x]*x^-1+404/27*Log[1-x]*x+18*Log[1-x]*z3*x^-1-12*Log[1-x]*z3+38*Log[1-x]*z3*x+6*Log[1-x]*Pi^2*x^-1-18*Log[1-x]*Pi^2+12*Log[1-x]*Pi^2*x-4*Log[1-x]^2-2*Log[1-x]^2*x^-2+5*Log[1-x]^2*x^-1+Log[1-x]^2*x+9*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*x^-1*hLZ-16*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ+37/3*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x*hLZ+22/9*Log[1-x]^3-11/9*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*x-2/3*Log[1-x]^4+5/6*Log[1-x]^4*x^-1+5/2*Log[1-x]^4*x+20*Log[1-x]^2*PolyLog[2,x]-10*Log[1-x]^2*PolyLog[2,x]*x^-1-10*Log[1-x]^2*PolyLog[2,x]*x+56*Log[1-x]*PolyLog[1,2,x]-28*Log[1-x]*PolyLog[1,2,x]*x^-1-28*Log[1-x]*PolyLog[1,2,x]*x-40*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-12*Log[1-x]*PolyLog[3,x]*x-6*Log[s^-1*mu2]*Pi^2*x^-1+6*Log[s^-1*mu2]*Pi^2+256/9*Log[s^-1*mu2]*Log[1-x]-128/9*Log[s^-1*mu2]*Log[1-x]*x^-1-128/9*Log[s^-1*mu2]*Log[1-x]*x+55/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-110/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+55/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+14*Log[s^-1*mu2]^2*Log[1-x]-7*Log[s^-1*mu2]^2*Log[1-x]*x^-1-7*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+12*Log[s^-1*mu2]^3*Log[1-x]-6*Log[s^-1*mu2]^3*Log[1-x]*x^-1-6*Log[s^-1*mu2]^3*Log[1-x]*x+544/27*Log[x]-140/27*Log[x]*x^-1-404/27*Log[x]*x-18*Log[x]*z3*x^-1+36*Log[x]*z3+2*Log[x]*z3*x-49/18*Log[x]*Pi^2*x^-1+113/18*Log[x]*Pi^2-12*Log[x]*Pi^2*x-22*Log[x]*Log[1-x]+24*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*x-52/3*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+104/3*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ-82/3*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x*hLZ+11*Log[x]*Log[1-x]^2-8*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-8/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-22/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLZ-32*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x-271/9*Log[x]*Log[s^-1*mu2]+143/9*Log[x]*Log[s^-1*mu2]*x^-1+128/9*Log[x]*Log[s^-1*mu2]*x-37/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+74/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-55/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-10*Log[x]*Log[s^-1*mu2]*Log[1-x]+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-17*Log[x]*Log[s^-1*mu2]^2+10*Log[x]*Log[s^-1*mu2]^2*x^-1+7*Log[x]*Log[s^-1*mu2]^2*x-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-12*Log[x]*Log[s^-1*mu2]^3+6*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*x+265/9*Log[x]^2-113/9*Log[x]^2*x^-1+Log[x]^2*x+29/4*Log[x]^2*Pi^2*x^-1-29/2*Log[x]^2*Pi^2+38/3*Log[x]^2*Pi^2*x+40/3*Log[x]^2*Log[1-x]+1/3*Log[x]^2*Log[1-x]*x^-1-11/3*Log[x]^2*Log[1-x]*x-13*Log[x]^2*Log[1-x]^2+13/2*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ+4*Log[x]^2*Log[1-x]^2*x+4*Log[x]^2*Log[1-x]^2*x*hLZ+35/3*Log[x]^2*Log[s^-1*mu2]-65/6*Log[x]^2*Log[s^-1*mu2]*x^-1+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+23*Log[x]^2*Log[s^-1*mu2]^2-23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-10*Log[x]^2*Log[s^-1*mu2]^2*x-3*Log[x]^3+Log[x]^3*x^-1+11/9*Log[x]^3*x+8*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ-22/3*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x*hLZ-10*Log[x]^3*Log[s^-1*mu2]+5*Log[x]^3*Log[s^-1*mu2]*x^-1+1/2*Log[x]^4-1/4*Log[x]^4*x^-1+7/6*Log[x]^4*x+18*Log[x]^2*PolyLog[2,x]-9*Log[x]^2*PolyLog[2,x]*x^-1-18*Log[x]^2*PolyLog[2,x]*x-56*Log[x]*PolyLog[1,2,x]+28*Log[x]*PolyLog[1,2,x]*x^-1-12*Log[x]*PolyLog[1,2,x]*x+98/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]*x-48*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-1+44*Log[x]*PolyLog[3,x]*x-152/3*PolyLog[1,2,x]+112/3*PolyLog[1,2,x]*x^-1+40/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1+28/3*PolyLog[2,x]*Pi^2-32/3*PolyLog[2,x]*Pi^2*x-98/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-1+40/3*PolyLog[3,x]*x-32*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1-36*PolyLog[4,1-x]*x+72*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x+132*PolyLog[4,x]-54*PolyLog[4,x]*x^-1-36*PolyLog[4,x]*x)+Nc^-3*Nf*(1375/81+2750/81*x^-2-2750/81*x^-1+20/3*z3*x^-2-20/3*z3*x^-1+10/3*z3-3*Pi^2*x^-2-5/9*Pi^2*x^-1+13/18*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1+598/27*Log[s^-1*mu2]+1196/27*Log[s^-1*mu2]*x^-2-1196/27*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+97/9*Log[s^-1*mu2]^2+194/9*Log[s^-1*mu2]^2*x^-2-194/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-254/27*Log[x]-1084/27*Log[x]*x^-2+604/27*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2+22/9*Log[x]*Pi^2*x^-1-11/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1-118/9*Log[x]*Log[s^-1*mu2]-308/9*Log[x]*Log[s^-1*mu2]*x^-2+248/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*x^-2+12*Log[x]*Log[s^-1*mu2]^2*x^-1+83/9*Log[x]^2+38/3*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+2*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+22/3*Log[x]^2*Log[s^-1*mu2]+8*Log[x]^2*Log[s^-1*mu2]*x^-2-44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-26/9*Log[x]^3-4/3*Log[x]^3*x^-2+52/9*Log[x]^3*x^-1-20/3*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+40/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+20/3*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-40/3*PolyLog[3,x]*x^-1)+Nc^-2*(-45167/324-45167/162*x^-2+45167/162*x^-1+238/3*z3*x^-2-310/3*z3*x^-1+119/3*z3-25/2*Pi^2*x^-2+553/18*Pi^2*x^-1-497/36*Pi^2-6*Pi^2*x+179/90*Pi^4*x^-2-18/5*Pi^4*x^-1+19/15*Pi^4-808/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1172/27*Log[1-x]*x^-1+56*Log[1-x]*z3*x^-2-96*Log[1-x]*z3*x^-1+48*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-325/18*Log[1-x]*Pi^2*x^-1+100/9*Log[1-x]*Pi^2-56/9*Log[1-x]^2+208/9*Log[1-x]^2*x^-1-6*Log[1-x]^2*x-14*Log[1-x]^2*Pi^2*x^-2-16*Log[1-x]^2*Pi^2*x^-2*hLZ+23/2*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ-25/4*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ+44/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-79/9*Log[1-x]^3*x^-1-Log[1-x]^4-2*Log[1-x]^4*x^-2+3/2*Log[1-x]^4*x^-1-37*Log[1-x]^2*PolyLog[2,x]-52*Log[1-x]^2*PolyLog[2,x]*x^-2+74*Log[1-x]^2*PolyLog[2,x]*x^-1-52*Log[1-x]*PolyLog[1,2,x]-72*Log[1-x]*PolyLog[1,2,x]*x^-2+104*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[3,x]*x^-2-2546/27*Log[s^-1*mu2]-5092/27*Log[s^-1*mu2]*x^-2+5092/27*Log[s^-1*mu2]*x^-1+12*Log[s^-1*mu2]*z3*x^-2-12*Log[s^-1*mu2]*z3*x^-1+6*Log[s^-1*mu2]*z3-Log[s^-1*mu2]*Pi^2*x^-2+56/3*Log[s^-1*mu2]*Pi^2*x^-1-46/3*Log[s^-1*mu2]*Pi^2-176/9*Log[s^-1*mu2]*Log[1-x]-352/9*Log[s^-1*mu2]*Log[1-x]*x^-2+301/9*Log[s^-1*mu2]*Log[1-x]*x^-1-46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-17/6*Log[s^-1*mu2]*Log[1-x]^2+11/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-211/18*Log[s^-1*mu2]^2-211/9*Log[s^-1*mu2]^2*x^-2+211/9*Log[s^-1*mu2]^2*x^-1-30*Log[s^-1*mu2]^2*Pi^2*x^-2+27*Log[s^-1*mu2]^2*Pi^2*x^-1-27/2*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]+12*Log[s^-1*mu2]^3*Log[1-x]*x^-2-12*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+218/3*Log[x]+476/3*Log[x]*x^-2-1220/9*Log[x]*x^-1-8*Log[x]*z3*x^-2+44*Log[x]*z3*x^-1-28*Log[x]*z3+Log[x]*Pi^2*x^-2-395/18*Log[x]*Pi^2*x^-1+170/9*Log[x]*Pi^2+28*Log[x]*Log[1-x]+352/9*Log[x]*Log[1-x]*x^-2-167/3*Log[x]*Log[1-x]*x^-1+12*Log[x]*Log[1-x]*x+38*Log[x]*Log[1-x]*Pi^2*x^-2+16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-41*Log[x]*Log[1-x]*Pi^2*x^-1-16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+43/2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ-5/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-2*hLZ+14*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ+22*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+101/3*Log[x]*Log[s^-1*mu2]+226/3*Log[x]*Log[s^-1*mu2]*x^-2-197/3*Log[x]*Log[s^-1*mu2]*x^-1+190/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-124/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+62/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+47/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-76/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+3*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-2-3*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-45/2*Log[x]^2-467/9*Log[x]^2*x^-2+25*Log[x]^2*x^-1-20*Log[x]^2*(1-x)^-1-6*Log[x]^2*x-76/3*Log[x]^2*Pi^2*x^-2+127/6*Log[x]^2*Pi^2*x^-1-133/12*Log[x]^2*Pi^2-9*Log[x]^2*Log[1-x]+14/3*Log[x]^2*Log[1-x]*x^-2+22*Log[x]^2*Log[1-x]*x^-1-3*Log[x]^2*Log[1-x]^2-14*Log[x]^2*Log[1-x]^2*x^-2-16*Log[x]^2*Log[1-x]^2*x^-2*hLZ+9*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ-65/6*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2+53/3*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-13*Log[x]^2*Log[s^-1*mu2]^2*x^-1+235/18*Log[x]^3+22/3*Log[x]^3*x^-2-232/9*Log[x]^3*x^-1+Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-4*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1-4/3*Log[x]^4-2*Log[x]^4*x^-2+19/6*Log[x]^4*x^-1-19*Log[x]^2*PolyLog[2,x]-20*Log[x]^2*PolyLog[2,x]*x^-2+38*Log[x]^2*PolyLog[2,x]*x^-1+20*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-2-28*Log[x]*PolyLog[1,2,x]*x^-1+98/3*Log[x]*PolyLog[2,x]+76/3*Log[x]*PolyLog[2,x]*x^-2-94/3*Log[x]*PolyLog[2,x]*x^-1+28*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2-68*Log[x]*PolyLog[3,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+38/3*PolyLog[1,2,x]*x^-1+68/3*PolyLog[2,x]*Pi^2*x^-2-40/3*PolyLog[2,x]*Pi^2*x^-1+23/3*PolyLog[2,x]*Pi^2-98/3*PolyLog[3,x]-76/3*PolyLog[3,x]*x^-2+94/3*PolyLog[3,x]*x^-1-52*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+116*PolyLog[4,1-x]*x^-1-22*PolyLog[4,-x*(1-x)^-1]-40*PolyLog[4,-x*(1-x)^-1]*x^-2+32*PolyLog[4,-x*(1-x)^-1]*x^-1-40*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+92*PolyLog[4,x]*x^-1)+Nc^-2*Nf*(-8/3*z3*x^-1+16/3*z3-8/3*z3*x+16/9*Pi^2*x^-1-16/9*Pi^2-224/27*Log[1-x]+112/27*Log[1-x]*x^-1+112/27*Log[1-x]*x-4*Log[1-x]*Pi^2*x^-1+8*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+8/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1-4/9*Log[1-x]^3*x-160/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-1+80/9*Log[s^-1*mu2]*Log[1-x]*x-8*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*x+416/27*Log[x]-304/27*Log[x]*x^-1-112/27*Log[x]*x+20/9*Log[x]*Pi^2*x^-1-40/9*Log[x]*Pi^2+4*Log[x]*Pi^2*x+184/9*Log[x]*Log[s^-1*mu2]-104/9*Log[x]*Log[s^-1*mu2]*x^-1-80/9*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x-52/9*Log[x]^2+20/9*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*x-8/3*Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/9*Log[x]^3*x+16/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*x-16/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*x-16/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*x)+Nc^-2*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nc^-1*(32/3*z3*x^-1-124/3*z3+80/3*z3*x+53/9*Pi^2*x^-1-35/9*Pi^2-2*Pi^2*x-7/15*Pi^4*x^-1+28/15*Pi^4-112/45*Pi^4*x+1616/27*Log[1-x]-808/27*Log[1-x]*x^-1-808/27*Log[1-x]*x-48*Log[1-x]*z3-16*Log[1-x]*z3*x+2*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x-4*Log[1-x]^2-8*Log[1-x]^2*x^-2+14*Log[1-x]^2*x^-1-2*Log[1-x]^2*x-7*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+10*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ-29/3*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ-44/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-1+22/9*Log[1-x]^3*x+1/3*Log[1-x]^4-7/6*Log[1-x]^4*x^-1-5/2*Log[1-x]^4*x+20*Log[1-x]^2*PolyLog[2,x]-10*Log[1-x]^2*PolyLog[2,x]*x^-1-10*Log[1-x]^2*PolyLog[2,x]*x+8*Log[1-x]*PolyLog[1,2,x]-4*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*x+32*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1+24*Log[1-x]*PolyLog[3,x]*x+6*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[s^-1*mu2]*Pi^2+352/9*Log[s^-1*mu2]*Log[1-x]-176/9*Log[s^-1*mu2]*Log[1-x]*x^-1-176/9*Log[s^-1*mu2]*Log[1-x]*x-53/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+106/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-53/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+8*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*x-8*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3*Log[1-x]+6*Log[s^-1*mu2]^3*Log[1-x]*x^-1+6*Log[s^-1*mu2]^3*Log[1-x]*x-2060/27*Log[x]+1252/27*Log[x]*x^-1+808/27*Log[x]*x-4*Log[x]*z3*x-91/18*Log[x]*Pi^2*x^-1+125/18*Log[x]*Pi^2+6*Log[x]*Pi^2*x+20*Log[x]*Log[1-x]-24*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*x+56/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-112/3*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*hLZ+80/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-16*Log[x]*Log[1-x]^2+10*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*x+28/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ+14/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ+16*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-403/9*Log[x]*Log[s^-1*mu2]+227/9*Log[x]*Log[s^-1*mu2]*x^-1+176/9*Log[x]*Log[s^-1*mu2]*x+35/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-70/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+53/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-5*Log[x]*Log[s^-1*mu2]^2+Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*x+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[x]*Log[s^-1*mu2]^3-6*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*x-44/9*Log[x]^2+10/9*Log[x]^2*x^-1-2*Log[x]^2*x-23/4*Log[x]^2*Pi^2*x^-1+23/2*Log[x]^2*Pi^2-34/3*Log[x]^2*Pi^2*x-53/3*Log[x]^2*Log[1-x]+7/3*Log[x]^2*Log[1-x]*x^-1+22/3*Log[x]^2*Log[1-x]*x+20*Log[x]^2*Log[1-x]^2-10*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+16*Log[x]^2*Log[1-x]^2*hLZ-8*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ-7/3*Log[x]^2*Log[s^-1*mu2]+31/6*Log[x]^2*Log[s^-1*mu2]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-19*Log[x]^2*Log[s^-1*mu2]^2+19/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*x+3*Log[x]^3-Log[x]^3*x^-1-22/9*Log[x]^3*x-12*Log[x]^3*Log[1-x]+6*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ+26/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ+8*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/2*Log[x]^4+1/4*Log[x]^4*x^-1-5/6*Log[x]^4*x-18*Log[x]^2*PolyLog[2,x]+9*Log[x]^2*PolyLog[2,x]*x^-1+18*Log[x]^2*PolyLog[2,x]*x+16*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-1+24*Log[x]*PolyLog[1,2,x]*x-106/3*Log[x]*PolyLog[2,x]+14/3*Log[x]*PolyLog[2,x]*x^-1+80/3*Log[x]*PolyLog[2,x]*x+48*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-1-52*Log[x]*PolyLog[3,x]*x+304/3*PolyLog[1,2,x]-224/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*x+16/3*PolyLog[2,x]*Pi^2*x^-1-56/3*PolyLog[2,x]*Pi^2+40/3*PolyLog[2,x]*Pi^2*x+106/3*PolyLog[3,x]-14/3*PolyLog[3,x]*x^-1-80/3*PolyLog[3,x]*x+88*PolyLog[4,1-x]-20*PolyLog[4,1-x]*x^-1+12*PolyLog[4,1-x]*x-48*PolyLog[4,-x*(1-x)^-1]-32*PolyLog[4,-x*(1-x)^-1]*x-108*PolyLog[4,x]+30*PolyLog[4,x]*x^-1+36*PolyLog[4,x]*x)+Nc^-1*Nf*(1360/81+2720/81*x^-2-2720/81*x^-1+12*z3*x^-2-12*z3*x^-1+6*z3+67/9*Pi^2*x^-2-19/3*Pi^2*x^-1+59/18*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1+52/27*Log[s^-1*mu2]+104/27*Log[s^-1*mu2]*x^-2-104/27*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*Pi^2*x^-2-10/3*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-53/9*Log[s^-1*mu2]^2-106/9*Log[s^-1*mu2]^2*x^-2+106/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-452/27*Log[x]-328/27*Log[x]*x^-2+712/27*Log[x]*x^-1-14/3*Log[x]*Pi^2*x^-2+10/9*Log[x]*Pi^2*x^-1-5/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1-10/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-2-4/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1+17/9*Log[x]^2+6*Log[x]^2*x^-2+2/9*Log[x]^2*x^-1+4/3*Log[x]^2*Log[1-x]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/9*Log[x]^3-8/3*Log[x]^3*x^-2-8/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nf*(4/3*z3*x^-1-8/3*z3+4/3*z3*x-8/9*Pi^2*x^-1+8/9*Pi^2+112/27*Log[1-x]-56/27*Log[1-x]*x^-1-56/27*Log[1-x]*x+2*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-4/9*Log[1-x]^3+2/9*Log[1-x]^3*x^-1+2/9*Log[1-x]^3*x+80/9*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-1-40/9*Log[s^-1*mu2]*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x-208/27*Log[x]+152/27*Log[x]*x^-1+56/27*Log[x]*x-10/9*Log[x]*Pi^2*x^-1+20/9*Log[x]*Pi^2-2*Log[x]*Pi^2*x-92/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*x-4*Log[x]*Log[s^-1*mu2]^2+2*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*x+26/9*Log[x]^2-10/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]+2/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/9*Log[x]^3*x-8/3*Log[x]*PolyLog[2,x]+4/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*x+8/3*PolyLog[1,2,x]-4/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[1,2,x]*x+8/3*PolyLog[3,x]-4/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*x)+Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc*(-34/3*z3*x^-1+68/3*z3-40/3*z3*x-1/9*Pi^2*x^-1-8/9*Pi^2+Pi^2*x+1/15*Pi^4*x^-1-3/5*Pi^4+7/9*Pi^4*x-808/27*Log[1-x]+404/27*Log[1-x]*x^-1+404/27*Log[1-x]*x-6*Log[1-x]*z3*x^-1+36*Log[1-x]*z3-2*Log[1-x]*z3*x-10/3*Log[1-x]*Pi^2*x^-1+10/3*Log[1-x]*Pi^2+4*Log[1-x]^2+6*Log[1-x]^2*x^-2-11*Log[1-x]^2*x^-1+Log[1-x]^2*x+5/3*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*x^-1*hLZ-4/3*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ+7/3*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x*hLZ+22/9*Log[1-x]^3-11/9*Log[1-x]^3*x^-1-11/9*Log[1-x]^3*x+1/2*Log[1-x]^4*x^-1+5/6*Log[1-x]^4*x-20*Log[1-x]^2*PolyLog[2,x]+10*Log[1-x]^2*PolyLog[2,x]*x^-1+10*Log[1-x]^2*PolyLog[2,x]*x-24*Log[1-x]*PolyLog[1,2,x]+12*Log[1-x]*PolyLog[1,2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]*x-8*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1-12*Log[1-x]*PolyLog[3,x]*x-2*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[s^-1*mu2]*Pi^2-320/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-1+160/9*Log[s^-1*mu2]*Log[1-x]*x+17/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+17/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-10*Log[s^-1*mu2]^2*Log[1-x]+5*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x+1192/27*Log[x]-788/27*Log[x]*x^-1-404/27*Log[x]*x+6*Log[x]*z3*x^-1-12*Log[x]*z3+2*Log[x]*z3*x+77/18*Log[x]*Pi^2*x^-1-121/18*Log[x]*Pi^2-6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*x-20/3*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+40/3*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ-26/3*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x*hLZ+7*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3+2/3*Log[x]*Log[1-x]^3*x^-1-2*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-2/3*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x*hLZ-4*Log[x]*Log[1-x]*PolyLog[2,x]*x+359/9*Log[x]*Log[s^-1*mu2]-199/9*Log[x]*Log[s^-1*mu2]*x^-1-160/9*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+22/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-17/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-2*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+9*Log[x]*Log[s^-1*mu2]^2-4*Log[x]*Log[s^-1*mu2]^2*x^-1-5*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x-59/9*Log[x]^2+31/9*Log[x]^2*x^-1+Log[x]^2*x+17/12*Log[x]^2*Pi^2*x^-1-17/6*Log[x]^2*Pi^2+10/3*Log[x]^2*Pi^2*x+22/3*Log[x]^2*Log[1-x]-5/3*Log[x]^2*Log[1-x]*x^-1-11/3*Log[x]^2*Log[1-x]*x-9*Log[x]^2*Log[1-x]^2+9/2*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ+4*Log[x]^2*Log[1-x]^2*x+4*Log[x]^2*Log[1-x]^2*x*hLZ-7/3*Log[x]^2*Log[s^-1*mu2]+1/6*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+5*Log[x]^2*Log[s^-1*mu2]^2-5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2*Log[x]^2*Log[s^-1*mu2]^2*x-Log[x]^3+1/3*Log[x]^3*x^-1+11/9*Log[x]^3*x+16/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ-10/3*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x*hLZ-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+1/6*Log[x]^4-1/12*Log[x]^4*x^-1+1/6*Log[x]^4*x+6*Log[x]^2*PolyLog[2,x]-3*Log[x]^2*PolyLog[2,x]*x^-1-6*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-1-12*Log[x]*PolyLog[1,2,x]*x+38/3*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]*x-16*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-1+20*Log[x]*PolyLog[3,x]*x-152/3*PolyLog[1,2,x]+112/3*PolyLog[1,2,x]*x^-1+40/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1+28/3*PolyLog[2,x]*Pi^2-16/3*PolyLog[2,x]*Pi^2*x-38/3*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1+40/3*PolyLog[3,x]*x-48*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+4*PolyLog[4,1-x]*x+8*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x+28*PolyLog[4,x]-2*PolyLog[4,x]*x^-1-12*PolyLog[4,x]*x)+Nc*Nf*(-455/27-910/27*x^-2+910/27*x^-1-92/9*z3*x^-2+92/9*z3*x^-1-46/9*z3-107/27*Pi^2*x^-2+119/27*Pi^2*x^-1-131/54*Pi^2-26/3*Log[s^-1*mu2]-52/3*Log[s^-1*mu2]*x^-2+52/3*Log[s^-1*mu2]*x^-1-22/9*Log[s^-1*mu2]*Pi^2*x^-2+22/9*Log[s^-1*mu2]*Pi^2*x^-1-11/9*Log[s^-1*mu2]*Pi^2+1/3*Log[s^-1*mu2]^2+2/3*Log[s^-1*mu2]^2*x^-2-2/3*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^3+16/9*Log[s^-1*mu2]^3*x^-2-16/9*Log[s^-1*mu2]^3*x^-1+386/27*Log[x]+580/27*Log[x]*x^-2-676/27*Log[x]*x^-1+22/9*Log[x]*Pi^2*x^-2-14/9*Log[x]*Pi^2*x^-1+7/9*Log[x]*Pi^2+46/9*Log[x]*Log[s^-1*mu2]+68/9*Log[x]*Log[s^-1*mu2]*x^-2-80/9*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-13/3*Log[x]^2-74/9*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2+4/3*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^3+20/9*Log[x]^3*x^-2-4/3*Log[x]^3*x^-1-4/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x^-2+8/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x^-2-8/3*PolyLog[3,x]*x^-1)+Nc^2*(23213/1296+23213/648*x^-2-23213/648*x^-1+164/9*z3*x^-2-92/9*z3*x^-1+118/9*z3+437/27*Pi^2*x^-2-413/27*Pi^2*x^-1+497/54*Pi^2+7/12*Pi^4*x^-2+37/60*Pi^4*x^-1-101/120*Pi^4+Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2-1/2*Log[1-x]^4+1/2*Log[1-x]^4*x^-1-103/108*Log[s^-1*mu2]-103/54*Log[s^-1*mu2]*x^-2+103/54*Log[s^-1*mu2]*x^-1+28*Log[s^-1*mu2]*z3*x^-2-28*Log[s^-1*mu2]*z3*x^-1+14*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-58/9*Log[s^-1*mu2]*Pi^2*x^-1+20/9*Log[s^-1*mu2]*Pi^2-67/9*Log[s^-1*mu2]^2-134/9*Log[s^-1*mu2]^2*x^-2+134/9*Log[s^-1*mu2]^2*x^-1-17/3*Log[s^-1*mu2]^2*Pi^2*x^-2+17/3*Log[s^-1*mu2]^2*Pi^2*x^-1-17/6*Log[s^-1*mu2]^2*Pi^2-17/9*Log[s^-1*mu2]^3-34/9*Log[s^-1*mu2]^3*x^-2+34/9*Log[s^-1*mu2]^3*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-3049/108*Log[x]-1513/54*Log[x]*x^-2+2281/54*Log[x]*x^-1-24*Log[x]*z3*x^-2+28*Log[x]*z3*x^-1-20*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+121/18*Log[x]*Pi^2*x^-1-29/18*Log[x]*Pi^2+8/3*Log[x]*Log[1-x]*Pi^2*x^-2-14/3*Log[x]*Log[1-x]*Pi^2*x^-1+10/3*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1+12*Log[x]*Log[1-x]*PolyLog[2,x]-12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-65/9*Log[x]*Log[s^-1*mu2]-52/9*Log[x]*Log[s^-1*mu2]*x^-2+91/9*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-7/3*Log[x]*Log[s^-1*mu2]^2*x^-1+101/9*Log[x]^2+62/3*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-1-7/3*Log[x]^2*Pi^2*x^-2+5/2*Log[x]^2*Pi^2*x^-1-7/4*Log[x]^2*Pi^2+8/3*Log[x]^2*Log[1-x]+22/3*Log[x]^2*Log[1-x]*x^-2-1/3*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]^2-3*Log[x]^2*Log[1-x]^2*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]+26/3*Log[x]^2*Log[s^-1*mu2]*x^-2-13/3*Log[x]^2*Log[s^-1*mu2]*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-5/2*Log[x]^3-56/9*Log[x]^3*x^-2+2*Log[x]^3*x^-1-8/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+10/3*Log[x]^3*Log[1-x]*x^-1+5/6*Log[x]^4+Log[x]^4*x^-2-7/6*Log[x]^4*x^-1-Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-2+2*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]-12*Log[x]*PolyLog[1,2,x]*x^-1+16/3*Log[x]*PolyLog[2,x]+44/3*Log[x]*PolyLog[2,x]*x^-2-2/3*Log[x]*PolyLog[2,x]*x^-1-12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-2+12*Log[x]*PolyLog[3,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-2-14/3*PolyLog[2,x]*Pi^2*x^-1+10/3*PolyLog[2,x]*Pi^2-16/3*PolyLog[3,x]-44/3*PolyLog[3,x]*x^-2+2/3*PolyLog[3,x]*x^-1+12*PolyLog[4,1-x]-12*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]+12*PolyLog[4,-x*(1-x)^-1]*x^-1+14*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-16*PolyLog[4,x]*x^-1)+38105/648+38105/324*x^-2-38105/324*x^-1-82*z3*x^-2+86*z3*x^-1-53*z3-305/18*Pi^2*x^-2+37/6*Pi^2*x^-1-265/36*Pi^2+4*Pi^2*x-89/45*Pi^4*x^-2+23/90*Pi^4*x^-1+169/180*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-424/27*Log[1-x]*x^-1-28*Log[1-x]*z3*x^-2+36*Log[1-x]*z3*x^-1-18*Log[1-x]*z3-16/3*Log[1-x]*Pi^2*x^-2+143/18*Log[1-x]*Pi^2*x^-1-38/9*Log[1-x]*Pi^2+28/9*Log[1-x]^2-95/9*Log[1-x]^2*x^-1+4*Log[1-x]^2*x+14/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-11/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+15/4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ-16/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+35/9*Log[1-x]^3*x^-1+2/3*Log[1-x]^4-1/3*Log[1-x]^4*x^-1+13*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-2-26*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]+24*Log[1-x]*PolyLog[1,2,x]*x^-2-32*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1+3251/54*Log[s^-1*mu2]+3251/27*Log[s^-1*mu2]*x^-2-3251/27*Log[s^-1*mu2]*x^-1-60*Log[s^-1*mu2]*z3*x^-2+60*Log[s^-1*mu2]*z3*x^-1-30*Log[s^-1*mu2]*z3-35/3*Log[s^-1*mu2]*Pi^2*x^-2-2/3*Log[s^-1*mu2]*Pi^2*x^-1+13/3*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+13/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+419/18*Log[s^-1*mu2]^2+419/9*Log[s^-1*mu2]^2*x^-2-419/9*Log[s^-1*mu2]^2*x^-1+64/3*Log[s^-1*mu2]^2*Pi^2*x^-2-61/3*Log[s^-1*mu2]^2*Pi^2*x^-1+61/6*Log[s^-1*mu2]^2*Pi^2+5*Log[s^-1*mu2]^2*Log[1-x]+10*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+7/18*Log[x]-545/9*Log[x]*x^-2+47/3*Log[x]*x^-1+52*Log[x]*z3*x^-2-68*Log[x]*z3*x^-1+46*Log[x]*z3+35/3*Log[x]*Pi^2*x^-2+49/18*Log[x]*Pi^2*x^-1-70/9*Log[x]*Pi^2-20*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+121/3*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x-58/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+25*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-29/2*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*hLZ-17/6*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2+11/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ-4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ-30*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-17*Log[x]*Log[s^-1*mu2]-54*Log[x]*Log[s^-1*mu2]*x^-2+119/3*Log[x]*Log[s^-1*mu2]*x^-1-118/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-8*Log[x]*Log[s^-1*mu2]^2-8*Log[x]*Log[s^-1*mu2]^2*x^-2+13*Log[x]*Log[s^-1*mu2]^2*x^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1-5/6*Log[x]^2+67/9*Log[x]^2*x^-2+8/3*Log[x]^2*x^-1+18*Log[x]^2*(1-x)^-1+4*Log[x]^2*x+14*Log[x]^2*Pi^2*x^-2-83/6*Log[x]^2*Pi^2*x^-1+95/12*Log[x]^2*Pi^2+7*Log[x]^2*Log[1-x]-22/3*Log[x]^2*Log[1-x]*x^-2-21*Log[x]^2*Log[1-x]*x^-1-7/2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+4*Log[x]^2*Log[1-x]^2*hLZ+43/6*Log[x]^2*Log[s^-1*mu2]-37/3*Log[x]^2*Log[s^-1*mu2]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-1/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+Log[x]^2*Log[s^-1*mu2]^2*x^-1-101/18*Log[x]^3+8/3*Log[x]^3*x^-2+140/9*Log[x]^3*x^-1+7/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-2*Log[x]^3*Log[1-x]*hLZ-3*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4*x^-1+11*Log[x]^2*PolyLog[2,x]+20*Log[x]^2*PolyLog[2,x]*x^-2-22*Log[x]^2*PolyLog[2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-64/3*Log[x]*PolyLog[2,x]-104/3*Log[x]*PolyLog[2,x]*x^-2+38/3*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-2+8*Log[x]*PolyLog[3,x]*x^-1+2/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2-22/3*PolyLog[1,2,x]*x^-1-12*PolyLog[2,x]*Pi^2*x^-2+38/3*PolyLog[2,x]*Pi^2*x^-1-25/3*PolyLog[2,x]*Pi^2+64/3*PolyLog[3,x]+104/3*PolyLog[3,x]*x^-2-38/3*PolyLog[3,x]*x^-1+32*PolyLog[4,1-x]*x^-2-24*PolyLog[4,1-x]*x^-1+26*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,x]+16*PolyLog[4,x]*x^-2;qqbqqb2LXTL12=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+76*z3*x^-1-54*z3+13/3*Pi^2*x^-2-17/3*Pi^2*x^-1-11/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-223/90*Pi^4*x^-1+223/180*Pi^4+24*Log[1-x]*x^-1-48*Log[1-x]*z3*x^-1+24*Log[1-x]*z3-13/3*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-28/3*Log[1-x]^2*Pi^2*x^-2+7*Log[1-x]^2*Pi^2*x^-1-7/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-2*Log[1-x]^3*x^-1-7/3*Log[1-x]^4-4*Log[1-x]^4*x^-2+14/3*Log[1-x]^4*x^-1-22*Log[1-x]^2*PolyLog[2,x]-24*Log[1-x]^2*PolyLog[2,x]*x^-2+44*Log[1-x]^2*PolyLog[2,x]*x^-1-40*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-2+80*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-45/2*Log[x]-93*Log[x]*x^-2+45*Log[x]*x^-1+48*Log[x]*z3*x^-2-16*Log[x]*z3*x^-1+8*Log[x]*z3-2*Log[x]*Pi^2*x^-2+22/3*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2-24*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+50*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+19*Log[x]^2+50*Log[x]^2*x^-2-62*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2+26*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-42*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]^3-12*Log[x]^3*x^-2+68/3*Log[x]^3*x^-1-14/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+28/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+7/3*Log[x]^4+2*Log[x]^4*x^-2-14/3*Log[x]^4*x^-1+16*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2-32*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1+40/3*PolyLog[2,x]*Pi^2*x^-2-4*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2-12*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*x^-2+24*PolyLog[4,-x*(1-x)^-1]*x^-1-44*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+88*PolyLog[4,x]*x^-1)+Nc^-4*(-511/4+511/8*x^-1+511/8*x-62*z3*x^-1+76*z3-38*z3*x+6*Pi^2*x^-1+25/3*Pi^2-49/3*Pi^2*x+2*Pi^2*x^2-19/36*Pi^4*x^-1-11/30*Pi^4-77/60*Pi^4*x-32*Log[1-x]*z3*x^-1+56*Log[1-x]*z3-48*Log[1-x]*z3*x-44/3*Log[1-x]*Pi^2*x^-1+32*Log[1-x]*Pi^2-52/3*Log[1-x]*Pi^2*x+12*Log[1-x]^2+10*Log[1-x]^2*x^-2-20*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+2*Log[1-x]^2*x^2-34/3*Log[1-x]^2*Pi^2*x^-1+64/3*Log[1-x]^2*Pi^2-14*Log[1-x]^2*Pi^2*x+7/3*Log[1-x]^4-3/2*Log[1-x]^4*x^-1-17/6*Log[1-x]^4*x-40*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-1+20*Log[1-x]^2*PolyLog[2,x]*x-80*Log[1-x]*PolyLog[1,2,x]+40*Log[1-x]*PolyLog[1,2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]*x+24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*x-93*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-1+93/2*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*z3*x^-1+48*Log[s^-1*mu2]*z3-24*Log[s^-1*mu2]*z3*x-2*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[s^-1*mu2]*Pi^2-10*Log[s^-1*mu2]*Pi^2*x-128*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-1+64*Log[s^-1*mu2]*Log[1-x]*x-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+116/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-50*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-1+25*Log[s^-1*mu2]^2*x-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+32/3*Log[s^-1*mu2]^2*Pi^2-16/3*Log[s^-1*mu2]^2*Pi^2*x-48*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-1+24*Log[s^-1*mu2]^2*Log[1-x]*x-24*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*x+141/2*Log[x]-237/4*Log[x]*x^-1-45/4*Log[x]*x+44*Log[x]*z3*x^-1-80*Log[x]*z3+8*Log[x]*z3*x+31/3*Log[x]*Pi^2*x^-1-58/3*Log[x]*Pi^2+18*Log[x]*Pi^2*x+44*Log[x]*Log[1-x]-36*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2+53/3*Log[x]*Log[1-x]*Pi^2*x^-1-94/3*Log[x]*Log[1-x]*Pi^2+77/3*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]^2+5*Log[x]*Log[1-x]^2*x^-1-Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+28/3*Log[x]*Log[1-x]^3*x+48*Log[x]*Log[1-x]*PolyLog[2,x]-20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x+152*Log[x]*Log[s^-1*mu2]-82*Log[x]*Log[s^-1*mu2]*x^-1-70*Log[x]*Log[s^-1*mu2]*x+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-92/3*Log[x]*Log[s^-1*mu2]*Pi^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+32*Log[x]*Log[s^-1*mu2]*Log[1-x]-22*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+56*Log[x]*Log[s^-1*mu2]^2-30*Log[x]*Log[s^-1*mu2]^2*x^-1-26*Log[x]*Log[s^-1*mu2]^2*x+52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-76*Log[x]^2+65/2*Log[x]^2*x^-1+11/2*Log[x]^2*x+2*Log[x]^2*x^2-39/4*Log[x]^2*Pi^2*x^-1+49/3*Log[x]^2*Pi^2-151/12*Log[x]^2*Pi^2*x-22*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+8*Log[x]^2*Log[1-x]^2-7/2*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*x-38*Log[x]^2*Log[s^-1*mu2]+47/2*Log[x]^2*Log[s^-1*mu2]*x^-1+17/2*Log[x]^2*Log[s^-1*mu2]*x-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-30*Log[x]^2*Log[s^-1*mu2]^2+29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+27/2*Log[x]^2*Log[s^-1*mu2]^2*x+11*Log[x]^3-4*Log[x]^3*x^-1-7/2*Log[x]^3*x+2/3*Log[x]^3*Log[1-x]*x^-1+10/3*Log[x]^3*Log[1-x]*x+16*Log[x]^3*Log[s^-1*mu2]-7*Log[x]^3*Log[s^-1*mu2]*x^-1-3*Log[x]^3*Log[s^-1*mu2]*x-13/6*Log[x]^4+3/4*Log[x]^4*x^-1-1/3*Log[x]^4*x-16*Log[x]^2*PolyLog[2,x]+11*Log[x]^2*PolyLog[2,x]*x^-1+15*Log[x]^2*PolyLog[2,x]*x+72*Log[x]*PolyLog[1,2,x]-28*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*x-32*Log[x]*PolyLog[2,x]+6*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*x+32*Log[x]*PolyLog[3,x]-28*Log[x]*PolyLog[3,x]*x^-1-24*Log[x]*PolyLog[3,x]*x+14/3*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2+26/3*PolyLog[2,x]*Pi^2*x+32*PolyLog[3,x]-6*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*x-8*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+44*PolyLog[4,1-x]*x-72*PolyLog[4,-x*(1-x)^-1]+28*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*x-104*PolyLog[4,x]+62*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2+134/27*Pi^2*x^-1-85/27*Pi^2-112/27*Log[1-x]-224/27*Log[1-x]*x^-2+32/27*Log[1-x]*x^-1+8/3*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2-32/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-2-16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2-80/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+640/27*Log[x]+1664/27*Log[x]*x^-2-1280/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2-4*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+16*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2-80/3*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+8/3*Log[x]*Log[1-x]^2*x^-1+164/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-328/9*Log[x]*Log[s^-1*mu2]*x^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-122/9*Log[x]^2-188/9*Log[x]^2*x^-2+244/9*Log[x]^2*x^-1-8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3+32/9*Log[x]^3*x^-2-64/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2+568/9*z3*x^-1-284/9*z3+2*z3*x+716/27*Pi^2*x^-2-968/27*Pi^2*x^-1+493/27*Pi^2-2/3*Pi^2*x-107/90*Pi^4*x^-2+104/45*Pi^4*x^-1-22/15*Pi^4+28/45*Pi^4*x-28/15*Pi^4*x^2+808/27*Log[1-x]+1616/27*Log[1-x]*x^-2-1172/27*Log[1-x]*x^-1+12*Log[1-x]*x-56*Log[1-x]*z3*x^-2+80*Log[1-x]*z3*x^-1-52*Log[1-x]*z3+24*Log[1-x]*z3*x-40*Log[1-x]*z3*x^2-32/3*Log[1-x]*Pi^2*x^-2+283/18*Log[1-x]*Pi^2*x^-1-175/9*Log[1-x]*Pi^2+35/2*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2-52/9*Log[1-x]^2-100/9*Log[1-x]^2*x^-1+18*Log[1-x]^2*x+10*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-15/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ-4/3*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+61/6*Log[1-x]^2*Pi^2*x-10*Log[1-x]^2*Pi^2*x^2-20/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-2+73/9*Log[1-x]^3*x^-1-5/3*Log[1-x]^3*x-1/4*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+48*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-62*Log[1-x]^2*PolyLog[2,x]*x^-1-34*Log[1-x]^2*PolyLog[2,x]*x+20*Log[1-x]^2*PolyLog[2,x]*x^2+72*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-80*Log[1-x]*PolyLog[1,2,x]*x^-1-64*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[1,2,x]*x^2-24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+48*Log[1-x]*PolyLog[3,x]*x+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-199/9*Log[s^-1*mu2]*Pi^2*x^-1+307/18*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+320/9*Log[s^-1*mu2]*Log[1-x]+352/9*Log[s^-1*mu2]*Log[1-x]*x^-2-301/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+13/3*Log[s^-1*mu2]*Log[1-x]^2-5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1+62/3*Log[s^-1*mu2]^2*Pi^2*x^-2-53/3*Log[s^-1*mu2]^2*Pi^2*x^-1+53/6*Log[s^-1*mu2]^2*Pi^2+10*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+7*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-9*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4841/54*Log[x]-3785/27*Log[x]*x^-2+3545/27*Log[x]*x^-1+12*Log[x]*x-40*Log[x]*z3*x^-2+8*Log[x]*z3*x^-1+8*Log[x]*z3-24*Log[x]*z3*x-76/9*Log[x]*Pi^2*x^-2+83/3*Log[x]*Pi^2*x^-1-91/6*Log[x]*Pi^2-31/6*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]-352/9*Log[x]*Log[1-x]*x^-2+119/3*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x-82/3*Log[x]*Log[1-x]*Pi^2*x^-2-16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+97/3*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-19/2*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*hLZ-40/3*Log[x]*Log[1-x]*Pi^2*x+56/3*Log[x]*Log[1-x]*Pi^2*x^2-1/6*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2+10/3*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*x+22/3*Log[x]*Log[1-x]^3+20/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ-14*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ-2/3*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-22*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-314/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+232/9*Log[x]*Log[s^-1*mu2]*x^-1+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2-48*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2+Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+173/9*Log[x]^2+428/9*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+16*Log[x]^2*(1-x)^-1-14*Log[x]^2*x+58/3*Log[x]^2*Pi^2*x^-2-17*Log[x]^2*Pi^2*x^-1+67/12*Log[x]^2*Pi^2+35/6*Log[x]^2*Pi^2*x-28/3*Log[x]^2*Pi^2*x^2+35/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-73/3*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[1-x]*x+6*Log[x]^2*Log[1-x]^2+14*Log[x]^2*Log[1-x]^2*x^-2+16*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLZ+8*Log[x]^2*Log[1-x]^2*hLZ+19/2*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*x^-1-7*Log[x]^2*Log[s^-1*mu2]*x+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-11/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-116/9*Log[x]^3-68/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1+Log[x]^3*x-13/3*Log[x]^3*Log[1-x]-28/3*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+10*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ-4/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+7/4*Log[x]^4+2*Log[x]^4*x^-2-10/3*Log[x]^4*x^-1-1/6*Log[x]^4*x-Log[x]^4*x^2+17*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-28*Log[x]^2*PolyLog[2,x]*x^-1-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+48*Log[x]*PolyLog[1,2,x]*x-64/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-10*Log[x]*PolyLog[2,x]*x-32*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+16*Log[x]*PolyLog[3,x]*x-24*Log[x]*PolyLog[3,x]*x^2-20/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2-50/3*PolyLog[1,2,x]*x^-1+6*PolyLog[1,2,x]*x-12*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-19/3*PolyLog[2,x]*Pi^2+16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2+64/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+10*PolyLog[3,x]*x+50*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-96*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*x+40*PolyLog[4,1-x]*x^2+46*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-64*PolyLog[4,-x*(1-x)^-1]*x+76*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-68*PolyLog[4,x]*x^-1-84*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc^-3*Nf*(5480/81-2740/81*x^-1-2740/81*x-40/9*z3*x^-1+80/9*z3-40/9*z3*x+56/27*Pi^2*x^-1-196/27*Pi^2+140/27*Pi^2*x+448/27*Log[1-x]-224/27*Log[1-x]*x^-1-224/27*Log[1-x]*x+20/3*Log[1-x]*Pi^2*x^-1-40/3*Log[1-x]*Pi^2+20/3*Log[1-x]*Pi^2*x-16/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*x+1664/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-1-832/27*Log[s^-1*mu2]*x+22/9*Log[s^-1*mu2]*Pi^2*x^-1-44/9*Log[s^-1*mu2]*Pi^2+22/9*Log[s^-1*mu2]*Pi^2*x+320/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-1-160/9*Log[s^-1*mu2]*Log[1-x]*x+188/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-1-94/9*Log[s^-1*mu2]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*x+32/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-1-16/9*Log[s^-1*mu2]^3*x-1360/27*Log[x]+872/27*Log[x]*x^-1+488/27*Log[x]*x-29/9*Log[x]*Pi^2*x^-1+50/9*Log[x]*Pi^2-49/9*Log[x]*Pi^2*x-80/9*Log[x]*Log[1-x]+40/9*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*x-452/9*Log[x]*Log[s^-1*mu2]+250/9*Log[x]*Log[s^-1*mu2]*x^-1+202/9*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-52/3*Log[x]*Log[s^-1*mu2]^2+26/3*Log[x]*Log[s^-1*mu2]^2*x^-1+26/3*Log[x]*Log[s^-1*mu2]^2*x+62/3*Log[x]^2-77/9*Log[x]^2*x^-1-5*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+32/3*Log[x]^2*Log[s^-1*mu2]-14/3*Log[x]^2*Log[s^-1*mu2]*x^-1-10/3*Log[x]^2*Log[s^-1*mu2]*x-8/3*Log[x]^3+8/9*Log[x]^3*x^-1+2/3*Log[x]^3*x-40/3*Log[x]*PolyLog[2,x]+20/3*Log[x]*PolyLog[2,x]*x^-1+20/3*Log[x]*PolyLog[2,x]*x+16/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+40/3*PolyLog[3,x]-20/3*PolyLog[3,x]*x^-1-20/3*PolyLog[3,x]*x)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*(-81245/324+81245/648*x^-1+81245/648*x-86/9*z3*x^-1+712/9*z3-338/9*z3*x-260/27*Pi^2*x^-1+217/27*Pi^2-11/27*Pi^2*x+2*Pi^2*x^2+29/180*Pi^4*x^-1+71/90*Pi^4+103/60*Pi^4*x-3232/27*Log[1-x]+1616/27*Log[1-x]*x^-1+1616/27*Log[1-x]*x+4*Log[1-x]*z3*x^-1+48*Log[1-x]*z3+28*Log[1-x]*z3*x-6*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2+10/3*Log[1-x]*Pi^2*x+8*Log[1-x]^2+6*Log[1-x]^2*x^-2-12*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+2*Log[1-x]^2*x^2+14*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*x^-1*hLZ-68/3*Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ+18*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ+88/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-1-44/9*Log[1-x]^3*x-2/3*Log[1-x]^4+5/3*Log[1-x]^4*x^-1+11/3*Log[1-x]^4*x+32*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*x-64*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1-20*Log[1-x]*PolyLog[3,x]*x-3785/27*Log[s^-1*mu2]+3785/54*Log[s^-1*mu2]*x^-1+3785/54*Log[s^-1*mu2]*x+20*Log[s^-1*mu2]*z3*x^-1-40*Log[s^-1*mu2]*z3+20*Log[s^-1*mu2]*z3*x-49/9*Log[s^-1*mu2]*Pi^2*x^-1-46/9*Log[s^-1*mu2]*Pi^2+95/9*Log[s^-1*mu2]*Pi^2*x-128/9*Log[s^-1*mu2]*Log[1-x]+64/9*Log[s^-1*mu2]*Log[1-x]*x^-1+64/9*Log[s^-1*mu2]*Log[1-x]*x+28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-56*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+148/9*Log[s^-1*mu2]^2-74/9*Log[s^-1*mu2]^2*x^-1-74/9*Log[s^-1*mu2]^2*x+34/3*Log[s^-1*mu2]^2*Pi^2*x^-1-68/3*Log[s^-1*mu2]^2*Pi^2+34/3*Log[s^-1*mu2]^2*Pi^2*x+8*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+148/9*Log[s^-1*mu2]^3-74/9*Log[s^-1*mu2]^3*x^-1-74/9*Log[s^-1*mu2]^3*x+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+6*Log[s^-1*mu2]^4-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*x+8873/54*Log[x]-8057/108*Log[x]*x^-1-9689/108*Log[x]*x-32*Log[x]*z3*x^-1+48*Log[x]*z3+4*Log[x]*z3*x-71/18*Log[x]*Pi^2*x^-1+166/9*Log[x]*Pi^2-379/18*Log[x]*Pi^2*x-292/9*Log[x]*Log[1-x]+272/9*Log[x]*Log[1-x]*x^-1+56/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2-32*Log[x]*Log[1-x]*Pi^2*x^-1-8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+60*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*hLZ-44*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+32/3*Log[x]*Log[1-x]^2-28/3*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*x-32/3*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1*hLZ+8*Log[x]*Log[1-x]^3*hLZ-8*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ-48*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x-28/9*Log[x]*Log[s^-1*mu2]+17/9*Log[x]*Log[s^-1*mu2]*x^-1+11/9*Log[x]*Log[s^-1*mu2]*x-109/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+182/3*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-121/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-104/3*Log[x]*Log[s^-1*mu2]^2+67/3*Log[x]*Log[s^-1*mu2]^2*x^-1+37/3*Log[x]*Log[s^-1*mu2]^2*x-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-36*Log[x]*Log[s^-1*mu2]^3+18*Log[x]*Log[s^-1*mu2]^3*x^-1+18*Log[x]*Log[s^-1*mu2]^3*x+55/3*Log[x]^2-16/9*Log[x]^2*x^-1+5*Log[x]^2*x+2*Log[x]^2*x^2+221/12*Log[x]^2*Pi^2*x^-1-94/3*Log[x]^2*Pi^2+99/4*Log[x]^2*Pi^2*x+110/3*Log[x]^2*Log[1-x]-22/3*Log[x]^2*Log[1-x]*x^-1-40/3*Log[x]^2*Log[1-x]*x-24*Log[x]^2*Log[1-x]^2+23/2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x^-1*hLZ-16*Log[x]^2*Log[1-x]^2*hLZ+17/2*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ+52/3*Log[x]^2*Log[s^-1*mu2]-107/6*Log[x]^2*Log[s^-1*mu2]*x^-1+5/6*Log[x]^2*Log[s^-1*mu2]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+52*Log[x]^2*Log[s^-1*mu2]^2-49/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-45/2*Log[x]^2*Log[s^-1*mu2]^2*x-Log[x]^3+4/9*Log[x]^3*x^-1+5/6*Log[x]^3*x+40/3*Log[x]^3*Log[1-x]-22/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+8*Log[x]^3*Log[1-x]*hLZ-34/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ-20*Log[x]^3*Log[s^-1*mu2]+9*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4-1/12*Log[x]^4*x^-1+13/6*Log[x]^4*x+16*Log[x]^2*PolyLog[2,x]-11*Log[x]^2*PolyLog[2,x]*x^-1-21*Log[x]^2*PolyLog[2,x]*x-80*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x+292/3*Log[x]*PolyLog[2,x]-68/3*Log[x]*PolyLog[2,x]*x^-1-128/3*Log[x]*PolyLog[2,x]*x-40*Log[x]*PolyLog[3,x]+36*Log[x]*PolyLog[3,x]*x^-1+48*Log[x]*PolyLog[3,x]*x-304/3*PolyLog[1,2,x]+224/3*PolyLog[1,2,x]*x^-1+80/3*PolyLog[1,2,x]*x-16/3*PolyLog[2,x]*Pi^2*x^-1+32/3*PolyLog[2,x]*Pi^2-12*PolyLog[2,x]*Pi^2*x-292/3*PolyLog[3,x]+68/3*PolyLog[3,x]*x^-1+128/3*PolyLog[3,x]*x-112*PolyLog[4,1-x]+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*x+112*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*x+160*PolyLog[4,x]-74*PolyLog[4,x]*x^-1-30*PolyLog[4,x]*x)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-4/9*z3-8/3*z3*x+8/3*z3*x^2-188/27*Pi^2*x^-2+158/27*Pi^2*x^-1-106/27*Pi^2+16/9*Pi^2*x+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1+16/27*Log[1-x]*x-112/27*Log[1-x]*x^2-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2-52/9*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x^2-26/9*Log[1-x]^2*x^-1+26/9*Log[1-x]^2*x-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+68/9*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*x+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[s^-1*mu2]^2*Log[1-x]*x^2+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+188/27*Log[x]-56/3*Log[x]*x^-2+40/9*Log[x]*x^-1-208/27*Log[x]*x+112/27*Log[x]*x^2+40/9*Log[x]*Pi^2*x^-2-8/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2+20/9*Log[x]*Pi^2*x-4*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-32/9*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*x^-1-92/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x+4*Log[x]*Log[s^-1*mu2]^2*x^2+20/9*Log[x]^2+40/9*Log[x]^2*x^-2-32/3*Log[x]^2*x^-1+26/9*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2-4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2+14/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-32/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/3*Log[x]^3+8/9*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-4/9*Log[x]^3*x^2-4*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-8/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2+4*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2)+Nc^-2*Nf^2*(-400/81+200/81*x^-1+200/81*x-4/9*Pi^2*x^-1+8/9*Pi^2-4/9*Pi^2*x-160/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x-16/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x+80/27*Log[x]-40/27*Log[x]*x^-1-40/27*Log[x]*x+16/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]*Log[s^-1*mu2]*x-8/9*Log[x]^2+4/9*Log[x]^2*x^-1+4/9*Log[x]^2*x)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-1940/9*z3*x^-1+1192/9*z3+32/3*z3*x-80/3*z3*x^2+41/27*Pi^2*x^-2+16/27*Pi^2*x^-1-79/54*Pi^2+20/9*Pi^2*x+283/90*Pi^4*x^-2+113/90*Pi^4*x^-1+101/180*Pi^4-53/45*Pi^4*x+154/45*Pi^4*x^2-808/27*Log[1-x]*x^-2+100/27*Log[1-x]*x^-1-748/27*Log[1-x]*x+808/27*Log[1-x]*x^2+76*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+36*Log[1-x]*z3+12*Log[1-x]*z3*x+36*Log[1-x]*z3*x^2+4/3*Log[1-x]*Pi^2*x^-2+62/9*Log[1-x]*Pi^2*x^-1+11/3*Log[1-x]*Pi^2-191/9*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2-8*Log[1-x]^2+59/9*Log[1-x]^2*x^-1-203/9*Log[1-x]^2*x-8/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+4*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ+11/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-9*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ+44/3*Log[1-x]^2*Pi^2*x^2+8*Log[1-x]^2*Pi^2*x^2*hLZ-16/3*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-14/9*Log[1-x]^3*x^-1+56/9*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+10/3*Log[1-x]^4+10/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-5/3*Log[1-x]^4*x+10/3*Log[1-x]^4*x^2-26*Log[1-x]^2*PolyLog[2,x]-40*Log[1-x]^2*PolyLog[2,x]*x^-2+52*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[1,2,x]*x-16*Log[1-x]*PolyLog[1,2,x]*x^2+12*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1-56*Log[1-x]*PolyLog[3,x]*x-24*Log[1-x]*PolyLog[3,x]*x^2-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2+62/9*Log[s^-1*mu2]*Pi^2*x^-1-94/9*Log[s^-1*mu2]*Pi^2+8*Log[s^-1*mu2]*Pi^2*x-32*Log[s^-1*mu2]*Log[1-x]-608/9*Log[s^-1*mu2]*Log[1-x]*x^-2+542/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+32/9*Log[s^-1*mu2]*Log[1-x]*x^2-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+24*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*x-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1-58/3*Log[s^-1*mu2]^2*Pi^2*x^-2+58/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-22*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x^2-13*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+733/18*Log[x]+4783/27*Log[x]*x^-2-3247/27*Log[x]*x^-1+868/27*Log[x]*x-808/27*Log[x]*x^2-56*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-42*Log[x]*z3+12*Log[x]*z3*x+4*Log[x]*z3*x^2-58/9*Log[x]*Pi^2*x^-2-130/9*Log[x]*Pi^2*x^-1+10*Log[x]*Pi^2+10/9*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2+40*Log[x]*Log[1-x]+608/9*Log[x]*Log[1-x]*x^-2-100/3*Log[x]*Log[1-x]*x^-1+52/3*Log[x]*Log[1-x]*Pi^2*x^-2+24*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[x]*Log[1-x]*Pi^2*x^-1-24*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+16/3*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ+76/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-36*Log[x]*Log[1-x]*Pi^2*x^2-8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ+55/3*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*x^-2-119/3*Log[x]*Log[1-x]^2*x^-1+19*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^2*x^2-28/3*Log[x]*Log[1-x]^3-56/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ+40/3*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-20/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ-8*Log[x]*Log[1-x]^3*x^2-4*Log[x]*Log[1-x]^3*x^2*hLZ+16*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+140/3*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-920/9*Log[x]*Log[s^-1*mu2]*x^-1+44/9*Log[x]*Log[s^-1*mu2]*x-32/9*Log[x]*Log[s^-1*mu2]*x^2+128/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-116/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+34/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+16*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-24*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-68*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+41/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x^2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-37/9*Log[x]^2-506/9*Log[x]^2*x^-2+298/9*Log[x]^2*x^-1-24*Log[x]^2*(1-x)^-1+157/9*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2+22*Log[x]^2*Pi^2*x^-1-14/3*Log[x]^2*Pi^2-26/3*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2-137/3*Log[x]^2*Log[1-x]-86/3*Log[x]^2*Log[1-x]*x^-2+83*Log[x]^2*Log[1-x]*x^-1-11/3*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-4*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-2-24*Log[x]^2*Log[1-x]^2*x^-2*hLZ+5*Log[x]^2*Log[1-x]^2*x^-1+24*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ-3*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+8*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[1-x]^2*x^2*hLZ-56/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+68/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14/3*Log[x]^2*Log[s^-1*mu2]*x-42*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+82*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ-7*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+14*Log[x]^2*Log[s^-1*mu2]^2*x-12*Log[x]^2*Log[s^-1*mu2]^2*x^2+52/3*Log[x]^3+64/9*Log[x]^3*x^-2-36*Log[x]^3*x^-1-2*Log[x]^3*x+22/9*Log[x]^3*x^2+6*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+12*Log[x]^3*Log[1-x]*x^-2*hLZ-56/3*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+20/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ-32/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[1-x]*x^2*hLZ+13*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-20*Log[x]^3*Log[s^-1*mu2]*x^-1-6*Log[x]^3*Log[s^-1*mu2]*x-23/6*Log[x]^4-2*Log[x]^4*x^-2+25/3*Log[x]^4*x^-1+1/3*Log[x]^4*x+4/3*Log[x]^4*x^2-20*Log[x]^2*PolyLog[2,x]-40*Log[x]^2*PolyLog[2,x]*x^-2+28*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]^2*PolyLog[2,x]*x-24*Log[x]^2*PolyLog[2,x]*x^2+4*Log[x]*PolyLog[1,2,x]-40*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x-24*Log[x]*PolyLog[1,2,x]*x^2-26*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+148/3*Log[x]*PolyLog[2,x]*x^-1-4/3*Log[x]*PolyLog[2,x]*x-80/3*Log[x]*PolyLog[2,x]*x^2+8*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+40*Log[x]*PolyLog[3,x]*x^-1-32*Log[x]*PolyLog[3,x]*x+64*Log[x]*PolyLog[3,x]*x^2-4/3*PolyLog[1,2,x]-64/3*PolyLog[1,2,x]*x^-2+268/3*PolyLog[1,2,x]*x^-1-224/3*PolyLog[1,2,x]*x+80/3*PolyLog[1,2,x]*x^2+8/3*PolyLog[2,x]*Pi^2*x^-2-56/3*PolyLog[2,x]*Pi^2*x^-1+10*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x-16*PolyLog[2,x]*Pi^2*x^2+26*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-148/3*PolyLog[3,x]*x^-1+4/3*PolyLog[3,x]*x+80/3*PolyLog[3,x]*x^2-24*PolyLog[4,1-x]-96*PolyLog[4,1-x]*x^-2+24*PolyLog[4,1-x]*x^-1-48*PolyLog[4,1-x]*x-32*PolyLog[4,1-x]*x^2-28*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+80*PolyLog[4,-x*(1-x)^-1]*x^-1+48*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,-x*(1-x)^-1]*x^2-4*PolyLog[4,x]+32*PolyLog[4,x]*x^-2-56*PolyLog[4,x]*x^-1+88*PolyLog[4,x]*x-48*PolyLog[4,x]*x^2)+Nc^-1*Nf*(-20/81+10/81*x^-1+10/81*x-52/9*z3*x^-1+104/9*z3-52/9*z3*x-28/27*Pi^2*x^-1+176/27*Pi^2-148/27*Pi^2*x-448/27*Log[1-x]+224/27*Log[1-x]*x^-1+224/27*Log[1-x]*x-20/3*Log[1-x]*Pi^2*x^-1+40/3*Log[1-x]*Pi^2-20/3*Log[1-x]*Pi^2*x+16/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*x-728/27*Log[s^-1*mu2]+364/27*Log[s^-1*mu2]*x^-1+364/27*Log[s^-1*mu2]*x-32/9*Log[s^-1*mu2]*Pi^2*x^-1+64/9*Log[s^-1*mu2]*Pi^2-32/9*Log[s^-1*mu2]*Pi^2*x-320/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-1+160/9*Log[s^-1*mu2]*Log[1-x]*x-200/9*Log[s^-1*mu2]^2+100/9*Log[s^-1*mu2]^2*x^-1+100/9*Log[s^-1*mu2]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*x-64/9*Log[s^-1*mu2]^3+32/9*Log[s^-1*mu2]^3*x^-1+32/9*Log[s^-1*mu2]^3*x+892/27*Log[x]-734/27*Log[x]*x^-1-158/27*Log[x]*x+50/9*Log[x]*Pi^2*x^-1-28/3*Log[x]*Pi^2+74/9*Log[x]*Pi^2*x+80/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*x+464/9*Log[x]*Log[s^-1*mu2]-268/9*Log[x]*Log[s^-1*mu2]*x^-1-196/9*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+68/3*Log[x]*Log[s^-1*mu2]^2-34/3*Log[x]*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]*Log[s^-1*mu2]^2*x-152/9*Log[x]^2+50/9*Log[x]^2*x^-1+2/3*Log[x]^2*x+16/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x-32/3*Log[x]^2*Log[s^-1*mu2]+4*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]*x+4/3*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*x+56/3*Log[x]*PolyLog[2,x]-28/3*Log[x]*PolyLog[2,x]*x^-1-28/3*Log[x]*PolyLog[2,x]*x-16/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*x-56/3*PolyLog[3,x]+28/3*PolyLog[3,x]*x^-1+28/3*PolyLog[3,x]*x)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+80/9*z3+8/3*z3*x-8/3*z3*x^2+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+191/27*Pi^2-16/9*Pi^2*x+112/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-16/27*Log[1-x]*x+112/27*Log[1-x]*x^2-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-34/9*Log[1-x]*Pi^2+52/9*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x^2+32/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-26/9*Log[1-x]^2*x-8/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*x-4/9*Log[1-x]^3*x^2+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-68/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x^2+4/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*x-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]*x^2-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-92/3*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1+208/27*Log[x]*x-112/27*Log[x]*x^2-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2-20/9*Log[x]*Pi^2*x+4*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-44/3*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1+92/9*Log[x]*Log[s^-1*mu2]*x-80/9*Log[x]*Log[s^-1*mu2]*x^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*x^2+34/3*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1-26/9*Log[x]^2*x+2*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x-4/3*Log[x]^2*Log[1-x]*x^2+10/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]*x-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1+4/9*Log[x]^3*x^2-4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2)+Nf^2*(400/81-200/81*x^-1-200/81*x+4/9*Pi^2*x^-1-8/9*Pi^2+4/9*Pi^2*x+160/27*Log[s^-1*mu2]-80/27*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x+16/9*Log[s^-1*mu2]^2-8/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x-80/27*Log[x]+40/27*Log[x]*x^-1+40/27*Log[x]*x-16/9*Log[x]*Log[s^-1*mu2]+8/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x+8/9*Log[x]^2-4/9*Log[x]^2*x^-1-4/9*Log[x]^2*x)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2+688/9*z3*x^-1-422/9*z3-38/3*z3*x+80/3*z3*x^2-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-404/27*Pi^2-50/9*Pi^2*x-137/90*Pi^4*x^-2-49/45*Pi^4*x^-1-1/3*Pi^4+5/9*Pi^4*x-14/9*Pi^4*x^2-808/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1+424/27*Log[1-x]*x-808/27*Log[1-x]*x^2-20*Log[1-x]*z3*x^-2+4*Log[1-x]*z3*x^-1-8*Log[1-x]*z3-36*Log[1-x]*z3*x+4*Log[1-x]*z3*x^2+28/3*Log[1-x]*Pi^2*x^-2-329/18*Log[1-x]*Pi^2*x^-1+94/9*Log[1-x]*Pi^2+67/18*Log[1-x]*Pi^2*x+124/9*Log[1-x]^2+5/9*Log[1-x]^2*x^-1+5/9*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-7/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-2/3*Log[1-x]^2*Pi^2-7/6*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ-14/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLZ+44/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-41/9*Log[1-x]^3*x^-1-41/9*Log[1-x]^3*x+22/9*Log[1-x]^3*x^2-3/4*Log[1-x]^4-8/3*Log[1-x]^4*x^-1+7/6*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+20*Log[1-x]^2*PolyLog[2,x]*x^-2-34*Log[1-x]^2*PolyLog[2,x]*x^-1+34*Log[1-x]^2*PolyLog[2,x]*x-20*Log[1-x]^2*PolyLog[2,x]*x^2+24*Log[1-x]*PolyLog[1,2,x]*x^-2-40*Log[1-x]*PolyLog[1,2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^2-4*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*x+24*Log[1-x]*PolyLog[3,x]*x^2+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+173/9*Log[s^-1*mu2]*Pi^2*x^-1-119/18*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-320/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+281/9*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-13/3*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+13/3*Log[s^-1*mu2]*Log[1-x]^2*x+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-25/3*Log[s^-1*mu2]^2*Pi^2*x^-1+25/6*Log[s^-1*mu2]^2*Pi^2-10*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+11*Log[s^-1*mu2]^2*Log[1-x]*x-10*Log[s^-1*mu2]^2*Log[1-x]*x^2+Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+3857/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1-1192/27*Log[x]*x+808/27*Log[x]*x^2+48*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+26*Log[x]*z3+12*Log[x]*z3*x-4*Log[x]*z3*x^2+152/9*Log[x]*Pi^2*x^-2-185/9*Log[x]*Pi^2*x^-1+49/6*Log[x]*Pi^2+73/18*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-169/3*Log[x]*Log[1-x]*x^-1+24*Log[x]*Log[1-x]*x-14/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+29/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-5/6*Log[x]*Log[1-x]*Pi^2-12*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+52/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ-31/6*Log[x]*Log[1-x]^2-40/3*Log[x]*Log[1-x]^2*x^-2+73/3*Log[x]*Log[1-x]^2*x^-1-15*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^2*x^2+2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+2/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+22/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ+4/3*Log[x]*Log[1-x]^3*x^2+4*Log[x]*Log[1-x]^3*x^2*hLZ+10*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+290/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1-359/9*Log[x]*Log[s^-1*mu2]*x+320/9*Log[x]*Log[s^-1*mu2]*x^2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+34/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+5/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*x+10*Log[x]*Log[s^-1*mu2]^2*x^2-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-307/9*Log[x]^2-124/3*Log[x]^2*x^-2+148/3*Log[x]^2*x^-1+12*Log[x]^2*(1-x)^-1-67/9*Log[x]^2*x+2/3*Log[x]^2*Pi^2*x^-2-7*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2+17/6*Log[x]^2*Pi^2*x-20/3*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-2-50/3*Log[x]^2*Log[1-x]*x^-1+14/3*Log[x]^2*Log[1-x]*x+22/3*Log[x]^2*Log[1-x]*x^2+2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+3*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+3*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ-8*Log[x]^2*Log[1-x]^2*x^2-8*Log[x]^2*Log[1-x]^2*x^2*hLZ-65/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]*x+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ+9/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-5*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2+62/9*Log[x]^3+112/9*Log[x]^3*x^-2-76/9*Log[x]^3*x^-1+Log[x]^3*x-22/9*Log[x]^3*x^2+3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-16/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ+20/3*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[1-x]*x^2*hLZ-3*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4-2*Log[x]^4*x^-2-1/3*Log[x]^4*x^-1-1/6*Log[x]^4*x-1/3*Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]+8*Log[x]^2*PolyLog[2,x]*x^-2-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2+12*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]*x+24*Log[x]*PolyLog[1,2,x]*x^2+106/3*Log[x]*PolyLog[2,x]+24*Log[x]*PolyLog[2,x]*x^-2-56*Log[x]*PolyLog[2,x]*x^-1+34/3*Log[x]*PolyLog[2,x]*x+80/3*Log[x]*PolyLog[2,x]*x^2+8*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+16*Log[x]*PolyLog[3,x]*x-40*Log[x]*PolyLog[3,x]*x^2+80/3*PolyLog[1,2,x]*x^-2-206/3*PolyLog[1,2,x]*x^-1+206/3*PolyLog[1,2,x]*x-80/3*PolyLog[1,2,x]*x^2-4*PolyLog[2,x]*Pi^2*x^-2+46/3*PolyLog[2,x]*Pi^2*x^-1-17/3*PolyLog[2,x]*Pi^2-8*PolyLog[2,x]*Pi^2*x+32/3*PolyLog[2,x]*Pi^2*x^2-106/3*PolyLog[3,x]-24*PolyLog[3,x]*x^-2+56*PolyLog[3,x]*x^-1-34/3*PolyLog[3,x]*x-80/3*PolyLog[3,x]*x^2+6*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2+8*PolyLog[4,1-x]*x^-1+52*PolyLog[4,1-x]*x-8*PolyLog[4,1-x]*x^2-6*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-76*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x-32*PolyLog[4,-x*(1-x)^-1]*x^2-28*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1-4*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc*Nf*(-1820/27+910/27*x^-1+910/27*x+92/9*z3*x^-1-184/9*z3+92/9*z3*x-28/27*Pi^2*x^-1+20/27*Pi^2+8/27*Pi^2*x-104/3*Log[s^-1*mu2]+52/3*Log[s^-1*mu2]*x^-1+52/3*Log[s^-1*mu2]*x+10/9*Log[s^-1*mu2]*Pi^2*x^-1-20/9*Log[s^-1*mu2]*Pi^2+10/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]^2-2/3*Log[s^-1*mu2]^2*x^-1-2/3*Log[s^-1*mu2]^2*x+32/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-1-16/9*Log[s^-1*mu2]^3*x+52/3*Log[x]-46/9*Log[x]*x^-1-110/9*Log[x]*x-7/3*Log[x]*Pi^2*x^-1+34/9*Log[x]*Pi^2-25/9*Log[x]*Pi^2*x-4/3*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*x-16/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x-34/9*Log[x]^2+3*Log[x]^2*x^-1+13/3*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/3*Log[x]^3-10/9*Log[x]^3*x^-1-8/9*Log[x]^3*x-16/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*x+16/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*x)+Nc^2*(23213/324-23213/648*x^-1-23213/648*x-200/9*z3*x^-1+400/9*z3-200/9*z3*x-71/27*Pi^2*x^-1+259/27*Pi^2-188/27*Pi^2*x-121/180*Pi^4*x^-1+109/90*Pi^4-97/180*Pi^4*x-103/27*Log[s^-1*mu2]+103/54*Log[s^-1*mu2]*x^-1+103/54*Log[s^-1*mu2]*x-28*Log[s^-1*mu2]*z3*x^-1+56*Log[s^-1*mu2]*z3-28*Log[s^-1*mu2]*z3*x-37/9*Log[s^-1*mu2]*Pi^2*x^-1+56/9*Log[s^-1*mu2]*Pi^2-19/9*Log[s^-1*mu2]*Pi^2*x-268/9*Log[s^-1*mu2]^2+134/9*Log[s^-1*mu2]^2*x^-1+134/9*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Pi^2*x-68/9*Log[s^-1*mu2]^3+34/9*Log[s^-1*mu2]^3*x^-1+34/9*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^4-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*x+103/54*Log[x]-1639/108*Log[x]*x^-1+1433/108*Log[x]*x+18*Log[x]*z3*x^-1-28*Log[x]*z3+10*Log[x]*z3*x+17/2*Log[x]*Pi^2*x^-1-97/9*Log[x]*Pi^2+119/18*Log[x]*Pi^2*x+268/9*Log[x]*Log[s^-1*mu2]-173/9*Log[x]*Log[s^-1*mu2]*x^-1-95/9*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2-5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+34/3*Log[x]*Log[s^-1*mu2]^2-14/3*Log[x]*Log[s^-1*mu2]^2*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x+35/9*Log[x]^2-62/9*Log[x]^2*x^-1-101/9*Log[x]^2*x+19/12*Log[x]^2*Pi^2*x^-1-7/3*Log[x]^2*Pi^2+25/12*Log[x]^2*Pi^2*x+38/3*Log[x]^2*Log[1-x]-19/3*Log[x]^2*Log[1-x]*x^-1-19/3*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]-25/6*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]^2-3/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-5*Log[x]^3+31/9*Log[x]^3*x^-1+67/18*Log[x]^3*x-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/6*Log[x]^4-7/12*Log[x]^4*x^-1-1/6*Log[x]^4*x+Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x+76/3*Log[x]*PolyLog[2,x]-38/3*Log[x]*PolyLog[2,x]*x^-1-38/3*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]*x^-1+4*Log[x]*PolyLog[3,x]*x-76/3*PolyLog[3,x]+38/3*PolyLog[3,x]*x^-1+38/3*PolyLog[3,x]*x+6*PolyLog[4,x]*x^-1-6*PolyLog[4,x]*x)+I*Nc^-4*(-45/4*Pi*x^-1+45/2*Pi-45/4*Pi*x+12*Pi*z3*x^-1-24*Pi*z3+24*Pi*z3*x+5/3*Pi^3*x^-1-10/3*Pi^3+5/3*Pi^3*x-4*Log[1-x]*Pi*x^-2-4*Log[1-x]*Pi*x^-1+20*Log[1-x]*Pi-12*Log[1-x]*Pi*x-Log[1-x]*Pi^3*x^-1+2/3*Log[1-x]*Pi^3+1/3*Log[1-x]*Pi^3*x-Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi-Log[1-x]^2*Pi*x+2*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi+2*Log[1-x]^3*Pi*x+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-4*Log[1-x]*PolyLog[2,x]*Pi*x-6*Log[s^-1*mu2]*Pi*x^-1+12*Log[s^-1*mu2]*Pi-6*Log[s^-1*mu2]*Pi*x+2*Log[s^-1*mu2]*Pi^3*x^-1-4*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Pi^3*x-10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+20*Log[s^-1*mu2]*Log[1-x]*Pi-10*Log[s^-1*mu2]*Log[1-x]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-2*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-Log[x]*Pi*x^-1+Log[x]*Pi*x-7/6*Log[x]*Pi^3*x^-1+16/3*Log[x]*Pi^3-7/2*Log[x]*Pi^3*x+Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*x-3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*x+9/2*Log[x]^2*Pi*x^-1-Log[x]^2*Pi+3*Log[x]^2*Pi*x+3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi+Log[x]^2*Log[s^-1*mu2]*Pi*x-4/3*Log[x]^3*Pi*x^-1+10/3*Log[x]^3*Pi-5/3*Log[x]^3*Pi*x-10*Log[x]*PolyLog[2,x]*Pi*x^-1+24*Log[x]*PolyLog[2,x]*Pi-10*Log[x]*PolyLog[2,x]*Pi*x-4*PolyLog[1,2,x]*Pi*x^-1+24*PolyLog[1,2,x]*Pi-20*PolyLog[1,2,x]*Pi*x-2*PolyLog[2,x]*Pi*x^-1+2*PolyLog[2,x]*Pi*x+12*PolyLog[3,x]*Pi*x^-1-40*PolyLog[3,x]*Pi+16*PolyLog[3,x]*Pi*x)+I*Nc^-3*(12*Pi*x^-1-24*Pi+24*Pi*x+24*Pi*z3*x^-1-12*Pi*z3-40*Pi*z3*x^2-7/2*Pi^3*x^-1+8/3*Pi^3+8*Log[1-x]*Pi*x^-1-12*Log[1-x]*Pi-9*Log[1-x]*Pi*x+32*Log[1-x]*Pi*x^2+32/3*Log[1-x]*Pi^3*x^-2-32/3*Log[1-x]*Pi^3*x^-1+25/6*Log[1-x]*Pi^3+7/3*Log[1-x]*Pi^3*x-14/3*Log[1-x]*Pi^3*x^2-4*Log[1-x]^2*Pi*x^-1+23/2*Log[1-x]^2*Pi-8*Log[1-x]^2*Pi*x-13/3*Log[1-x]^3*Pi+26/3*Log[1-x]^3*Pi*x-20/3*Log[1-x]^3*Pi*x^2-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+2*Log[1-x]*PolyLog[2,x]*Pi+12*Log[1-x]*PolyLog[2,x]*Pi*x-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1-22*Log[s^-1*mu2]*Pi+6*Log[s^-1*mu2]*Pi*x+2/3*Log[s^-1*mu2]*Pi^3*x^-2+10/3*Log[s^-1*mu2]*Pi^3*x^-1-5/3*Log[s^-1*mu2]*Pi^3+7*Log[s^-1*mu2]*Log[1-x]*Pi-20*Log[s^-1*mu2]*Log[1-x]*Pi*x+24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+11*Log[s^-1*mu2]*Log[1-x]^2*Pi-26*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+16*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi-14*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi+32*Log[x]*Pi*x^-2+9*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-1-8*Log[x]*Pi-9*Log[x]*Pi*x-32*Log[x]*Pi*x^2-2/3*Log[x]*Pi^3*x^-2-31/3*Log[x]*Pi^3*x^-1+19/3*Log[x]*Pi^3-7/3*Log[x]*Pi^3*x+14/3*Log[x]*Pi^3*x^2+10*Log[x]*Log[1-x]*Pi*x^-1-10*Log[x]*Log[1-x]*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^-1+4*Log[x]*Log[1-x]^2*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi*x^-1+12*Log[x]*Log[s^-1*mu2]*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi*x-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-12*Log[x]^2*Pi*x^-2+Log[x]^2*Pi*x^-1+1/2*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2+4*Log[x]^2*Log[1-x]*Pi*x^-1+6*Log[x]^2*Log[1-x]*Pi-16*Log[x]^2*Log[1-x]*Pi*x+12*Log[x]^2*Log[1-x]*Pi*x^2-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Pi-10*Log[x]^2*Log[s^-1*mu2]*Pi*x+16*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^3*Pi*x^-2-26/3*Log[x]^3*Pi*x^-1+8/3*Log[x]^3*Pi+10/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x^2+24*Log[x]*PolyLog[2,x]*Pi*x^-2-44*Log[x]*PolyLog[2,x]*Pi*x^-1+44*Log[x]*PolyLog[2,x]*Pi-44*Log[x]*PolyLog[2,x]*Pi*x+24*Log[x]*PolyLog[2,x]*Pi*x^2-48*PolyLog[1,2,x]*Pi*x^-1+32*PolyLog[1,2,x]*Pi-16*PolyLog[1,2,x]*Pi*x+40*PolyLog[1,2,x]*Pi*x^2+10*PolyLog[2,x]*Pi*x^-1+8*PolyLog[2,x]*Pi-16*PolyLog[2,x]*Pi*x-24*PolyLog[3,x]*Pi*x^-2+64*PolyLog[3,x]*Pi*x^-1-64*PolyLog[3,x]*Pi+64*PolyLog[3,x]*Pi*x-24*PolyLog[3,x]*Pi*x^2)+I*Nc^-3*Nf*(88/9*Pi*x^-1-176/9*Pi+88/9*Pi*x-5/9*Pi^3*x^-1+10/9*Pi^3-5/9*Pi^3*x+40/9*Log[1-x]*Pi*x^-1-80/9*Log[1-x]*Pi+40/9*Log[1-x]*Pi*x-2/3*Log[1-x]^2*Pi*x^-1+4/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x+14/3*Log[s^-1*mu2]*Pi*x^-1-28/3*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]*Pi*x+2/3*Log[s^-1*mu2]^2*Pi*x^-1-4/3*Log[s^-1*mu2]^2*Pi+2/3*Log[s^-1*mu2]^2*Pi*x+8/9*Log[x]*Pi*x^-1-8/9*Log[x]*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*x-4/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x)+I*Nc^-2*(-1075/36*Pi*x^-1+1075/18*Pi-1075/36*Pi*x-20*Pi*z3*x^-1+32*Pi*z3-32*Pi*z3*x-89/18*Pi^3*x^-1+53/9*Pi^3-17/18*Pi^3*x-4*Log[1-x]*Pi*x^-2+56/9*Log[1-x]*Pi*x^-1-4/9*Log[1-x]*Pi-16/9*Log[1-x]*Pi*x+28/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-52/3*Log[1-x]*Pi^3-8*Log[1-x]*Pi^3*hLZ+8*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-4/3*Log[1-x]^2*Pi*x^-1+8/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x-4*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+8*Log[1-x]^3*Pi+8*Log[1-x]^3*Pi*hLZ-4*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ+4*Log[1-x]*PolyLog[2,x]*Pi*x^-1-16*Log[1-x]*PolyLog[2,x]*Pi+12*Log[1-x]*PolyLog[2,x]*Pi*x-71/3*Log[s^-1*mu2]*Pi*x^-1+142/3*Log[s^-1*mu2]*Pi-71/3*Log[s^-1*mu2]*Pi*x+1/3*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3+1/3*Log[s^-1*mu2]*Pi^3*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+8*Log[s^-1*mu2]*Log[1-x]^2*Pi+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-11/3*Log[s^-1*mu2]^2*Pi*x^-1+22/3*Log[s^-1*mu2]^2*Pi-11/3*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi-2*Log[s^-1*mu2]^3*Pi*x+67/9*Log[x]*Pi*x^-1-67/9*Log[x]*Pi*x-31/6*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+4*Log[x]*Pi^3+8*Log[x]*Pi^3*hLZ-3/2*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ-Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*x+17/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-17/3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi*x-37/6*Log[x]^2*Pi*x^-1+23/3*Log[x]^2*Pi-10/3*Log[x]^2*Pi*x+16*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-32*Log[x]^2*Log[1-x]*Pi-16*Log[x]^2*Log[1-x]*Pi*hLZ+16*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ+5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Pi-8*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+9*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-6*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+26/3*Log[x]^3*Pi+8*Log[x]^3*Pi*hLZ-5*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+26*Log[x]*PolyLog[2,x]*Pi*x^-1-56*Log[x]*PolyLog[2,x]*Pi+26*Log[x]*PolyLog[2,x]*Pi*x+16*PolyLog[1,2,x]*Pi*x^-1-48*PolyLog[1,2,x]*Pi+32*PolyLog[1,2,x]*Pi*x+40/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi-32/3*PolyLog[2,x]*Pi*x-24*PolyLog[3,x]*Pi*x^-1+72*PolyLog[3,x]*Pi-28*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+248/27*Pi-64/9*Pi*x-2/9*Pi^3+4/9*Pi^3*x-4/9*Pi^3*x^2-8*Log[1-x]*Pi+40/3*Log[1-x]*Pi*x-80/9*Log[1-x]*Pi*x^2+2/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+64/9*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi+32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-40/9*Log[x]*Pi*x+80/9*Log[x]*Pi*x^2-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x-4/3*Log[x]^2*Pi*x^2-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2)+I*Nc^-2*Nf^2*(-40/27*Pi*x^-1+80/27*Pi-40/27*Pi*x-8/9*Log[s^-1*mu2]*Pi*x^-1+16/9*Log[s^-1*mu2]*Pi-8/9*Log[s^-1*mu2]*Pi*x)+I*Nc^-1*(-808/27*Pi*x^-2+868/27*Pi*x^-1-524/27*Pi+40/9*Pi*x-20*Pi*z3*x^-2-4*Pi*z3*x^-1-10*Pi*z3+24*Pi*z3*x+40*Pi*z3*x^2-8*Pi^3*x^-2+13*Pi^3*x^-1-82/9*Pi^3+23/9*Pi^3*x+40/9*Pi^3*x^2-8*Log[1-x]*Pi*x^-1+32*Log[1-x]*Pi-142/3*Log[1-x]*Pi*x+32/9*Log[1-x]*Pi*x^2-8*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ+28/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+5/3*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLZ-38/3*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+12*Log[1-x]*Pi^3*x^2+4*Log[1-x]*Pi^3*x^2*hLZ-6*Log[1-x]^2*Pi*x^-2+19*Log[1-x]^2*Pi*x^-1-92/3*Log[1-x]^2*Pi+97/3*Log[1-x]^2*Pi*x-40/3*Log[1-x]^2*Pi*x^2-8/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+4/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ+4*Log[1-x]^3*Pi-4*Log[1-x]^3*Pi*hLZ-28/3*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ+16/3*Log[1-x]^3*Pi*x^2-4*Log[1-x]^3*Pi*x^2*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+12*Log[1-x]*PolyLog[2,x]*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^2-32/9*Log[s^-1*mu2]*Pi*x^-2+44/9*Log[s^-1*mu2]*Pi*x^-1-40/9*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x-4*Log[s^-1*mu2]*Pi^3*x^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+34/3*Log[s^-1*mu2]*Log[1-x]*Pi-38/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-16*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+32*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-20*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ+2*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[s^-1*mu2]^2*Pi-4*Log[s^-1*mu2]^2*Pi*x+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi+24*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi+32/9*Log[x]*Pi*x^-2-358/9*Log[x]*Pi*x^-1-48*Log[x]*Pi*(1-x)^-1+24*Log[x]*Pi+358/9*Log[x]*Pi*x-32/9*Log[x]*Pi*x^2-4*Log[x]*Pi^3*x^-2*hLZ+10*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-7*Log[x]*Pi^3-4*Log[x]*Pi^3*hLZ+8*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ-40/3*Log[x]*Pi^3*x^2-4*Log[x]*Pi^3*x^2*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-86/3*Log[x]*Log[1-x]*Pi*x^-1+86/3*Log[x]*Log[1-x]*Pi*x-80/3*Log[x]*Log[1-x]*Pi*x^2-4*Log[x]*Log[1-x]^2*Pi*x^-2+2*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^2-4*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi*x+4*Log[x]*Log[s^-1*mu2]*Pi*x^2-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Pi*x+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+2*Log[x]^2*Pi*x^-2+29/3*Log[x]^2*Pi*x^-1-32/3*Log[x]^2*Pi-13/3*Log[x]^2*Pi*x+40/3*Log[x]^2*Pi*x^2+16*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-8*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[1-x]*Pi*hLZ+12*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^2+8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-22*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+5*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+12*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ-8*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ+32/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-3*Log[x]^3*Pi-4*Log[x]^3*Pi*hLZ-2/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-4*Log[x]^3*Pi*x^2*hLZ-32*Log[x]*PolyLog[2,x]*Pi*x^-2+48*Log[x]*PolyLog[2,x]*Pi*x^-1-48*Log[x]*PolyLog[2,x]*Pi+48*Log[x]*PolyLog[2,x]*Pi*x-32*Log[x]*PolyLog[2,x]*Pi*x^2+24*PolyLog[1,2,x]*Pi*x^-2+16*PolyLog[1,2,x]*Pi*x^-1-12*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x-40*PolyLog[1,2,x]*Pi*x^2+80/3*PolyLog[2,x]*Pi*x^-2+4/3*PolyLog[2,x]*Pi*x^-1-154/3*PolyLog[2,x]*Pi+220/3*PolyLog[2,x]*Pi*x-160/3*PolyLog[2,x]*Pi*x^2+40*PolyLog[3,x]*Pi*x^-2-48*PolyLog[3,x]*Pi*x^-1+44*PolyLog[3,x]*Pi-88*PolyLog[3,x]*Pi*x+40*PolyLog[3,x]*Pi*x^2)+I*Nc^-1*Nf*(178/27*Pi*x^-1-356/27*Pi+178/27*Pi*x+2/9*Pi^3*x^-1-4/9*Pi^3+2/9*Pi^3*x-40/9*Log[1-x]*Pi*x^-1+80/9*Log[1-x]*Pi-40/9*Log[1-x]*Pi*x+2/3*Log[1-x]^2*Pi*x^-1-4/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x+44/9*Log[s^-1*mu2]*Pi*x^-1-88/9*Log[s^-1*mu2]*Pi+44/9*Log[s^-1*mu2]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]*Pi*x+2/3*Log[s^-1*mu2]^2*Pi*x^-1-4/3*Log[s^-1*mu2]^2*Pi+2/3*Log[s^-1*mu2]^2*Pi*x-16/9*Log[x]*Pi*x^-1+16/9*Log[x]*Pi*x-8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi*x+8/3*Log[x]^2*Pi*x^-1-8/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x)+I*(-25/12*Pi*x^-1+25/6*Pi-25/12*Pi*x+2*Pi*z3*x^-1-4*Pi*z3+2*Pi*z3*x+40/9*Pi^3*x^-1-41/9*Pi^3+1/9*Pi^3*x+8*Log[1-x]*Pi*x^-2-20/9*Log[1-x]*Pi*x^-1-176/9*Log[1-x]*Pi+124/9*Log[1-x]*Pi*x-25/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+50/3*Log[1-x]*Pi^3+8*Log[1-x]*Pi^3*hLZ-25/3*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+7/3*Log[1-x]^2*Pi*x^-1-14/3*Log[1-x]^2*Pi+7/3*Log[1-x]^2*Pi*x+2*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-4*Log[1-x]^3*Pi-8*Log[1-x]^3*Pi*hLZ+2*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+16*Log[1-x]*PolyLog[2,x]*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x+14/3*Log[s^-1*mu2]*Pi*x^-1-28/3*Log[s^-1*mu2]*Pi+14/3*Log[s^-1*mu2]*Pi*x-4*Log[s^-1*mu2]*Pi^3*x^-1+8*Log[s^-1*mu2]*Pi^3-4*Log[s^-1*mu2]*Pi^3*x+10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-20*Log[s^-1*mu2]*Log[1-x]*Pi+10*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-16*Log[s^-1*mu2]*Log[1-x]^2*Pi-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+7/3*Log[s^-1*mu2]^2*Pi*x^-1-14/3*Log[s^-1*mu2]^2*Pi+7/3*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+4*Log[s^-1*mu2]^3*Pi*x^-1-8*Log[s^-1*mu2]^3*Pi+4*Log[s^-1*mu2]^3*Pi*x-35/9*Log[x]*Pi*x^-1+35/9*Log[x]*Pi*x+17/2*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-38/3*Log[x]*Pi^3-8*Log[x]*Pi^3*hLZ+13/2*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ+2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi*x-1/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+1/3*Log[x]*Log[s^-1*mu2]*Pi*x-3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi*x-13/6*Log[x]^2*Pi*x^-1-13/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x-20*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+40*Log[x]^2*Log[1-x]*Pi+16*Log[x]^2*Log[1-x]*Pi*hLZ-20*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+18*Log[x]^2*Log[s^-1*mu2]*Pi+8*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-15*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+10*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-16*Log[x]^3*Pi-8*Log[x]^3*Pi*hLZ+26/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-22*Log[x]*PolyLog[2,x]*Pi*x^-1+40*Log[x]*PolyLog[2,x]*Pi-22*Log[x]*PolyLog[2,x]*Pi*x-12*PolyLog[1,2,x]*Pi*x^-1+24*PolyLog[1,2,x]*Pi-12*PolyLog[1,2,x]*Pi*x-28/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi+20/3*PolyLog[2,x]*Pi*x+16*PolyLog[3,x]*Pi*x^-1-32*PolyLog[3,x]*Pi+16*PolyLog[3,x]*Pi*x)+I*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-248/27*Pi+64/9*Pi*x+2/9*Pi^3-4/9*Pi^3*x+4/9*Pi^3*x^2+8*Log[1-x]*Pi-40/3*Log[1-x]*Pi*x+80/9*Log[1-x]*Pi*x^2-2/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-64/9*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi-32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+40/9*Log[x]*Pi*x-80/9*Log[x]*Pi*x^2+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x+4/3*Log[x]^2*Pi*x^2+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2)+I*Nf^2*(40/27*Pi*x^-1-80/27*Pi+40/27*Pi*x+8/9*Log[s^-1*mu2]*Pi*x^-1-16/9*Log[s^-1*mu2]*Pi+8/9*Log[s^-1*mu2]*Pi*x)+I*Nc*(808/27*Pi*x^-2-1192/27*Pi*x^-1+1172/27*Pi-256/9*Pi*x+20*Pi*z3*x^-2-20*Pi*z3*x^-1+22*Pi*z3-24*Pi*z3*x+8*Pi^3*x^-2-19/2*Pi^3*x^-1+58/9*Pi^3-23/9*Pi^3*x-40/9*Pi^3*x^2-20*Log[1-x]*Pi+169/3*Log[1-x]*Pi*x-320/9*Log[1-x]*Pi*x^2-8/3*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ+4/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-35/6*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLZ+31/3*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-22/3*Log[1-x]*Pi^3*x^2-4*Log[1-x]*Pi^3*x^2*hLZ+6*Log[1-x]^2*Pi*x^-2-15*Log[1-x]^2*Pi*x^-1+115/6*Log[1-x]^2*Pi-73/3*Log[1-x]^2*Pi*x+40/3*Log[1-x]^2*Pi*x^2+8/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-4/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+1/3*Log[1-x]^3*Pi+4*Log[1-x]^3*Pi*hLZ+2/3*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ+4/3*Log[1-x]^3*Pi*x^2+4*Log[1-x]^3*Pi*x^2*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+24*Log[1-x]*PolyLog[2,x]*Pi*x^-1-14*Log[1-x]*PolyLog[2,x]*Pi+4*Log[1-x]*PolyLog[2,x]*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^2+320/9*Log[s^-1*mu2]*Pi*x^-2-359/9*Log[s^-1*mu2]*Pi*x^-1+238/9*Log[s^-1*mu2]*Pi-26/3*Log[s^-1*mu2]*Pi*x+10/3*Log[s^-1*mu2]*Pi^3*x^-2-10/3*Log[s^-1*mu2]*Pi^3*x^-1+5/3*Log[s^-1*mu2]*Pi^3+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-55/3*Log[s^-1*mu2]*Log[1-x]*Pi+98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-20*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+5*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ+10*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1-2*Log[s^-1*mu2]^3*Pi-320/9*Log[x]*Pi*x^-2+277/9*Log[x]*Pi*x^-1+32*Log[x]*Pi*(1-x)^-1-16*Log[x]*Pi-277/9*Log[x]*Pi*x+320/9*Log[x]*Pi*x^2+2/3*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ+1/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+2/3*Log[x]*Pi^3+4*Log[x]*Pi^3*hLZ-17/3*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ+26/3*Log[x]*Pi^3*x^2+4*Log[x]*Pi^3*x^2*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+56/3*Log[x]*Log[1-x]*Pi*x^-1-56/3*Log[x]*Log[1-x]*Pi*x+80/3*Log[x]*Log[1-x]*Pi*x^2+4*Log[x]*Log[1-x]^2*Pi*x^-2+2*Log[x]*Log[1-x]^2*Pi*x^-1-2*Log[x]*Log[1-x]^2*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^2-20*Log[x]*Log[s^-1*mu2]*Pi*x^-2+34/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-34/3*Log[x]*Log[s^-1*mu2]*Pi*x+20*Log[x]*Log[s^-1*mu2]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Pi*x-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+10*Log[x]^2*Pi*x^-2-32/3*Log[x]^2*Pi*x^-1+61/6*Log[x]^2*Pi+13/3*Log[x]^2*Pi*x-40/3*Log[x]^2*Pi*x^2-12*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+4*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+2*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[1-x]*Pi*hLZ+4*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ-4*Log[x]^2*Log[1-x]*Pi*x^2-8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ+4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ-2*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+1/3*Log[x]^3*Pi+4*Log[x]^3*Pi*hLZ-8/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+4*Log[x]^3*Pi*x^2+4*Log[x]^3*Pi*x^2*hLZ+8*Log[x]*PolyLog[2,x]*Pi*x^-2-4*Log[x]*PolyLog[2,x]*Pi*x^-1+4*Log[x]*PolyLog[2,x]*Pi-4*Log[x]*PolyLog[2,x]*Pi*x+8*Log[x]*PolyLog[2,x]*Pi*x^2-24*PolyLog[1,2,x]*Pi*x^-2+32*PolyLog[1,2,x]*Pi*x^-1-20*PolyLog[1,2,x]*Pi+8*PolyLog[1,2,x]*Pi*x-80/3*PolyLog[2,x]*Pi*x^-2-34/3*PolyLog[2,x]*Pi*x^-1+130/3*PolyLog[2,x]*Pi-172/3*PolyLog[2,x]*Pi*x+160/3*PolyLog[2,x]*Pi*x^2-16*PolyLog[3,x]*Pi*x^-2-16*PolyLog[3,x]*Pi*x^-1+20*PolyLog[3,x]*Pi+24*PolyLog[3,x]*Pi*x-16*PolyLog[3,x]*Pi*x^2)+I*Nc*Nf*(-442/27*Pi*x^-1+884/27*Pi-442/27*Pi*x+1/3*Pi^3*x^-1-2/3*Pi^3+1/3*Pi^3*x-86/9*Log[s^-1*mu2]*Pi*x^-1+172/9*Log[s^-1*mu2]*Pi-86/9*Log[s^-1*mu2]*Pi*x-4/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi-4/3*Log[s^-1*mu2]^2*Pi*x+8/9*Log[x]*Pi*x^-1-8/9*Log[x]*Pi*x+4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi*x-4/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-2/3*Log[x]^2*Pi*x)+I*Nc^2*(1555/36*Pi*x^-1-1555/18*Pi+1555/36*Pi*x+6*Pi*z3*x^-1-4*Pi*z3+6*Pi*z3*x-7/6*Pi^3*x^-1+2*Pi^3-5/6*Pi^3*x+25*Log[s^-1*mu2]*Pi*x^-1-50*Log[s^-1*mu2]*Pi+25*Log[s^-1*mu2]*Pi*x+5/3*Log[s^-1*mu2]*Pi^3*x^-1-10/3*Log[s^-1*mu2]*Pi^3+5/3*Log[s^-1*mu2]*Pi^3*x+10/3*Log[s^-1*mu2]^2*Pi*x^-1-20/3*Log[s^-1*mu2]^2*Pi+10/3*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi-2*Log[s^-1*mu2]^3*Pi*x-23/9*Log[x]*Pi*x^-1+23/9*Log[x]*Pi*x-13/6*Log[x]*Pi^3*x^-1+10/3*Log[x]*Pi^3-3/2*Log[x]*Pi^3*x-2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi*x-7/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*x+23/6*Log[x]^2*Pi*x^-1-7/3*Log[x]^2*Pi+5/3*Log[x]^2*Pi*x+4*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[1-x]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Pi+5*Log[x]^2*Log[s^-1*mu2]*Pi*x-8/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi-2*Log[x]^3*Pi*x+6*Log[x]*PolyLog[2,x]*Pi*x^-1-8*Log[x]*PolyLog[2,x]*Pi+6*Log[x]*PolyLog[2,x]*Pi*x-2*PolyLog[2,x]*Pi*x^-1+2*PolyLog[2,x]*Pi*x-4*PolyLog[3,x]*Pi*x^-1-4*PolyLog[3,x]*Pi*x)+11047/36-11047/72*x^-1-11047/72*x+844/9*z3*x^-1-1796/9*z3+880/9*z3*x+169/27*Pi^2*x^-1-701/27*Pi^2+640/27*Pi^2*x-4*Pi^2*x^2+187/180*Pi^4*x^-1-49/30*Pi^4+19/180*Pi^4*x+3232/27*Log[1-x]-1616/27*Log[1-x]*x^-1-1616/27*Log[1-x]*x+28*Log[1-x]*z3*x^-1-104*Log[1-x]*z3+20*Log[1-x]*z3*x+62/3*Log[1-x]*Pi^2*x^-1-104/3*Log[1-x]*Pi^2+14*Log[1-x]*Pi^2*x-20*Log[1-x]^2-16*Log[1-x]^2*x^-2+32*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-4*Log[1-x]^2*x^2-8/3*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+4/3*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ-4*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ-88/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-1+44/9*Log[1-x]^3*x-5/3*Log[1-x]^4-1/6*Log[1-x]^4*x^-1-5/6*Log[1-x]^4*x+40*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]^2*PolyLog[2,x]*x+48*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-1-24*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+12*Log[1-x]*PolyLog[3,x]*x+237*Log[s^-1*mu2]-237/2*Log[s^-1*mu2]*x^-1-237/2*Log[s^-1*mu2]*x+32*Log[s^-1*mu2]*z3*x^-1-64*Log[s^-1*mu2]*z3+32*Log[s^-1*mu2]*z3*x+104/9*Log[s^-1*mu2]*Pi^2*x^-1-118/9*Log[s^-1*mu2]*Pi^2+14/9*Log[s^-1*mu2]*Pi^2*x+1280/9*Log[s^-1*mu2]*Log[1-x]-640/9*Log[s^-1*mu2]*Log[1-x]*x^-1-640/9*Log[s^-1*mu2]*Log[1-x]*x-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+190/3*Log[s^-1*mu2]^2-95/3*Log[s^-1*mu2]^2*x^-1-95/3*Log[s^-1*mu2]^2*x-26/3*Log[s^-1*mu2]^2*Pi^2*x^-1+52/3*Log[s^-1*mu2]^2*Pi^2-26/3*Log[s^-1*mu2]^2*Pi^2*x+40*Log[s^-1*mu2]^2*Log[1-x]-20*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*x+8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+28/9*Log[s^-1*mu2]^3-14/9*Log[s^-1*mu2]^3*x^-1-14/9*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-6*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*x-4261/18*Log[x]+5365/36*Log[x]*x^-1+3157/36*Log[x]*x-30*Log[x]*z3*x^-1+60*Log[x]*z3-22*Log[x]*z3*x-134/9*Log[x]*Pi^2*x^-1+35/3*Log[x]*Pi^2-32/9*Log[x]*Pi^2*x-104/9*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*x^2+43/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-86/3*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*hLZ+55/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-20/3*Log[x]*Log[1-x]^2+13/3*Log[x]*Log[1-x]^2*x^-1+7/3*Log[x]*Log[1-x]^2*x+16*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ-4/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-536/3*Log[x]*Log[s^-1*mu2]+298/3*Log[x]*Log[s^-1*mu2]*x^-1+238/3*Log[x]*Log[s^-1*mu2]*x+68/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-100/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+62/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-98/3*Log[x]*Log[s^-1*mu2]^2+37/3*Log[x]*Log[s^-1*mu2]^2*x^-1+61/3*Log[x]*Log[s^-1*mu2]^2*x+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+24*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+484/9*Log[x]^2-143/6*Log[x]^2*x^-1+13/18*Log[x]^2*x-4*Log[x]^2*x^2-41/4*Log[x]^2*Pi^2*x^-1+52/3*Log[x]^2*Pi^2-57/4*Log[x]^2*Pi^2*x-82/3*Log[x]^2*Log[1-x]+29/3*Log[x]^2*Log[1-x]*x^-1+41/3*Log[x]^2*Log[1-x]*x+16*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+16*Log[x]^2*Log[1-x]^2*hLZ-7*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+56/3*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*x^-1-43/6*Log[x]^2*Log[s^-1*mu2]*x+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-26*Log[x]^2*Log[s^-1*mu2]^2+23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+21/2*Log[x]^2*Log[s^-1*mu2]^2*x-5*Log[x]^3+1/9*Log[x]^3*x^-1-19/18*Log[x]^3*x-40/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ+8*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ+6*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x+5/6*Log[x]^4-1/12*Log[x]^4*x^-1-5/3*Log[x]^4*x-Log[x]^2*PolyLog[2,x]*x^-1+7*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]*x-272/3*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-1+160/3*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*x^-1-28*Log[x]*PolyLog[3,x]*x+304/3*PolyLog[1,2,x]-224/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*x+2/3*PolyLog[2,x]*Pi^2*x^-1-20/3*PolyLog[2,x]*Pi^2+10/3*PolyLog[2,x]*Pi^2*x+272/3*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-1-160/3*PolyLog[3,x]*x+120*PolyLog[4,1-x]-36*PolyLog[4,1-x]*x^-1-20*PolyLog[4,1-x]*x-40*PolyLog[4,-x*(1-x)^-1]-4*PolyLog[4,-x*(1-x)^-1]*x^-1-20*PolyLog[4,-x*(1-x)^-1]*x-56*PolyLog[4,x]+6*PolyLog[4,x]*x^-1+22*PolyLog[4,x]*x;qqbqqb2LXTL21=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+76*z3*x^-1-54*z3+13/3*Pi^2*x^-2-17/3*Pi^2*x^-1-11/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-223/90*Pi^4*x^-1+223/180*Pi^4+24*Log[1-x]*x^-1-48*Log[1-x]*z3*x^-1+24*Log[1-x]*z3-13/3*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2+4*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-28/3*Log[1-x]^2*Pi^2*x^-2+7*Log[1-x]^2*Pi^2*x^-1-7/2*Log[1-x]^2*Pi^2+8/3*Log[1-x]^3-2*Log[1-x]^3*x^-1-7/3*Log[1-x]^4-4*Log[1-x]^4*x^-2+14/3*Log[1-x]^4*x^-1-22*Log[1-x]^2*PolyLog[2,x]-24*Log[1-x]^2*PolyLog[2,x]*x^-2+44*Log[1-x]^2*PolyLog[2,x]*x^-1-40*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-2+80*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[s^-1*mu2]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-2-58*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+3*Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-10*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-2-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-45/2*Log[x]-93*Log[x]*x^-2+45*Log[x]*x^-1+48*Log[x]*z3*x^-2-16*Log[x]*z3*x^-1+8*Log[x]*z3-2*Log[x]*Pi^2*x^-2+22/3*Log[x]*Pi^2*x^-1-3*Log[x]*Pi^2-24*Log[x]*Log[1-x]-64*Log[x]*Log[1-x]*x^-2+50*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-10*Log[x]*Log[1-x]*Pi^2*x^-1+5*Log[x]*Log[1-x]*Pi^2-13*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-44*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+88*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi^2-26*Log[x]*Log[s^-1*mu2]*Log[1-x]-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+32*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+19*Log[x]^2+50*Log[x]^2*x^-2-62*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2+26*Log[x]^2*Log[1-x]+24*Log[x]^2*Log[1-x]*x^-2-42*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1+20*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*x^-1+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]^3-12*Log[x]^3*x^-2+68/3*Log[x]^3*x^-1-14/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+28/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*x^-2+16*Log[x]^3*Log[s^-1*mu2]*x^-1+7/3*Log[x]^4+2*Log[x]^4*x^-2-14/3*Log[x]^4*x^-1+16*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]+48*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+16*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2-32*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-4*PolyLog[1,2,x]*x^-1+40/3*PolyLog[2,x]*Pi^2*x^-2-4*PolyLog[2,x]*Pi^2*x^-1+2*PolyLog[2,x]*Pi^2-12*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1-12*PolyLog[4,-x*(1-x)^-1]-48*PolyLog[4,-x*(1-x)^-1]*x^-2+24*PolyLog[4,-x*(1-x)^-1]*x^-1-44*PolyLog[4,x]-16*PolyLog[4,x]*x^-2+88*PolyLog[4,x]*x^-1)+Nc^-4*(-511/4+511/8*x^-1+511/8*x-62*z3*x^-1+76*z3-38*z3*x+6*Pi^2*x^-1+25/3*Pi^2-49/3*Pi^2*x+2*Pi^2*x^2-19/36*Pi^4*x^-1-11/30*Pi^4-77/60*Pi^4*x-32*Log[1-x]*z3*x^-1+56*Log[1-x]*z3-48*Log[1-x]*z3*x-44/3*Log[1-x]*Pi^2*x^-1+32*Log[1-x]*Pi^2-52/3*Log[1-x]*Pi^2*x+12*Log[1-x]^2+10*Log[1-x]^2*x^-2-20*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+2*Log[1-x]^2*x^2-34/3*Log[1-x]^2*Pi^2*x^-1+64/3*Log[1-x]^2*Pi^2-14*Log[1-x]^2*Pi^2*x+7/3*Log[1-x]^4-3/2*Log[1-x]^4*x^-1-17/6*Log[1-x]^4*x-40*Log[1-x]^2*PolyLog[2,x]+20*Log[1-x]^2*PolyLog[2,x]*x^-1+20*Log[1-x]^2*PolyLog[2,x]*x-80*Log[1-x]*PolyLog[1,2,x]+40*Log[1-x]*PolyLog[1,2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]*x+24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*x-93*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-1+93/2*Log[s^-1*mu2]*x-24*Log[s^-1*mu2]*z3*x^-1+48*Log[s^-1*mu2]*z3-24*Log[s^-1*mu2]*z3*x-2*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[s^-1*mu2]*Pi^2-10*Log[s^-1*mu2]*Pi^2*x-128*Log[s^-1*mu2]*Log[1-x]+64*Log[s^-1*mu2]*Log[1-x]*x^-1+64*Log[s^-1*mu2]*Log[1-x]*x-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+116/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-50*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-1+25*Log[s^-1*mu2]^2*x-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+32/3*Log[s^-1*mu2]^2*Pi^2-16/3*Log[s^-1*mu2]^2*Pi^2*x-48*Log[s^-1*mu2]^2*Log[1-x]+24*Log[s^-1*mu2]^2*Log[1-x]*x^-1+24*Log[s^-1*mu2]^2*Log[1-x]*x-24*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]^2*x-12*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-1+6*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*x+141/2*Log[x]-237/4*Log[x]*x^-1-45/4*Log[x]*x+44*Log[x]*z3*x^-1-80*Log[x]*z3+8*Log[x]*z3*x+31/3*Log[x]*Pi^2*x^-1-58/3*Log[x]*Pi^2+18*Log[x]*Pi^2*x+44*Log[x]*Log[1-x]-36*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2+53/3*Log[x]*Log[1-x]*Pi^2*x^-1-94/3*Log[x]*Log[1-x]*Pi^2+77/3*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]^2+5*Log[x]*Log[1-x]^2*x^-1-Log[x]*Log[1-x]^2*x-16/3*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+28/3*Log[x]*Log[1-x]^3*x+48*Log[x]*Log[1-x]*PolyLog[2,x]-20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x+152*Log[x]*Log[s^-1*mu2]-82*Log[x]*Log[s^-1*mu2]*x^-1-70*Log[x]*Log[s^-1*mu2]*x+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-92/3*Log[x]*Log[s^-1*mu2]*Pi^2+64/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+32*Log[x]*Log[s^-1*mu2]*Log[1-x]-22*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+56*Log[x]*Log[s^-1*mu2]^2-30*Log[x]*Log[s^-1*mu2]^2*x^-1-26*Log[x]*Log[s^-1*mu2]^2*x+52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-76*Log[x]^2+65/2*Log[x]^2*x^-1+11/2*Log[x]^2*x+2*Log[x]^2*x^2-39/4*Log[x]^2*Pi^2*x^-1+49/3*Log[x]^2*Pi^2-151/12*Log[x]^2*Pi^2*x-22*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+8*Log[x]^2*Log[1-x]^2-7/2*Log[x]^2*Log[1-x]^2*x^-1-3/2*Log[x]^2*Log[1-x]^2*x-38*Log[x]^2*Log[s^-1*mu2]+47/2*Log[x]^2*Log[s^-1*mu2]*x^-1+17/2*Log[x]^2*Log[s^-1*mu2]*x-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-30*Log[x]^2*Log[s^-1*mu2]^2+29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+27/2*Log[x]^2*Log[s^-1*mu2]^2*x+11*Log[x]^3-4*Log[x]^3*x^-1-7/2*Log[x]^3*x+2/3*Log[x]^3*Log[1-x]*x^-1+10/3*Log[x]^3*Log[1-x]*x+16*Log[x]^3*Log[s^-1*mu2]-7*Log[x]^3*Log[s^-1*mu2]*x^-1-3*Log[x]^3*Log[s^-1*mu2]*x-13/6*Log[x]^4+3/4*Log[x]^4*x^-1-1/3*Log[x]^4*x-16*Log[x]^2*PolyLog[2,x]+11*Log[x]^2*PolyLog[2,x]*x^-1+15*Log[x]^2*PolyLog[2,x]*x+72*Log[x]*PolyLog[1,2,x]-28*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[1,2,x]*x-32*Log[x]*PolyLog[2,x]+6*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*x+32*Log[x]*PolyLog[3,x]-28*Log[x]*PolyLog[3,x]*x^-1-24*Log[x]*PolyLog[3,x]*x+14/3*PolyLog[2,x]*Pi^2*x^-1-4*PolyLog[2,x]*Pi^2+26/3*PolyLog[2,x]*Pi^2*x+32*PolyLog[3,x]-6*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*x-8*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+44*PolyLog[4,1-x]*x-72*PolyLog[4,-x*(1-x)^-1]+28*PolyLog[4,-x*(1-x)^-1]*x^-1-4*PolyLog[4,-x*(1-x)^-1]*x-104*PolyLog[4,x]+62*PolyLog[4,x]*x^-1+14*PolyLog[4,x]*x)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2+134/27*Pi^2*x^-1-85/27*Pi^2-112/27*Log[1-x]-224/27*Log[1-x]*x^-2+32/27*Log[1-x]*x^-1+8/3*Log[1-x]*Pi^2*x^-2-32/9*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2-32/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-2-16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2-80/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-2+136/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+640/27*Log[x]+1664/27*Log[x]*x^-2-1280/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2-4*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+16*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-2-80/3*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+8/3*Log[x]*Log[1-x]^2*x^-1+164/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-328/9*Log[x]*Log[s^-1*mu2]*x^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-122/9*Log[x]^2-188/9*Log[x]^2*x^-2+244/9*Log[x]^2*x^-1-8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3+32/9*Log[x]^3*x^-2-64/9*Log[x]^3*x^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1+8/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2+568/9*z3*x^-1-284/9*z3+2*z3*x+716/27*Pi^2*x^-2-968/27*Pi^2*x^-1+493/27*Pi^2-2/3*Pi^2*x-107/90*Pi^4*x^-2+104/45*Pi^4*x^-1-22/15*Pi^4+28/45*Pi^4*x-28/15*Pi^4*x^2+808/27*Log[1-x]+1616/27*Log[1-x]*x^-2-1172/27*Log[1-x]*x^-1+12*Log[1-x]*x-56*Log[1-x]*z3*x^-2+80*Log[1-x]*z3*x^-1-52*Log[1-x]*z3+24*Log[1-x]*z3*x-40*Log[1-x]*z3*x^2-32/3*Log[1-x]*Pi^2*x^-2+283/18*Log[1-x]*Pi^2*x^-1-175/9*Log[1-x]*Pi^2+35/2*Log[1-x]*Pi^2*x-12*Log[1-x]*Pi^2*x^2-52/9*Log[1-x]^2-100/9*Log[1-x]^2*x^-1+18*Log[1-x]^2*x+10*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-15/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ-4/3*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+61/6*Log[1-x]^2*Pi^2*x-10*Log[1-x]^2*Pi^2*x^2-20/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-2+73/9*Log[1-x]^3*x^-1-5/3*Log[1-x]^3*x-1/4*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+1/2*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+48*Log[1-x]^2*PolyLog[2,x]+44*Log[1-x]^2*PolyLog[2,x]*x^-2-62*Log[1-x]^2*PolyLog[2,x]*x^-1-34*Log[1-x]^2*PolyLog[2,x]*x+20*Log[1-x]^2*PolyLog[2,x]*x^2+72*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-2-80*Log[1-x]*PolyLog[1,2,x]*x^-1-64*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[1,2,x]*x^2-24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2+48*Log[1-x]*PolyLog[3,x]*x+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-199/9*Log[s^-1*mu2]*Pi^2*x^-1+307/18*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x+320/9*Log[s^-1*mu2]*Log[1-x]+352/9*Log[s^-1*mu2]*Log[1-x]*x^-2-301/9*Log[s^-1*mu2]*Log[1-x]*x^-1-29*Log[s^-1*mu2]*Log[1-x]*x+32*Log[s^-1*mu2]*Log[1-x]*x^2+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-38/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+13/3*Log[s^-1*mu2]*Log[1-x]^2-5/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1+62/3*Log[s^-1*mu2]^2*Pi^2*x^-2-53/3*Log[s^-1*mu2]^2*Pi^2*x^-1+53/6*Log[s^-1*mu2]^2*Pi^2+10*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1-11*Log[s^-1*mu2]^2*Log[1-x]*x+12*Log[s^-1*mu2]^2*Log[1-x]*x^2+7*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-5*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-9*Log[s^-1*mu2]^2*Log[1-x]^2*x+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-12*Log[s^-1*mu2]^3*Log[1-x]*x^-2+12*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4841/54*Log[x]-3785/27*Log[x]*x^-2+3545/27*Log[x]*x^-1+12*Log[x]*x-40*Log[x]*z3*x^-2+8*Log[x]*z3*x^-1+8*Log[x]*z3-24*Log[x]*z3*x-76/9*Log[x]*Pi^2*x^-2+83/3*Log[x]*Pi^2*x^-1-91/6*Log[x]*Pi^2-31/6*Log[x]*Pi^2*x+12*Log[x]*Pi^2*x^2-20*Log[x]*Log[1-x]-352/9*Log[x]*Log[1-x]*x^-2+119/3*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x-82/3*Log[x]*Log[1-x]*Pi^2*x^-2-16*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+97/3*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-19/2*Log[x]*Log[1-x]*Pi^2-8*Log[x]*Log[1-x]*Pi^2*hLZ-40/3*Log[x]*Log[1-x]*Pi^2*x+56/3*Log[x]*Log[1-x]*Pi^2*x^2-1/6*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2+10/3*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*x+22/3*Log[x]*Log[1-x]^3+20/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ-14*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*hLZ-2/3*Log[x]*Log[1-x]^3*x+20/3*Log[x]*Log[1-x]^3*x^2-22*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+16*Log[x]*Log[1-x]*PolyLog[2,x]*x-314/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+232/9*Log[x]*Log[s^-1*mu2]*x^-1+35*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*x^2-48*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-38/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+38/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+2/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1+13*Log[x]*Log[s^-1*mu2]^2*x-12*Log[x]*Log[s^-1*mu2]^2*x^2+Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2+173/9*Log[x]^2+428/9*Log[x]^2*x^-2-184/9*Log[x]^2*x^-1+16*Log[x]^2*(1-x)^-1-14*Log[x]^2*x+58/3*Log[x]^2*Pi^2*x^-2-17*Log[x]^2*Pi^2*x^-1+67/12*Log[x]^2*Pi^2+35/6*Log[x]^2*Pi^2*x-28/3*Log[x]^2*Pi^2*x^2+35/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-73/3*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[1-x]*x+6*Log[x]^2*Log[1-x]^2+14*Log[x]^2*Log[1-x]^2*x^-2+16*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLZ+8*Log[x]^2*Log[1-x]^2*hLZ+19/2*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*x^-1-7*Log[x]^2*Log[s^-1*mu2]*x+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-11/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+20*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9*Log[x]^2*Log[s^-1*mu2]^2*x+8*Log[x]^2*Log[s^-1*mu2]^2*x^2-116/9*Log[x]^3-68/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1+Log[x]^3*x-13/3*Log[x]^3*Log[1-x]-28/3*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+10*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ-4/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x+7/4*Log[x]^4+2*Log[x]^4*x^-2-10/3*Log[x]^4*x^-1-1/6*Log[x]^4*x-Log[x]^4*x^2+17*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-28*Log[x]^2*PolyLog[2,x]*x^-1-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+48*Log[x]*PolyLog[1,2,x]*x-64/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1-10*Log[x]*PolyLog[2,x]*x-32*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+16*Log[x]*PolyLog[3,x]*x-24*Log[x]*PolyLog[3,x]*x^2-20/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2-50/3*PolyLog[1,2,x]*x^-1+6*PolyLog[1,2,x]*x-12*PolyLog[2,x]*Pi^2*x^-2+22/3*PolyLog[2,x]*Pi^2*x^-1-19/3*PolyLog[2,x]*Pi^2+16/3*PolyLog[2,x]*Pi^2*x+16/3*PolyLog[2,x]*Pi^2*x^2+64/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1+10*PolyLog[3,x]*x+50*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-2-96*PolyLog[4,1-x]*x^-1-4*PolyLog[4,1-x]*x+40*PolyLog[4,1-x]*x^2+46*PolyLog[4,-x*(1-x)^-1]+24*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-64*PolyLog[4,-x*(1-x)^-1]*x+76*PolyLog[4,x]-8*PolyLog[4,x]*x^-2-68*PolyLog[4,x]*x^-1-84*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc^-3*Nf*(5480/81-2740/81*x^-1-2740/81*x-40/9*z3*x^-1+80/9*z3-40/9*z3*x+56/27*Pi^2*x^-1-196/27*Pi^2+140/27*Pi^2*x+448/27*Log[1-x]-224/27*Log[1-x]*x^-1-224/27*Log[1-x]*x+20/3*Log[1-x]*Pi^2*x^-1-40/3*Log[1-x]*Pi^2+20/3*Log[1-x]*Pi^2*x-16/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*x+1664/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-1-832/27*Log[s^-1*mu2]*x+22/9*Log[s^-1*mu2]*Pi^2*x^-1-44/9*Log[s^-1*mu2]*Pi^2+22/9*Log[s^-1*mu2]*Pi^2*x+320/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-1-160/9*Log[s^-1*mu2]*Log[1-x]*x+188/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-1-94/9*Log[s^-1*mu2]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*x+32/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-1-16/9*Log[s^-1*mu2]^3*x-1360/27*Log[x]+872/27*Log[x]*x^-1+488/27*Log[x]*x-29/9*Log[x]*Pi^2*x^-1+50/9*Log[x]*Pi^2-49/9*Log[x]*Pi^2*x-80/9*Log[x]*Log[1-x]+40/9*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1-2/3*Log[x]*Log[1-x]^2*x-452/9*Log[x]*Log[s^-1*mu2]+250/9*Log[x]*Log[s^-1*mu2]*x^-1+202/9*Log[x]*Log[s^-1*mu2]*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-52/3*Log[x]*Log[s^-1*mu2]^2+26/3*Log[x]*Log[s^-1*mu2]^2*x^-1+26/3*Log[x]*Log[s^-1*mu2]^2*x+62/3*Log[x]^2-77/9*Log[x]^2*x^-1-5*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+32/3*Log[x]^2*Log[s^-1*mu2]-14/3*Log[x]^2*Log[s^-1*mu2]*x^-1-10/3*Log[x]^2*Log[s^-1*mu2]*x-8/3*Log[x]^3+8/9*Log[x]^3*x^-1+2/3*Log[x]^3*x-40/3*Log[x]*PolyLog[2,x]+20/3*Log[x]*PolyLog[2,x]*x^-1+20/3*Log[x]*PolyLog[2,x]*x+16/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+40/3*PolyLog[3,x]-20/3*PolyLog[3,x]*x^-1-20/3*PolyLog[3,x]*x)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*(-81245/324+81245/648*x^-1+81245/648*x-86/9*z3*x^-1+712/9*z3-338/9*z3*x-260/27*Pi^2*x^-1+217/27*Pi^2-11/27*Pi^2*x+2*Pi^2*x^2+29/180*Pi^4*x^-1+71/90*Pi^4+103/60*Pi^4*x-3232/27*Log[1-x]+1616/27*Log[1-x]*x^-1+1616/27*Log[1-x]*x+4*Log[1-x]*z3*x^-1+48*Log[1-x]*z3+28*Log[1-x]*z3*x-6*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2+10/3*Log[1-x]*Pi^2*x+8*Log[1-x]^2+6*Log[1-x]^2*x^-2-12*Log[1-x]^2*x^-1-4*Log[1-x]^2*x+2*Log[1-x]^2*x^2+14*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*x^-1*hLZ-68/3*Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ+18*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ+88/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-1-44/9*Log[1-x]^3*x-2/3*Log[1-x]^4+5/3*Log[1-x]^4*x^-1+11/3*Log[1-x]^4*x+32*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*x-64*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1-20*Log[1-x]*PolyLog[3,x]*x-3785/27*Log[s^-1*mu2]+3785/54*Log[s^-1*mu2]*x^-1+3785/54*Log[s^-1*mu2]*x+20*Log[s^-1*mu2]*z3*x^-1-40*Log[s^-1*mu2]*z3+20*Log[s^-1*mu2]*z3*x-49/9*Log[s^-1*mu2]*Pi^2*x^-1-46/9*Log[s^-1*mu2]*Pi^2+95/9*Log[s^-1*mu2]*Pi^2*x-128/9*Log[s^-1*mu2]*Log[1-x]+64/9*Log[s^-1*mu2]*Log[1-x]*x^-1+64/9*Log[s^-1*mu2]*Log[1-x]*x+28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-56*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+148/9*Log[s^-1*mu2]^2-74/9*Log[s^-1*mu2]^2*x^-1-74/9*Log[s^-1*mu2]^2*x+34/3*Log[s^-1*mu2]^2*Pi^2*x^-1-68/3*Log[s^-1*mu2]^2*Pi^2+34/3*Log[s^-1*mu2]^2*Pi^2*x+8*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+148/9*Log[s^-1*mu2]^3-74/9*Log[s^-1*mu2]^3*x^-1-74/9*Log[s^-1*mu2]^3*x+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+6*Log[s^-1*mu2]^4-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*x+8873/54*Log[x]-8057/108*Log[x]*x^-1-9689/108*Log[x]*x-32*Log[x]*z3*x^-1+48*Log[x]*z3+4*Log[x]*z3*x-71/18*Log[x]*Pi^2*x^-1+166/9*Log[x]*Pi^2-379/18*Log[x]*Pi^2*x-292/9*Log[x]*Log[1-x]+272/9*Log[x]*Log[1-x]*x^-1+56/9*Log[x]*Log[1-x]*x-4*Log[x]*Log[1-x]*x^2-32*Log[x]*Log[1-x]*Pi^2*x^-1-8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+60*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*hLZ-44*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+32/3*Log[x]*Log[1-x]^2-28/3*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*x-32/3*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1*hLZ+8*Log[x]*Log[1-x]^3*hLZ-8*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ-48*Log[x]*Log[1-x]*PolyLog[2,x]+20*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*x-28/9*Log[x]*Log[s^-1*mu2]+17/9*Log[x]*Log[s^-1*mu2]*x^-1+11/9*Log[x]*Log[s^-1*mu2]*x-109/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+182/3*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-121/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-104/3*Log[x]*Log[s^-1*mu2]^2+67/3*Log[x]*Log[s^-1*mu2]^2*x^-1+37/3*Log[x]*Log[s^-1*mu2]^2*x-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-36*Log[x]*Log[s^-1*mu2]^3+18*Log[x]*Log[s^-1*mu2]^3*x^-1+18*Log[x]*Log[s^-1*mu2]^3*x+55/3*Log[x]^2-16/9*Log[x]^2*x^-1+5*Log[x]^2*x+2*Log[x]^2*x^2+221/12*Log[x]^2*Pi^2*x^-1-94/3*Log[x]^2*Pi^2+99/4*Log[x]^2*Pi^2*x+110/3*Log[x]^2*Log[1-x]-22/3*Log[x]^2*Log[1-x]*x^-1-40/3*Log[x]^2*Log[1-x]*x-24*Log[x]^2*Log[1-x]^2+23/2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*x^-1*hLZ-16*Log[x]^2*Log[1-x]^2*hLZ+17/2*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ+52/3*Log[x]^2*Log[s^-1*mu2]-107/6*Log[x]^2*Log[s^-1*mu2]*x^-1+5/6*Log[x]^2*Log[s^-1*mu2]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+52*Log[x]^2*Log[s^-1*mu2]^2-49/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-45/2*Log[x]^2*Log[s^-1*mu2]^2*x-Log[x]^3+4/9*Log[x]^3*x^-1+5/6*Log[x]^3*x+40/3*Log[x]^3*Log[1-x]-22/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+8*Log[x]^3*Log[1-x]*hLZ-34/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ-20*Log[x]^3*Log[s^-1*mu2]+9*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*x+1/2*Log[x]^4-1/12*Log[x]^4*x^-1+13/6*Log[x]^4*x+16*Log[x]^2*PolyLog[2,x]-11*Log[x]^2*PolyLog[2,x]*x^-1-21*Log[x]^2*PolyLog[2,x]*x-80*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x+292/3*Log[x]*PolyLog[2,x]-68/3*Log[x]*PolyLog[2,x]*x^-1-128/3*Log[x]*PolyLog[2,x]*x-40*Log[x]*PolyLog[3,x]+36*Log[x]*PolyLog[3,x]*x^-1+48*Log[x]*PolyLog[3,x]*x-304/3*PolyLog[1,2,x]+224/3*PolyLog[1,2,x]*x^-1+80/3*PolyLog[1,2,x]*x-16/3*PolyLog[2,x]*Pi^2*x^-1+32/3*PolyLog[2,x]*Pi^2-12*PolyLog[2,x]*Pi^2*x-292/3*PolyLog[3,x]+68/3*PolyLog[3,x]*x^-1+128/3*PolyLog[3,x]*x-112*PolyLog[4,1-x]+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*x+112*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*x+160*PolyLog[4,x]-74*PolyLog[4,x]*x^-1-30*PolyLog[4,x]*x)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1-4/9*z3-8/3*z3*x+8/3*z3*x^2-188/27*Pi^2*x^-2+158/27*Pi^2*x^-1-106/27*Pi^2+16/9*Pi^2*x+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1+16/27*Log[1-x]*x-112/27*Log[1-x]*x^2-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2-52/9*Log[1-x]*Pi^2*x+4*Log[1-x]*Pi^2*x^2-26/9*Log[1-x]^2*x^-1+26/9*Log[1-x]^2*x-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*x+4/9*Log[1-x]^3*x^2+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+28/9*Log[s^-1*mu2]*Pi^2*x^-1-14/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+68/9*Log[s^-1*mu2]*Log[1-x]*x-80/9*Log[s^-1*mu2]*Log[1-x]*x^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*x+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[s^-1*mu2]^2*Log[1-x]*x^2+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+188/27*Log[x]-56/3*Log[x]*x^-2+40/9*Log[x]*x^-1-208/27*Log[x]*x+112/27*Log[x]*x^2+40/9*Log[x]*Pi^2*x^-2-8/9*Log[x]*Pi^2*x^-1-2/3*Log[x]*Pi^2+20/9*Log[x]*Pi^2*x-4*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-32/9*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*x^-1-92/9*Log[x]*Log[s^-1*mu2]*x+80/9*Log[x]*Log[s^-1*mu2]*x^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x+4*Log[x]*Log[s^-1*mu2]^2*x^2+20/9*Log[x]^2+40/9*Log[x]^2*x^-2-32/3*Log[x]^2*x^-1+26/9*Log[x]^2*x+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-2-4/3*Log[x]^2*Log[1-x]*x+4/3*Log[x]^2*Log[1-x]*x^2+14/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-32/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-4/3*Log[x]^3+8/9*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-4/9*Log[x]^3*x^2-4*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*x+8/3*Log[x]*PolyLog[2,x]*x^2-8/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*x-8/3*PolyLog[1,2,x]*x^2+4*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*x-8/3*PolyLog[3,x]*x^2)+Nc^-2*Nf^2*(-400/81+200/81*x^-1+200/81*x-4/9*Pi^2*x^-1+8/9*Pi^2-4/9*Pi^2*x-160/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*x-16/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*x+80/27*Log[x]-40/27*Log[x]*x^-1-40/27*Log[x]*x+16/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]*Log[s^-1*mu2]*x-8/9*Log[x]^2+4/9*Log[x]^2*x^-1+4/9*Log[x]^2*x)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-1940/9*z3*x^-1+1192/9*z3+32/3*z3*x-80/3*z3*x^2+41/27*Pi^2*x^-2+16/27*Pi^2*x^-1-79/54*Pi^2+20/9*Pi^2*x+283/90*Pi^4*x^-2+113/90*Pi^4*x^-1+101/180*Pi^4-53/45*Pi^4*x+154/45*Pi^4*x^2-808/27*Log[1-x]*x^-2+100/27*Log[1-x]*x^-1-748/27*Log[1-x]*x+808/27*Log[1-x]*x^2+76*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1+36*Log[1-x]*z3+12*Log[1-x]*z3*x+36*Log[1-x]*z3*x^2+4/3*Log[1-x]*Pi^2*x^-2+62/9*Log[1-x]*Pi^2*x^-1+11/3*Log[1-x]*Pi^2-191/9*Log[1-x]*Pi^2*x+12*Log[1-x]*Pi^2*x^2-8*Log[1-x]^2+59/9*Log[1-x]^2*x^-1-203/9*Log[1-x]^2*x-8/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+4*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ+11/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-9*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ+44/3*Log[1-x]^2*Pi^2*x^2+8*Log[1-x]^2*Pi^2*x^2*hLZ-16/3*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-14/9*Log[1-x]^3*x^-1+56/9*Log[1-x]^3*x-22/9*Log[1-x]^3*x^2+10/3*Log[1-x]^4+10/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1-5/3*Log[1-x]^4*x+10/3*Log[1-x]^4*x^2-26*Log[1-x]^2*PolyLog[2,x]-40*Log[1-x]^2*PolyLog[2,x]*x^-2+52*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+40*Log[1-x]*PolyLog[1,2,x]*x^-1+24*Log[1-x]*PolyLog[1,2,x]*x-16*Log[1-x]*PolyLog[1,2,x]*x^2+12*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-2-16*Log[1-x]*PolyLog[3,x]*x^-1-56*Log[1-x]*PolyLog[3,x]*x-24*Log[1-x]*PolyLog[3,x]*x^2-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2+62/9*Log[s^-1*mu2]*Pi^2*x^-1-94/9*Log[s^-1*mu2]*Pi^2+8*Log[s^-1*mu2]*Pi^2*x-32*Log[s^-1*mu2]*Log[1-x]-608/9*Log[s^-1*mu2]*Log[1-x]*x^-2+542/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/9*Log[s^-1*mu2]*Log[1-x]*x+32/9*Log[s^-1*mu2]*Log[1-x]*x^2-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+24*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]*Log[1-x]^2*x-6*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*x-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1-58/3*Log[s^-1*mu2]^2*Pi^2*x^-2+58/3*Log[s^-1*mu2]^2*Pi^2*x^-1-29/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-22*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x^2-13*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2*x-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^3*Log[1-x]*x^2+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+733/18*Log[x]+4783/27*Log[x]*x^-2-3247/27*Log[x]*x^-1+868/27*Log[x]*x-808/27*Log[x]*x^2-56*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-42*Log[x]*z3+12*Log[x]*z3*x+4*Log[x]*z3*x^2-58/9*Log[x]*Pi^2*x^-2-130/9*Log[x]*Pi^2*x^-1+10*Log[x]*Pi^2+10/9*Log[x]*Pi^2*x-12*Log[x]*Pi^2*x^2+40*Log[x]*Log[1-x]+608/9*Log[x]*Log[1-x]*x^-2-100/3*Log[x]*Log[1-x]*x^-1+52/3*Log[x]*Log[1-x]*Pi^2*x^-2+24*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[x]*Log[1-x]*Pi^2*x^-1-24*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+16/3*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*hLZ+76/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-36*Log[x]*Log[1-x]*Pi^2*x^2-8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ+55/3*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*x^-2-119/3*Log[x]*Log[1-x]^2*x^-1+19*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^2*x^2-28/3*Log[x]*Log[1-x]^3-56/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ+40/3*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-20/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ-8*Log[x]*Log[1-x]^3*x^2-4*Log[x]*Log[1-x]^3*x^2*hLZ+16*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+140/3*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-920/9*Log[x]*Log[s^-1*mu2]*x^-1+44/9*Log[x]*Log[s^-1*mu2]*x-32/9*Log[x]*Log[s^-1*mu2]*x^2+128/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-116/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+34/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+16*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-24*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+88/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-68*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+41/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-52/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*x+2*Log[x]*Log[s^-1*mu2]^2*x^2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x+8*Log[x]*Log[s^-1*mu2]^3*x^2-37/9*Log[x]^2-506/9*Log[x]^2*x^-2+298/9*Log[x]^2*x^-1-24*Log[x]^2*(1-x)^-1+157/9*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2+22*Log[x]^2*Pi^2*x^-1-14/3*Log[x]^2*Pi^2-26/3*Log[x]^2*Pi^2*x+16*Log[x]^2*Pi^2*x^2-137/3*Log[x]^2*Log[1-x]-86/3*Log[x]^2*Log[1-x]*x^-2+83*Log[x]^2*Log[1-x]*x^-1-11/3*Log[x]^2*Log[1-x]*x-22/3*Log[x]^2*Log[1-x]*x^2-4*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x^-2-24*Log[x]^2*Log[1-x]^2*x^-2*hLZ+5*Log[x]^2*Log[1-x]^2*x^-1+24*Log[x]^2*Log[1-x]^2*x^-1*hLZ-8*Log[x]^2*Log[1-x]^2*hLZ-3*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+8*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[1-x]^2*x^2*hLZ-56/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+68/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14/3*Log[x]^2*Log[s^-1*mu2]*x-42*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+82*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ-7*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+14*Log[x]^2*Log[s^-1*mu2]^2*x-12*Log[x]^2*Log[s^-1*mu2]^2*x^2+52/3*Log[x]^3+64/9*Log[x]^3*x^-2-36*Log[x]^3*x^-1-2*Log[x]^3*x+22/9*Log[x]^3*x^2+6*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+12*Log[x]^3*Log[1-x]*x^-2*hLZ-56/3*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*x^-1*hLZ+4*Log[x]^3*Log[1-x]*hLZ+20/3*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ-32/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[1-x]*x^2*hLZ+13*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-20*Log[x]^3*Log[s^-1*mu2]*x^-1-6*Log[x]^3*Log[s^-1*mu2]*x-23/6*Log[x]^4-2*Log[x]^4*x^-2+25/3*Log[x]^4*x^-1+1/3*Log[x]^4*x+4/3*Log[x]^4*x^2-20*Log[x]^2*PolyLog[2,x]-40*Log[x]^2*PolyLog[2,x]*x^-2+28*Log[x]^2*PolyLog[2,x]*x^-1+12*Log[x]^2*PolyLog[2,x]*x-24*Log[x]^2*PolyLog[2,x]*x^2+4*Log[x]*PolyLog[1,2,x]-40*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*x-24*Log[x]*PolyLog[1,2,x]*x^2-26*Log[x]*PolyLog[2,x]-40/3*Log[x]*PolyLog[2,x]*x^-2+148/3*Log[x]*PolyLog[2,x]*x^-1-4/3*Log[x]*PolyLog[2,x]*x-80/3*Log[x]*PolyLog[2,x]*x^2+8*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+40*Log[x]*PolyLog[3,x]*x^-1-32*Log[x]*PolyLog[3,x]*x+64*Log[x]*PolyLog[3,x]*x^2-4/3*PolyLog[1,2,x]-64/3*PolyLog[1,2,x]*x^-2+268/3*PolyLog[1,2,x]*x^-1-224/3*PolyLog[1,2,x]*x+80/3*PolyLog[1,2,x]*x^2+8/3*PolyLog[2,x]*Pi^2*x^-2-56/3*PolyLog[2,x]*Pi^2*x^-1+10*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x-16*PolyLog[2,x]*Pi^2*x^2+26*PolyLog[3,x]+40/3*PolyLog[3,x]*x^-2-148/3*PolyLog[3,x]*x^-1+4/3*PolyLog[3,x]*x+80/3*PolyLog[3,x]*x^2-24*PolyLog[4,1-x]-96*PolyLog[4,1-x]*x^-2+24*PolyLog[4,1-x]*x^-1-48*PolyLog[4,1-x]*x-32*PolyLog[4,1-x]*x^2-28*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+80*PolyLog[4,-x*(1-x)^-1]*x^-1+48*PolyLog[4,-x*(1-x)^-1]*x+32*PolyLog[4,-x*(1-x)^-1]*x^2-4*PolyLog[4,x]+32*PolyLog[4,x]*x^-2-56*PolyLog[4,x]*x^-1+88*PolyLog[4,x]*x-48*PolyLog[4,x]*x^2)+Nc^-1*Nf*(-20/81+10/81*x^-1+10/81*x-52/9*z3*x^-1+104/9*z3-52/9*z3*x-28/27*Pi^2*x^-1+176/27*Pi^2-148/27*Pi^2*x-448/27*Log[1-x]+224/27*Log[1-x]*x^-1+224/27*Log[1-x]*x-20/3*Log[1-x]*Pi^2*x^-1+40/3*Log[1-x]*Pi^2-20/3*Log[1-x]*Pi^2*x+16/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*x-728/27*Log[s^-1*mu2]+364/27*Log[s^-1*mu2]*x^-1+364/27*Log[s^-1*mu2]*x-32/9*Log[s^-1*mu2]*Pi^2*x^-1+64/9*Log[s^-1*mu2]*Pi^2-32/9*Log[s^-1*mu2]*Pi^2*x-320/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-1+160/9*Log[s^-1*mu2]*Log[1-x]*x-200/9*Log[s^-1*mu2]^2+100/9*Log[s^-1*mu2]^2*x^-1+100/9*Log[s^-1*mu2]^2*x-16*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*x-64/9*Log[s^-1*mu2]^3+32/9*Log[s^-1*mu2]^3*x^-1+32/9*Log[s^-1*mu2]^3*x+892/27*Log[x]-734/27*Log[x]*x^-1-158/27*Log[x]*x+50/9*Log[x]*Pi^2*x^-1-28/3*Log[x]*Pi^2+74/9*Log[x]*Pi^2*x+80/9*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*x-4/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^2*x+464/9*Log[x]*Log[s^-1*mu2]-268/9*Log[x]*Log[s^-1*mu2]*x^-1-196/9*Log[x]*Log[s^-1*mu2]*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+68/3*Log[x]*Log[s^-1*mu2]^2-34/3*Log[x]*Log[s^-1*mu2]^2*x^-1-34/3*Log[x]*Log[s^-1*mu2]^2*x-152/9*Log[x]^2+50/9*Log[x]^2*x^-1+2/3*Log[x]^2*x+16/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*x-32/3*Log[x]^2*Log[s^-1*mu2]+4*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]*x+4/3*Log[x]^3+2/9*Log[x]^3*x^-1+2/9*Log[x]^3*x+56/3*Log[x]*PolyLog[2,x]-28/3*Log[x]*PolyLog[2,x]*x^-1-28/3*Log[x]*PolyLog[2,x]*x-16/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*x-56/3*PolyLog[3,x]+28/3*PolyLog[3,x]*x^-1+28/3*PolyLog[3,x]*x)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1+80/9*z3+8/3*z3*x-8/3*z3*x^2+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+191/27*Pi^2-16/9*Pi^2*x+112/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-16/27*Log[1-x]*x+112/27*Log[1-x]*x^2-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-34/9*Log[1-x]*Pi^2+52/9*Log[1-x]*Pi^2*x-4*Log[1-x]*Pi^2*x^2+32/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-26/9*Log[1-x]^2*x-8/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*x-4/9*Log[1-x]^3*x^2+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+28/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-68/9*Log[s^-1*mu2]*Log[1-x]*x+80/9*Log[s^-1*mu2]*Log[1-x]*x^2+4/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*x-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*x+4*Log[s^-1*mu2]^2*Log[1-x]*x^2-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-92/3*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1+208/27*Log[x]*x-112/27*Log[x]*x^2-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2-20/9*Log[x]*Pi^2*x+4*Log[x]*Pi^2*x^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-44/3*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1+92/9*Log[x]*Log[s^-1*mu2]*x-80/9*Log[x]*Log[s^-1*mu2]*x^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^2*x^2+34/3*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1-26/9*Log[x]^2*x+2*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x-4/3*Log[x]^2*Log[1-x]*x^2+10/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]*x-20/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1+4/9*Log[x]^3*x^2-4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x-8/3*Log[x]*PolyLog[2,x]*x^2-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1-8/3*PolyLog[1,2,x]*x+8/3*PolyLog[1,2,x]*x^2+4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x+8/3*PolyLog[3,x]*x^2)+Nf^2*(400/81-200/81*x^-1-200/81*x+4/9*Pi^2*x^-1-8/9*Pi^2+4/9*Pi^2*x+160/27*Log[s^-1*mu2]-80/27*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*x+16/9*Log[s^-1*mu2]^2-8/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*x-80/27*Log[x]+40/27*Log[x]*x^-1+40/27*Log[x]*x-16/9*Log[x]*Log[s^-1*mu2]+8/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*x+8/9*Log[x]^2-4/9*Log[x]^2*x^-1-4/9*Log[x]^2*x)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2+688/9*z3*x^-1-422/9*z3-38/3*z3*x+80/3*z3*x^2-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-404/27*Pi^2-50/9*Pi^2*x-137/90*Pi^4*x^-2-49/45*Pi^4*x^-1-1/3*Pi^4+5/9*Pi^4*x-14/9*Pi^4*x^2-808/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1+424/27*Log[1-x]*x-808/27*Log[1-x]*x^2-20*Log[1-x]*z3*x^-2+4*Log[1-x]*z3*x^-1-8*Log[1-x]*z3-36*Log[1-x]*z3*x+4*Log[1-x]*z3*x^2+28/3*Log[1-x]*Pi^2*x^-2-329/18*Log[1-x]*Pi^2*x^-1+94/9*Log[1-x]*Pi^2+67/18*Log[1-x]*Pi^2*x+124/9*Log[1-x]^2+5/9*Log[1-x]^2*x^-1+5/9*Log[1-x]^2*x+2*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-7/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-2/3*Log[1-x]^2*Pi^2-7/6*Log[1-x]^2*Pi^2*x+8*Log[1-x]^2*Pi^2*x*hLZ-14/3*Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^2*Pi^2*x^2*hLZ+44/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-41/9*Log[1-x]^3*x^-1-41/9*Log[1-x]^3*x+22/9*Log[1-x]^3*x^2-3/4*Log[1-x]^4-8/3*Log[1-x]^4*x^-1+7/6*Log[1-x]^4*x-5/3*Log[1-x]^4*x^2+20*Log[1-x]^2*PolyLog[2,x]*x^-2-34*Log[1-x]^2*PolyLog[2,x]*x^-1+34*Log[1-x]^2*PolyLog[2,x]*x-20*Log[1-x]^2*PolyLog[2,x]*x^2+24*Log[1-x]*PolyLog[1,2,x]*x^-2-40*Log[1-x]*PolyLog[1,2,x]*x^-1+40*Log[1-x]*PolyLog[1,2,x]*x-24*Log[1-x]*PolyLog[1,2,x]*x^2-4*Log[1-x]*PolyLog[3,x]+48*Log[1-x]*PolyLog[3,x]*x^-1+8*Log[1-x]*PolyLog[3,x]*x+24*Log[1-x]*PolyLog[3,x]*x^2+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+173/9*Log[s^-1*mu2]*Pi^2*x^-1-119/18*Log[s^-1*mu2]*Pi^2-4*Log[s^-1*mu2]*Pi^2*x-320/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+281/9*Log[s^-1*mu2]*Log[1-x]*x-320/9*Log[s^-1*mu2]*Log[1-x]*x^2+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+46/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2*hLZ-13/3*Log[s^-1*mu2]*Log[1-x]^2+13/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+13/3*Log[s^-1*mu2]*Log[1-x]^2*x+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-25/3*Log[s^-1*mu2]^2*Pi^2*x^-1+25/6*Log[s^-1*mu2]^2*Pi^2-10*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+11*Log[s^-1*mu2]^2*Log[1-x]*x-10*Log[s^-1*mu2]^2*Log[1-x]*x^2+Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^2*Log[1-x]^2*x+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]*x+4*Log[s^-1*mu2]^3*Log[1-x]*x^2-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+3857/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1-1192/27*Log[x]*x+808/27*Log[x]*x^2+48*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+26*Log[x]*z3+12*Log[x]*z3*x-4*Log[x]*z3*x^2+152/9*Log[x]*Pi^2*x^-2-185/9*Log[x]*Pi^2*x^-1+49/6*Log[x]*Pi^2+73/18*Log[x]*Pi^2*x+4*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-169/3*Log[x]*Log[1-x]*x^-1+24*Log[x]*Log[1-x]*x-14/3*Log[x]*Log[1-x]*Pi^2*x^-2-8*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+29/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-5/6*Log[x]*Log[1-x]*Pi^2-12*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x*hLZ+52/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]*Pi^2*x^2*hLZ-31/6*Log[x]*Log[1-x]^2-40/3*Log[x]*Log[1-x]^2*x^-2+73/3*Log[x]*Log[1-x]^2*x^-1-15*Log[x]*Log[1-x]^2*x+6*Log[x]*Log[1-x]^2*x^2+2*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+2/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+22/3*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x*hLZ+4/3*Log[x]*Log[1-x]^3*x^2+4*Log[x]*Log[1-x]^3*x^2*hLZ+10*Log[x]*Log[1-x]*PolyLog[2,x]-8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+28*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-24*Log[x]*Log[1-x]*PolyLog[2,x]*x+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^2+290/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1-359/9*Log[x]*Log[s^-1*mu2]*x+320/9*Log[x]*Log[s^-1*mu2]*x^2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+34/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^2*hLZ+43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-Log[x]*Log[s^-1*mu2]*Log[1-x]^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^2*hLZ+5/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-9*Log[x]*Log[s^-1*mu2]^2*x+10*Log[x]*Log[s^-1*mu2]^2*x^2-7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x-4*Log[x]*Log[s^-1*mu2]^3*x^2-307/9*Log[x]^2-124/3*Log[x]^2*x^-2+148/3*Log[x]^2*x^-1+12*Log[x]^2*(1-x)^-1-67/9*Log[x]^2*x+2/3*Log[x]^2*Pi^2*x^-2-7*Log[x]^2*Pi^2*x^-1+1/12*Log[x]^2*Pi^2+17/6*Log[x]^2*Pi^2*x-20/3*Log[x]^2*Pi^2*x^2+8*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-2-50/3*Log[x]^2*Log[1-x]*x^-1+14/3*Log[x]^2*Log[1-x]*x+22/3*Log[x]^2*Log[1-x]*x^2+2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-2*hLZ+3*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+3*Log[x]^2*Log[1-x]^2*x+8*Log[x]^2*Log[1-x]^2*x*hLZ-8*Log[x]^2*Log[1-x]^2*x^2-8*Log[x]^2*Log[1-x]^2*x^2*hLZ-65/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+64/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7/3*Log[x]^2*Log[s^-1*mu2]*x+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^2*hLZ+9/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-5*Log[x]^2*Log[s^-1*mu2]^2*x+4*Log[x]^2*Log[s^-1*mu2]^2*x^2+62/9*Log[x]^3+112/9*Log[x]^3*x^-2-76/9*Log[x]^3*x^-1+Log[x]^3*x-22/9*Log[x]^3*x^2+3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-2*hLZ-2/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-16/3*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x*hLZ+20/3*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[1-x]*x^2*hLZ-3*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x-1/4*Log[x]^4-2*Log[x]^4*x^-2-1/3*Log[x]^4*x^-1-1/6*Log[x]^4*x-1/3*Log[x]^4*x^2+3*Log[x]^2*PolyLog[2,x]+8*Log[x]^2*PolyLog[2,x]*x^-2-6*Log[x]^2*PolyLog[2,x]*x+12*Log[x]^2*PolyLog[2,x]*x^2+12*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]*x+24*Log[x]*PolyLog[1,2,x]*x^2+106/3*Log[x]*PolyLog[2,x]+24*Log[x]*PolyLog[2,x]*x^-2-56*Log[x]*PolyLog[2,x]*x^-1+34/3*Log[x]*PolyLog[2,x]*x+80/3*Log[x]*PolyLog[2,x]*x^2+8*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+16*Log[x]*PolyLog[3,x]*x-40*Log[x]*PolyLog[3,x]*x^2+80/3*PolyLog[1,2,x]*x^-2-206/3*PolyLog[1,2,x]*x^-1+206/3*PolyLog[1,2,x]*x-80/3*PolyLog[1,2,x]*x^2-4*PolyLog[2,x]*Pi^2*x^-2+46/3*PolyLog[2,x]*Pi^2*x^-1-17/3*PolyLog[2,x]*Pi^2-8*PolyLog[2,x]*Pi^2*x+32/3*PolyLog[2,x]*Pi^2*x^2-106/3*PolyLog[3,x]-24*PolyLog[3,x]*x^-2+56*PolyLog[3,x]*x^-1-34/3*PolyLog[3,x]*x-80/3*PolyLog[3,x]*x^2+6*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-2+8*PolyLog[4,1-x]*x^-1+52*PolyLog[4,1-x]*x-8*PolyLog[4,1-x]*x^2-6*PolyLog[4,-x*(1-x)^-1]+8*PolyLog[4,-x*(1-x)^-1]*x^-2-76*PolyLog[4,-x*(1-x)^-1]*x^-1+16*PolyLog[4,-x*(1-x)^-1]*x-32*PolyLog[4,-x*(1-x)^-1]*x^2-28*PolyLog[4,x]-8*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1-4*PolyLog[4,x]*x+24*PolyLog[4,x]*x^2)+Nc*Nf*(-1820/27+910/27*x^-1+910/27*x+92/9*z3*x^-1-184/9*z3+92/9*z3*x-28/27*Pi^2*x^-1+20/27*Pi^2+8/27*Pi^2*x-104/3*Log[s^-1*mu2]+52/3*Log[s^-1*mu2]*x^-1+52/3*Log[s^-1*mu2]*x+10/9*Log[s^-1*mu2]*Pi^2*x^-1-20/9*Log[s^-1*mu2]*Pi^2+10/9*Log[s^-1*mu2]*Pi^2*x+4/3*Log[s^-1*mu2]^2-2/3*Log[s^-1*mu2]^2*x^-1-2/3*Log[s^-1*mu2]^2*x+32/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-1-16/9*Log[s^-1*mu2]^3*x+52/3*Log[x]-46/9*Log[x]*x^-1-110/9*Log[x]*x-7/3*Log[x]*Pi^2*x^-1+34/9*Log[x]*Pi^2-25/9*Log[x]*Pi^2*x-4/3*Log[x]*Log[s^-1*mu2]+2*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*x-16/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x-34/9*Log[x]^2+3*Log[x]^2*x^-1+13/3*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+4/3*Log[x]^2*Log[1-x]*x+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*x+4/3*Log[x]^3-10/9*Log[x]^3*x^-1-8/9*Log[x]^3*x-16/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*x+16/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*x)+Nc^2*(23213/324-23213/648*x^-1-23213/648*x-200/9*z3*x^-1+400/9*z3-200/9*z3*x-71/27*Pi^2*x^-1+259/27*Pi^2-188/27*Pi^2*x-121/180*Pi^4*x^-1+109/90*Pi^4-97/180*Pi^4*x-103/27*Log[s^-1*mu2]+103/54*Log[s^-1*mu2]*x^-1+103/54*Log[s^-1*mu2]*x-28*Log[s^-1*mu2]*z3*x^-1+56*Log[s^-1*mu2]*z3-28*Log[s^-1*mu2]*z3*x-37/9*Log[s^-1*mu2]*Pi^2*x^-1+56/9*Log[s^-1*mu2]*Pi^2-19/9*Log[s^-1*mu2]*Pi^2*x-268/9*Log[s^-1*mu2]^2+134/9*Log[s^-1*mu2]^2*x^-1+134/9*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Pi^2*x-68/9*Log[s^-1*mu2]^3+34/9*Log[s^-1*mu2]^3*x^-1+34/9*Log[s^-1*mu2]^3*x+2*Log[s^-1*mu2]^4-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*x+103/54*Log[x]-1639/108*Log[x]*x^-1+1433/108*Log[x]*x+18*Log[x]*z3*x^-1-28*Log[x]*z3+10*Log[x]*z3*x+17/2*Log[x]*Pi^2*x^-1-97/9*Log[x]*Pi^2+119/18*Log[x]*Pi^2*x+268/9*Log[x]*Log[s^-1*mu2]-173/9*Log[x]*Log[s^-1*mu2]*x^-1-95/9*Log[x]*Log[s^-1*mu2]*x-11/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2-5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+34/3*Log[x]*Log[s^-1*mu2]^2-14/3*Log[x]*Log[s^-1*mu2]^2*x^-1-20/3*Log[x]*Log[s^-1*mu2]^2*x-4*Log[x]*Log[s^-1*mu2]^3+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*x+35/9*Log[x]^2-62/9*Log[x]^2*x^-1-101/9*Log[x]^2*x+19/12*Log[x]^2*Pi^2*x^-1-7/3*Log[x]^2*Pi^2+25/12*Log[x]^2*Pi^2*x+38/3*Log[x]^2*Log[1-x]-19/3*Log[x]^2*Log[1-x]*x^-1-19/3*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[s^-1*mu2]-25/6*Log[x]^2*Log[s^-1*mu2]*x^-1-13/6*Log[x]^2*Log[s^-1*mu2]*x+4*Log[x]^2*Log[s^-1*mu2]^2-3/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2*x-5*Log[x]^3+31/9*Log[x]^3*x^-1+67/18*Log[x]^3*x-2*Log[x]^3*Log[s^-1*mu2]+Log[x]^3*Log[s^-1*mu2]*x^-1+5/6*Log[x]^4-7/12*Log[x]^4*x^-1-1/6*Log[x]^4*x+Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*x+76/3*Log[x]*PolyLog[2,x]-38/3*Log[x]*PolyLog[2,x]*x^-1-38/3*Log[x]*PolyLog[2,x]*x-4*Log[x]*PolyLog[3,x]*x^-1+4*Log[x]*PolyLog[3,x]*x-76/3*PolyLog[3,x]+38/3*PolyLog[3,x]*x^-1+38/3*PolyLog[3,x]*x+6*PolyLog[4,x]*x^-1-6*PolyLog[4,x]*x)+I*Nc^-4*(45/4*Pi*x^-1-45/2*Pi+45/4*Pi*x-12*Pi*z3*x^-1+24*Pi*z3-24*Pi*z3*x-5/3*Pi^3*x^-1+10/3*Pi^3-5/3*Pi^3*x+4*Log[1-x]*Pi*x^-2+4*Log[1-x]*Pi*x^-1-20*Log[1-x]*Pi+12*Log[1-x]*Pi*x+Log[1-x]*Pi^3*x^-1-2/3*Log[1-x]*Pi^3-1/3*Log[1-x]*Pi^3*x+Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi+Log[1-x]^2*Pi*x-2*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi-2*Log[1-x]^3*Pi*x-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+4*Log[1-x]*PolyLog[2,x]*Pi*x+6*Log[s^-1*mu2]*Pi*x^-1-12*Log[s^-1*mu2]*Pi+6*Log[s^-1*mu2]*Pi*x-2*Log[s^-1*mu2]*Pi^3*x^-1+4*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Pi^3*x+10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-20*Log[s^-1*mu2]*Log[1-x]*Pi+10*Log[s^-1*mu2]*Log[1-x]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+2*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[s^-1*mu2]^2*Pi+2*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+Log[x]*Pi*x^-1-Log[x]*Pi*x+7/6*Log[x]*Pi^3*x^-1-16/3*Log[x]*Pi^3+7/2*Log[x]*Pi^3*x-Log[x]*Log[1-x]^2*Pi*x^-1+Log[x]*Log[1-x]^2*Pi*x+3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi*x+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-Log[x]*Log[s^-1*mu2]^2*Pi*x-9/2*Log[x]^2*Pi*x^-1+Log[x]^2*Pi-3*Log[x]^2*Pi*x-3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi-Log[x]^2*Log[s^-1*mu2]*Pi*x+4/3*Log[x]^3*Pi*x^-1-10/3*Log[x]^3*Pi+5/3*Log[x]^3*Pi*x+10*Log[x]*PolyLog[2,x]*Pi*x^-1-24*Log[x]*PolyLog[2,x]*Pi+10*Log[x]*PolyLog[2,x]*Pi*x+4*PolyLog[1,2,x]*Pi*x^-1-24*PolyLog[1,2,x]*Pi+20*PolyLog[1,2,x]*Pi*x+2*PolyLog[2,x]*Pi*x^-1-2*PolyLog[2,x]*Pi*x-12*PolyLog[3,x]*Pi*x^-1+40*PolyLog[3,x]*Pi-16*PolyLog[3,x]*Pi*x)+I*Nc^-3*(-12*Pi*x^-1+24*Pi-24*Pi*x-24*Pi*z3*x^-1+12*Pi*z3+40*Pi*z3*x^2+7/2*Pi^3*x^-1-8/3*Pi^3-8*Log[1-x]*Pi*x^-1+12*Log[1-x]*Pi+9*Log[1-x]*Pi*x-32*Log[1-x]*Pi*x^2-32/3*Log[1-x]*Pi^3*x^-2+32/3*Log[1-x]*Pi^3*x^-1-25/6*Log[1-x]*Pi^3-7/3*Log[1-x]*Pi^3*x+14/3*Log[1-x]*Pi^3*x^2+4*Log[1-x]^2*Pi*x^-1-23/2*Log[1-x]^2*Pi+8*Log[1-x]^2*Pi*x+13/3*Log[1-x]^3*Pi-26/3*Log[1-x]^3*Pi*x+20/3*Log[1-x]^3*Pi*x^2+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-2*Log[1-x]*PolyLog[2,x]*Pi-12*Log[1-x]*PolyLog[2,x]*Pi*x+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1+22*Log[s^-1*mu2]*Pi-6*Log[s^-1*mu2]*Pi*x-2/3*Log[s^-1*mu2]*Pi^3*x^-2-10/3*Log[s^-1*mu2]*Pi^3*x^-1+5/3*Log[s^-1*mu2]*Pi^3-7*Log[s^-1*mu2]*Log[1-x]*Pi+20*Log[s^-1*mu2]*Log[1-x]*Pi*x-24*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-11*Log[s^-1*mu2]*Log[1-x]^2*Pi+26*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-16*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi+14*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi-32*Log[x]*Pi*x^-2-9*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-1+8*Log[x]*Pi+9*Log[x]*Pi*x+32*Log[x]*Pi*x^2+2/3*Log[x]*Pi^3*x^-2+31/3*Log[x]*Pi^3*x^-1-19/3*Log[x]*Pi^3+7/3*Log[x]*Pi^3*x-14/3*Log[x]*Pi^3*x^2-10*Log[x]*Log[1-x]*Pi*x^-1+10*Log[x]*Log[1-x]*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^-1-4*Log[x]*Log[1-x]^2*Pi*x-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]*Pi*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi*x+24*Log[x]*Log[s^-1*mu2]*Pi*x^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi*x+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^2+12*Log[x]^2*Pi*x^-2-Log[x]^2*Pi*x^-1-1/2*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2-4*Log[x]^2*Log[1-x]*Pi*x^-1-6*Log[x]^2*Log[1-x]*Pi+16*Log[x]^2*Log[1-x]*Pi*x-12*Log[x]^2*Log[1-x]*Pi*x^2+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Pi+10*Log[x]^2*Log[s^-1*mu2]*Pi*x-16*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^3*Pi*x^-2+26/3*Log[x]^3*Pi*x^-1-8/3*Log[x]^3*Pi-10/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x^2-24*Log[x]*PolyLog[2,x]*Pi*x^-2+44*Log[x]*PolyLog[2,x]*Pi*x^-1-44*Log[x]*PolyLog[2,x]*Pi+44*Log[x]*PolyLog[2,x]*Pi*x-24*Log[x]*PolyLog[2,x]*Pi*x^2+48*PolyLog[1,2,x]*Pi*x^-1-32*PolyLog[1,2,x]*Pi+16*PolyLog[1,2,x]*Pi*x-40*PolyLog[1,2,x]*Pi*x^2-10*PolyLog[2,x]*Pi*x^-1-8*PolyLog[2,x]*Pi+16*PolyLog[2,x]*Pi*x+24*PolyLog[3,x]*Pi*x^-2-64*PolyLog[3,x]*Pi*x^-1+64*PolyLog[3,x]*Pi-64*PolyLog[3,x]*Pi*x+24*PolyLog[3,x]*Pi*x^2)+I*Nc^-3*Nf*(-88/9*Pi*x^-1+176/9*Pi-88/9*Pi*x+5/9*Pi^3*x^-1-10/9*Pi^3+5/9*Pi^3*x-40/9*Log[1-x]*Pi*x^-1+80/9*Log[1-x]*Pi-40/9*Log[1-x]*Pi*x+2/3*Log[1-x]^2*Pi*x^-1-4/3*Log[1-x]^2*Pi+2/3*Log[1-x]^2*Pi*x-14/3*Log[s^-1*mu2]*Pi*x^-1+28/3*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi*x-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]*Pi*x-2/3*Log[s^-1*mu2]^2*Pi*x^-1+4/3*Log[s^-1*mu2]^2*Pi-2/3*Log[s^-1*mu2]^2*Pi*x-8/9*Log[x]*Pi*x^-1+8/9*Log[x]*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*x+4/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x+4/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi+4/3*PolyLog[2,x]*Pi*x)+I*Nc^-2*(1075/36*Pi*x^-1-1075/18*Pi+1075/36*Pi*x+20*Pi*z3*x^-1-32*Pi*z3+32*Pi*z3*x+89/18*Pi^3*x^-1-53/9*Pi^3+17/18*Pi^3*x+4*Log[1-x]*Pi*x^-2-56/9*Log[1-x]*Pi*x^-1+4/9*Log[1-x]*Pi+16/9*Log[1-x]*Pi*x-28/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+52/3*Log[1-x]*Pi^3+8*Log[1-x]*Pi^3*hLZ-8*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+4/3*Log[1-x]^2*Pi*x^-1-8/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x+4*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-8*Log[1-x]^3*Pi-8*Log[1-x]^3*Pi*hLZ+4*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ-4*Log[1-x]*PolyLog[2,x]*Pi*x^-1+16*Log[1-x]*PolyLog[2,x]*Pi-12*Log[1-x]*PolyLog[2,x]*Pi*x+71/3*Log[s^-1*mu2]*Pi*x^-1-142/3*Log[s^-1*mu2]*Pi+71/3*Log[s^-1*mu2]*Pi*x-1/3*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3-1/3*Log[s^-1*mu2]*Pi^3*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]^2*Pi-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+11/3*Log[s^-1*mu2]^2*Pi*x^-1-22/3*Log[s^-1*mu2]^2*Pi+11/3*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi+2*Log[s^-1*mu2]^3*Pi*x-67/9*Log[x]*Pi*x^-1+67/9*Log[x]*Pi*x+31/6*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-4*Log[x]*Pi^3-8*Log[x]*Pi^3*hLZ+3/2*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ+Log[x]*Log[1-x]^2*Pi*x^-1-Log[x]*Log[1-x]^2*Pi*x-17/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+17/3*Log[x]*Log[s^-1*mu2]*Pi*x-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi*x+37/6*Log[x]^2*Pi*x^-1-23/3*Log[x]^2*Pi+10/3*Log[x]^2*Pi*x-16*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+32*Log[x]^2*Log[1-x]*Pi+16*Log[x]^2*Log[1-x]*Pi*hLZ-16*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ-5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Pi+8*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-9*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+6*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-26/3*Log[x]^3*Pi-8*Log[x]^3*Pi*hLZ+5*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-26*Log[x]*PolyLog[2,x]*Pi*x^-1+56*Log[x]*PolyLog[2,x]*Pi-26*Log[x]*PolyLog[2,x]*Pi*x-16*PolyLog[1,2,x]*Pi*x^-1+48*PolyLog[1,2,x]*Pi-32*PolyLog[1,2,x]*Pi*x-40/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi+32/3*PolyLog[2,x]*Pi*x+24*PolyLog[3,x]*Pi*x^-1-72*PolyLog[3,x]*Pi+28*PolyLog[3,x]*Pi*x)+I*Nc^-2*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1-248/27*Pi+64/9*Pi*x+2/9*Pi^3-4/9*Pi^3*x+4/9*Pi^3*x^2+8*Log[1-x]*Pi-40/3*Log[1-x]*Pi*x+80/9*Log[1-x]*Pi*x^2-2/3*Log[1-x]^2*Pi+4/3*Log[1-x]^2*Pi*x-4/3*Log[1-x]^2*Pi*x^2-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1-64/9*Log[s^-1*mu2]*Pi+8/3*Log[s^-1*mu2]*Pi*x+16/3*Log[s^-1*mu2]*Log[1-x]*Pi-32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+40/9*Log[x]*Pi*x-80/9*Log[x]*Pi*x^2+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+8/3*Log[x]*Log[1-x]*Pi*x-8/3*Log[x]*Log[1-x]*Pi*x^2+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi*x-8*Log[x]*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x+4/3*Log[x]^2*Pi*x^2+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1-4/3*PolyLog[2,x]*Pi+16/3*PolyLog[2,x]*Pi*x-16/3*PolyLog[2,x]*Pi*x^2)+I*Nc^-2*Nf^2*(40/27*Pi*x^-1-80/27*Pi+40/27*Pi*x+8/9*Log[s^-1*mu2]*Pi*x^-1-16/9*Log[s^-1*mu2]*Pi+8/9*Log[s^-1*mu2]*Pi*x)+I*Nc^-1*(808/27*Pi*x^-2-868/27*Pi*x^-1+524/27*Pi-40/9*Pi*x+20*Pi*z3*x^-2+4*Pi*z3*x^-1+10*Pi*z3-24*Pi*z3*x-40*Pi*z3*x^2+8*Pi^3*x^-2-13*Pi^3*x^-1+82/9*Pi^3-23/9*Pi^3*x-40/9*Pi^3*x^2+8*Log[1-x]*Pi*x^-1-32*Log[1-x]*Pi+142/3*Log[1-x]*Pi*x-32/9*Log[1-x]*Pi*x^2+8*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ-28/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-5/3*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLZ+38/3*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-12*Log[1-x]*Pi^3*x^2-4*Log[1-x]*Pi^3*x^2*hLZ+6*Log[1-x]^2*Pi*x^-2-19*Log[1-x]^2*Pi*x^-1+92/3*Log[1-x]^2*Pi-97/3*Log[1-x]^2*Pi*x+40/3*Log[1-x]^2*Pi*x^2+8/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-4/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ-4*Log[1-x]^3*Pi+4*Log[1-x]^3*Pi*hLZ+28/3*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ-16/3*Log[1-x]^3*Pi*x^2+4*Log[1-x]^3*Pi*x^2*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-12*Log[1-x]*PolyLog[2,x]*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x-8*Log[1-x]*PolyLog[2,x]*Pi*x^2+32/9*Log[s^-1*mu2]*Pi*x^-2-44/9*Log[s^-1*mu2]*Pi*x^-1+40/9*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x+4*Log[s^-1*mu2]*Pi^3*x^-2+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi+38/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-32*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ+20*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ-2*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[s^-1*mu2]^2*Pi+4*Log[s^-1*mu2]^2*Pi*x-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi-24*Log[s^-1*mu2]^2*Log[1-x]*Pi*x+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi-32/9*Log[x]*Pi*x^-2+358/9*Log[x]*Pi*x^-1+48*Log[x]*Pi*(1-x)^-1-24*Log[x]*Pi-358/9*Log[x]*Pi*x+32/9*Log[x]*Pi*x^2+4*Log[x]*Pi^3*x^-2*hLZ-10*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+7*Log[x]*Pi^3+4*Log[x]*Pi^3*hLZ-8*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ+40/3*Log[x]*Pi^3*x^2+4*Log[x]*Pi^3*x^2*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+86/3*Log[x]*Log[1-x]*Pi*x^-1-86/3*Log[x]*Log[1-x]*Pi*x+80/3*Log[x]*Log[1-x]*Pi*x^2+4*Log[x]*Log[1-x]^2*Pi*x^-2-2*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*x-4*Log[x]*Log[1-x]^2*Pi*x^2+4*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi*x-4*Log[x]*Log[s^-1*mu2]*Pi*x^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Pi*x-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-2*Log[x]^2*Pi*x^-2-29/3*Log[x]^2*Pi*x^-1+32/3*Log[x]^2*Pi+13/3*Log[x]^2*Pi*x-40/3*Log[x]^2*Pi*x^2-16*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+8*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[1-x]*Pi*hLZ-12*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^2-8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-5*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-12*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ+8*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ-32/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+3*Log[x]^3*Pi+4*Log[x]^3*Pi*hLZ+2/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+4*Log[x]^3*Pi*x^2*hLZ+32*Log[x]*PolyLog[2,x]*Pi*x^-2-48*Log[x]*PolyLog[2,x]*Pi*x^-1+48*Log[x]*PolyLog[2,x]*Pi-48*Log[x]*PolyLog[2,x]*Pi*x+32*Log[x]*PolyLog[2,x]*Pi*x^2-24*PolyLog[1,2,x]*Pi*x^-2-16*PolyLog[1,2,x]*Pi*x^-1+12*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x+40*PolyLog[1,2,x]*Pi*x^2-80/3*PolyLog[2,x]*Pi*x^-2-4/3*PolyLog[2,x]*Pi*x^-1+154/3*PolyLog[2,x]*Pi-220/3*PolyLog[2,x]*Pi*x+160/3*PolyLog[2,x]*Pi*x^2-40*PolyLog[3,x]*Pi*x^-2+48*PolyLog[3,x]*Pi*x^-1-44*PolyLog[3,x]*Pi+88*PolyLog[3,x]*Pi*x-40*PolyLog[3,x]*Pi*x^2)+I*Nc^-1*Nf*(-178/27*Pi*x^-1+356/27*Pi-178/27*Pi*x-2/9*Pi^3*x^-1+4/9*Pi^3-2/9*Pi^3*x+40/9*Log[1-x]*Pi*x^-1-80/9*Log[1-x]*Pi+40/9*Log[1-x]*Pi*x-2/3*Log[1-x]^2*Pi*x^-1+4/3*Log[1-x]^2*Pi-2/3*Log[1-x]^2*Pi*x-44/9*Log[s^-1*mu2]*Pi*x^-1+88/9*Log[s^-1*mu2]*Pi-44/9*Log[s^-1*mu2]*Pi*x+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]*Pi*x-2/3*Log[s^-1*mu2]^2*Pi*x^-1+4/3*Log[s^-1*mu2]^2*Pi-2/3*Log[s^-1*mu2]^2*Pi*x+16/9*Log[x]*Pi*x^-1-16/9*Log[x]*Pi*x+8/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi*x-8/3*Log[x]^2*Pi*x^-1+8/3*Log[x]^2*Pi-4/3*Log[x]^2*Pi*x-4/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi-4/3*PolyLog[2,x]*Pi*x)+I*(25/12*Pi*x^-1-25/6*Pi+25/12*Pi*x-2*Pi*z3*x^-1+4*Pi*z3-2*Pi*z3*x-40/9*Pi^3*x^-1+41/9*Pi^3-1/9*Pi^3*x-8*Log[1-x]*Pi*x^-2+20/9*Log[1-x]*Pi*x^-1+176/9*Log[1-x]*Pi-124/9*Log[1-x]*Pi*x+25/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-50/3*Log[1-x]*Pi^3-8*Log[1-x]*Pi^3*hLZ+25/3*Log[1-x]*Pi^3*x+4*Log[1-x]*Pi^3*x*hLZ-7/3*Log[1-x]^2*Pi*x^-1+14/3*Log[1-x]^2*Pi-7/3*Log[1-x]^2*Pi*x-2*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+4*Log[1-x]^3*Pi+8*Log[1-x]^3*Pi*hLZ-2*Log[1-x]^3*Pi*x-4*Log[1-x]^3*Pi*x*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-16*Log[1-x]*PolyLog[2,x]*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x-14/3*Log[s^-1*mu2]*Pi*x^-1+28/3*Log[s^-1*mu2]*Pi-14/3*Log[s^-1*mu2]*Pi*x+4*Log[s^-1*mu2]*Pi^3*x^-1-8*Log[s^-1*mu2]*Pi^3+4*Log[s^-1*mu2]*Pi^3*x-10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+20*Log[s^-1*mu2]*Log[1-x]*Pi-10*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]^2*Pi+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-7/3*Log[s^-1*mu2]^2*Pi*x^-1+14/3*Log[s^-1*mu2]^2*Pi-7/3*Log[s^-1*mu2]^2*Pi*x-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-4*Log[s^-1*mu2]^3*Pi*x^-1+8*Log[s^-1*mu2]^3*Pi-4*Log[s^-1*mu2]^3*Pi*x+35/9*Log[x]*Pi*x^-1-35/9*Log[x]*Pi*x-17/2*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ+38/3*Log[x]*Pi^3+8*Log[x]*Pi^3*hLZ-13/2*Log[x]*Pi^3*x-4*Log[x]*Pi^3*x*hLZ-2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi*x+1/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi*x+3*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi*x+13/6*Log[x]^2*Pi*x^-1+13/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x+20*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-40*Log[x]^2*Log[1-x]*Pi-16*Log[x]^2*Log[1-x]*Pi*hLZ+20*Log[x]^2*Log[1-x]*Pi*x+8*Log[x]^2*Log[1-x]*Pi*x*hLZ+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-18*Log[x]^2*Log[s^-1*mu2]*Pi-8*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+15*Log[x]^2*Log[s^-1*mu2]*Pi*x+4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-10*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+16*Log[x]^3*Pi+8*Log[x]^3*Pi*hLZ-26/3*Log[x]^3*Pi*x-4*Log[x]^3*Pi*x*hLZ+22*Log[x]*PolyLog[2,x]*Pi*x^-1-40*Log[x]*PolyLog[2,x]*Pi+22*Log[x]*PolyLog[2,x]*Pi*x+12*PolyLog[1,2,x]*Pi*x^-1-24*PolyLog[1,2,x]*Pi+12*PolyLog[1,2,x]*Pi*x+28/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi-20/3*PolyLog[2,x]*Pi*x-16*PolyLog[3,x]*Pi*x^-1+32*PolyLog[3,x]*Pi-16*PolyLog[3,x]*Pi*x)+I*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1+248/27*Pi-64/9*Pi*x-2/9*Pi^3+4/9*Pi^3*x-4/9*Pi^3*x^2-8*Log[1-x]*Pi+40/3*Log[1-x]*Pi*x-80/9*Log[1-x]*Pi*x^2+2/3*Log[1-x]^2*Pi-4/3*Log[1-x]^2*Pi*x+4/3*Log[1-x]^2*Pi*x^2+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1+64/9*Log[s^-1*mu2]*Pi-8/3*Log[s^-1*mu2]*Pi*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi+32/3*Log[s^-1*mu2]*Log[1-x]*Pi*x-8*Log[s^-1*mu2]*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-40/9*Log[x]*Pi*x+80/9*Log[x]*Pi*x^2-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-8/3*Log[x]*Log[1-x]*Pi*x+8/3*Log[x]*Log[1-x]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi+4/3*Log[x]^2*Pi*x-4/3*Log[x]^2*Pi*x^2-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1+4/3*PolyLog[2,x]*Pi-16/3*PolyLog[2,x]*Pi*x+16/3*PolyLog[2,x]*Pi*x^2)+I*Nf^2*(-40/27*Pi*x^-1+80/27*Pi-40/27*Pi*x-8/9*Log[s^-1*mu2]*Pi*x^-1+16/9*Log[s^-1*mu2]*Pi-8/9*Log[s^-1*mu2]*Pi*x)+I*Nc*(-808/27*Pi*x^-2+1192/27*Pi*x^-1-1172/27*Pi+256/9*Pi*x-20*Pi*z3*x^-2+20*Pi*z3*x^-1-22*Pi*z3+24*Pi*z3*x-8*Pi^3*x^-2+19/2*Pi^3*x^-1-58/9*Pi^3+23/9*Pi^3*x+40/9*Pi^3*x^2+20*Log[1-x]*Pi-169/3*Log[1-x]*Pi*x+320/9*Log[1-x]*Pi*x^2+8/3*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ-4/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+35/6*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLZ-31/3*Log[1-x]*Pi^3*x-4*Log[1-x]*Pi^3*x*hLZ+22/3*Log[1-x]*Pi^3*x^2+4*Log[1-x]*Pi^3*x^2*hLZ-6*Log[1-x]^2*Pi*x^-2+15*Log[1-x]^2*Pi*x^-1-115/6*Log[1-x]^2*Pi+73/3*Log[1-x]^2*Pi*x-40/3*Log[1-x]^2*Pi*x^2-8/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+4/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-1/3*Log[1-x]^3*Pi-4*Log[1-x]^3*Pi*hLZ-2/3*Log[1-x]^3*Pi*x+4*Log[1-x]^3*Pi*x*hLZ-4/3*Log[1-x]^3*Pi*x^2-4*Log[1-x]^3*Pi*x^2*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-24*Log[1-x]*PolyLog[2,x]*Pi*x^-1+14*Log[1-x]*PolyLog[2,x]*Pi-4*Log[1-x]*PolyLog[2,x]*Pi*x+8*Log[1-x]*PolyLog[2,x]*Pi*x^2-320/9*Log[s^-1*mu2]*Pi*x^-2+359/9*Log[s^-1*mu2]*Pi*x^-1-238/9*Log[s^-1*mu2]*Pi+26/3*Log[s^-1*mu2]*Pi*x-10/3*Log[s^-1*mu2]*Pi^3*x^-2+10/3*Log[s^-1*mu2]*Pi^3*x^-1-5/3*Log[s^-1*mu2]*Pi^3-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+55/3*Log[s^-1*mu2]*Log[1-x]*Pi-98/3*Log[s^-1*mu2]*Log[1-x]*Pi*x+20*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-5*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^2*hLZ-10*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[s^-1*mu2]^2*Pi*x^-1-3*Log[s^-1*mu2]^2*Pi-2*Log[s^-1*mu2]^2*Pi*x+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^2+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1+2*Log[s^-1*mu2]^3*Pi+320/9*Log[x]*Pi*x^-2-277/9*Log[x]*Pi*x^-1-32*Log[x]*Pi*(1-x)^-1+16*Log[x]*Pi+277/9*Log[x]*Pi*x-320/9*Log[x]*Pi*x^2-2/3*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ-1/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ-2/3*Log[x]*Pi^3-4*Log[x]*Pi^3*hLZ+17/3*Log[x]*Pi^3*x+4*Log[x]*Pi^3*x*hLZ-26/3*Log[x]*Pi^3*x^2-4*Log[x]*Pi^3*x^2*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-56/3*Log[x]*Log[1-x]*Pi*x^-1+56/3*Log[x]*Log[1-x]*Pi*x-80/3*Log[x]*Log[1-x]*Pi*x^2-4*Log[x]*Log[1-x]^2*Pi*x^-2-2*Log[x]*Log[1-x]^2*Pi*x^-1+2*Log[x]*Log[1-x]^2*Pi*x+4*Log[x]*Log[1-x]^2*Pi*x^2+20*Log[x]*Log[s^-1*mu2]*Pi*x^-2-34/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+34/3*Log[x]*Log[s^-1*mu2]*Pi*x-20*Log[x]*Log[s^-1*mu2]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^2-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Pi*x+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^2-10*Log[x]^2*Pi*x^-2+32/3*Log[x]^2*Pi*x^-1-61/6*Log[x]^2*Pi-13/3*Log[x]^2*Pi*x+40/3*Log[x]^2*Pi*x^2+12*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-4*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-2*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[1-x]*Pi*hLZ-4*Log[x]^2*Log[1-x]*Pi*x-8*Log[x]^2*Log[1-x]*Pi*x*hLZ+4*Log[x]^2*Log[1-x]*Pi*x^2+8*Log[x]^2*Log[1-x]*Pi*x^2*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^2*hLZ-4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ+2*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-1/3*Log[x]^3*Pi-4*Log[x]^3*Pi*hLZ+8/3*Log[x]^3*Pi*x+4*Log[x]^3*Pi*x*hLZ-4*Log[x]^3*Pi*x^2-4*Log[x]^3*Pi*x^2*hLZ-8*Log[x]*PolyLog[2,x]*Pi*x^-2+4*Log[x]*PolyLog[2,x]*Pi*x^-1-4*Log[x]*PolyLog[2,x]*Pi+4*Log[x]*PolyLog[2,x]*Pi*x-8*Log[x]*PolyLog[2,x]*Pi*x^2+24*PolyLog[1,2,x]*Pi*x^-2-32*PolyLog[1,2,x]*Pi*x^-1+20*PolyLog[1,2,x]*Pi-8*PolyLog[1,2,x]*Pi*x+80/3*PolyLog[2,x]*Pi*x^-2+34/3*PolyLog[2,x]*Pi*x^-1-130/3*PolyLog[2,x]*Pi+172/3*PolyLog[2,x]*Pi*x-160/3*PolyLog[2,x]*Pi*x^2+16*PolyLog[3,x]*Pi*x^-2+16*PolyLog[3,x]*Pi*x^-1-20*PolyLog[3,x]*Pi-24*PolyLog[3,x]*Pi*x+16*PolyLog[3,x]*Pi*x^2)+I*Nc*Nf*(442/27*Pi*x^-1-884/27*Pi+442/27*Pi*x-1/3*Pi^3*x^-1+2/3*Pi^3-1/3*Pi^3*x+86/9*Log[s^-1*mu2]*Pi*x^-1-172/9*Log[s^-1*mu2]*Pi+86/9*Log[s^-1*mu2]*Pi*x+4/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi+4/3*Log[s^-1*mu2]^2*Pi*x-8/9*Log[x]*Pi*x^-1+8/9*Log[x]*Pi*x-4/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi*x+4/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+2/3*Log[x]^2*Pi*x)+I*Nc^2*(-1555/36*Pi*x^-1+1555/18*Pi-1555/36*Pi*x-6*Pi*z3*x^-1+4*Pi*z3-6*Pi*z3*x+7/6*Pi^3*x^-1-2*Pi^3+5/6*Pi^3*x-25*Log[s^-1*mu2]*Pi*x^-1+50*Log[s^-1*mu2]*Pi-25*Log[s^-1*mu2]*Pi*x-5/3*Log[s^-1*mu2]*Pi^3*x^-1+10/3*Log[s^-1*mu2]*Pi^3-5/3*Log[s^-1*mu2]*Pi^3*x-10/3*Log[s^-1*mu2]^2*Pi*x^-1+20/3*Log[s^-1*mu2]^2*Pi-10/3*Log[s^-1*mu2]^2*Pi*x+2*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi+2*Log[s^-1*mu2]^3*Pi*x+23/9*Log[x]*Pi*x^-1-23/9*Log[x]*Pi*x+13/6*Log[x]*Pi^3*x^-1-10/3*Log[x]*Pi^3+3/2*Log[x]*Pi^3*x+2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi*x+7/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7/3*Log[x]*Log[s^-1*mu2]*Pi*x-Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+Log[x]*Log[s^-1*mu2]^2*Pi*x-23/6*Log[x]^2*Pi*x^-1+7/3*Log[x]^2*Pi-5/3*Log[x]^2*Pi*x-4*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[1-x]*Pi*x-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+6*Log[x]^2*Log[s^-1*mu2]*Pi-5*Log[x]^2*Log[s^-1*mu2]*Pi*x+8/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi+2*Log[x]^3*Pi*x-6*Log[x]*PolyLog[2,x]*Pi*x^-1+8*Log[x]*PolyLog[2,x]*Pi-6*Log[x]*PolyLog[2,x]*Pi*x+2*PolyLog[2,x]*Pi*x^-1-2*PolyLog[2,x]*Pi*x+4*PolyLog[3,x]*Pi*x^-1+4*PolyLog[3,x]*Pi*x)+11047/36-11047/72*x^-1-11047/72*x+844/9*z3*x^-1-1796/9*z3+880/9*z3*x+169/27*Pi^2*x^-1-701/27*Pi^2+640/27*Pi^2*x-4*Pi^2*x^2+187/180*Pi^4*x^-1-49/30*Pi^4+19/180*Pi^4*x+3232/27*Log[1-x]-1616/27*Log[1-x]*x^-1-1616/27*Log[1-x]*x+28*Log[1-x]*z3*x^-1-104*Log[1-x]*z3+20*Log[1-x]*z3*x+62/3*Log[1-x]*Pi^2*x^-1-104/3*Log[1-x]*Pi^2+14*Log[1-x]*Pi^2*x-20*Log[1-x]^2-16*Log[1-x]^2*x^-2+32*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-4*Log[1-x]^2*x^2-8/3*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+4/3*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ-4*Log[1-x]^2*Pi^2*x-8*Log[1-x]^2*Pi^2*x*hLZ-88/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-1+44/9*Log[1-x]^3*x-5/3*Log[1-x]^4-1/6*Log[1-x]^4*x^-1-5/6*Log[1-x]^4*x+40*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-1-20*Log[1-x]^2*PolyLog[2,x]*x+48*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-1-24*Log[1-x]*PolyLog[1,2,x]*x+40*Log[1-x]*PolyLog[3,x]+4*Log[1-x]*PolyLog[3,x]*x^-1+12*Log[1-x]*PolyLog[3,x]*x+237*Log[s^-1*mu2]-237/2*Log[s^-1*mu2]*x^-1-237/2*Log[s^-1*mu2]*x+32*Log[s^-1*mu2]*z3*x^-1-64*Log[s^-1*mu2]*z3+32*Log[s^-1*mu2]*z3*x+104/9*Log[s^-1*mu2]*Pi^2*x^-1-118/9*Log[s^-1*mu2]*Pi^2+14/9*Log[s^-1*mu2]*Pi^2*x+1280/9*Log[s^-1*mu2]*Log[1-x]-640/9*Log[s^-1*mu2]*Log[1-x]*x^-1-640/9*Log[s^-1*mu2]*Log[1-x]*x-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+190/3*Log[s^-1*mu2]^2-95/3*Log[s^-1*mu2]^2*x^-1-95/3*Log[s^-1*mu2]^2*x-26/3*Log[s^-1*mu2]^2*Pi^2*x^-1+52/3*Log[s^-1*mu2]^2*Pi^2-26/3*Log[s^-1*mu2]^2*Pi^2*x+40*Log[s^-1*mu2]^2*Log[1-x]-20*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*x+8*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*x+28/9*Log[s^-1*mu2]^3-14/9*Log[s^-1*mu2]^3*x^-1-14/9*Log[s^-1*mu2]^3*x-16*Log[s^-1*mu2]^3*Log[1-x]+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x-6*Log[s^-1*mu2]^4+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*x-4261/18*Log[x]+5365/36*Log[x]*x^-1+3157/36*Log[x]*x-30*Log[x]*z3*x^-1+60*Log[x]*z3-22*Log[x]*z3*x-134/9*Log[x]*Pi^2*x^-1+35/3*Log[x]*Pi^2-32/9*Log[x]*Pi^2*x-104/9*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-1-20/9*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*x^2+43/3*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-86/3*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*hLZ+55/3*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x*hLZ-20/3*Log[x]*Log[1-x]^2+13/3*Log[x]*Log[1-x]^2*x^-1+7/3*Log[x]*Log[1-x]^2*x+16*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ-4/3*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]*x-536/3*Log[x]*Log[s^-1*mu2]+298/3*Log[x]*Log[s^-1*mu2]*x^-1+238/3*Log[x]*Log[s^-1*mu2]*x+68/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-100/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+62/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+4*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-98/3*Log[x]*Log[s^-1*mu2]^2+37/3*Log[x]*Log[s^-1*mu2]^2*x^-1+61/3*Log[x]*Log[s^-1*mu2]^2*x+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+24*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-1-12*Log[x]*Log[s^-1*mu2]^3*x+484/9*Log[x]^2-143/6*Log[x]^2*x^-1+13/18*Log[x]^2*x-4*Log[x]^2*x^2-41/4*Log[x]^2*Pi^2*x^-1+52/3*Log[x]^2*Pi^2-57/4*Log[x]^2*Pi^2*x-82/3*Log[x]^2*Log[1-x]+29/3*Log[x]^2*Log[1-x]*x^-1+41/3*Log[x]^2*Log[1-x]*x+16*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*x^-1*hLZ+16*Log[x]^2*Log[1-x]^2*hLZ-7*Log[x]^2*Log[1-x]^2*x-8*Log[x]^2*Log[1-x]^2*x*hLZ+56/3*Log[x]^2*Log[s^-1*mu2]-3/2*Log[x]^2*Log[s^-1*mu2]*x^-1-43/6*Log[x]^2*Log[s^-1*mu2]*x+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-26*Log[x]^2*Log[s^-1*mu2]^2+23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+21/2*Log[x]^2*Log[s^-1*mu2]^2*x-5*Log[x]^3+1/9*Log[x]^3*x^-1-19/18*Log[x]^3*x-40/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ+8*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x*hLZ+6*Log[x]^3*Log[s^-1*mu2]-3*Log[x]^3*Log[s^-1*mu2]*x^-1+2*Log[x]^3*Log[s^-1*mu2]*x+5/6*Log[x]^4-1/12*Log[x]^4*x^-1-5/3*Log[x]^4*x-Log[x]^2*PolyLog[2,x]*x^-1+7*Log[x]^2*PolyLog[2,x]*x+8*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]*x-272/3*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-1+160/3*Log[x]*PolyLog[2,x]*x+8*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*x^-1-28*Log[x]*PolyLog[3,x]*x+304/3*PolyLog[1,2,x]-224/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*x+2/3*PolyLog[2,x]*Pi^2*x^-1-20/3*PolyLog[2,x]*Pi^2+10/3*PolyLog[2,x]*Pi^2*x+272/3*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-1-160/3*PolyLog[3,x]*x+120*PolyLog[4,1-x]-36*PolyLog[4,1-x]*x^-1-20*PolyLog[4,1-x]*x-40*PolyLog[4,-x*(1-x)^-1]-4*PolyLog[4,-x*(1-x)^-1]*x^-1-20*PolyLog[4,-x*(1-x)^-1]*x-56*PolyLog[4,x]+6*PolyLog[4,x]*x^-1+22*PolyLog[4,x]*x;qqbqqb2LXTL22=+Nc^-4*(511/4+511/2*x^-2-511/2*x^-1-120*z3*x^-2+152*z3*x^-1-108*z3+26/3*Pi^2*x^-2-34/3*Pi^2*x^-1-11/3*Pi^2+8*Pi^2*x-13/15*Pi^4*x^-2-223/45*Pi^4*x^-1+223/90*Pi^4+48*Log[1-x]*x^-1-96*Log[1-x]*z3*x^-1+48*Log[1-x]*z3-26/3*Log[1-x]*Pi^2*x^-1+32/3*Log[1-x]*Pi^2+8*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-56/3*Log[1-x]^2*Pi^2*x^-2+14*Log[1-x]^2*Pi^2*x^-1-7*Log[1-x]^2*Pi^2+16/3*Log[1-x]^3-4*Log[1-x]^3*x^-1-14/3*Log[1-x]^4-8*Log[1-x]^4*x^-2+28/3*Log[1-x]^4*x^-1-44*Log[1-x]^2*PolyLog[2,x]-48*Log[1-x]^2*PolyLog[2,x]*x^-2+88*Log[1-x]^2*PolyLog[2,x]*x^-1-80*Log[1-x]*PolyLog[1,2,x]-96*Log[1-x]*PolyLog[1,2,x]*x^-2+160*Log[1-x]*PolyLog[1,2,x]*x^-1+32*Log[1-x]*PolyLog[3,x]+96*Log[1-x]*PolyLog[3,x]*x^-2-64*Log[1-x]*PolyLog[3,x]*x^-1+93*Log[s^-1*mu2]+186*Log[s^-1*mu2]*x^-2-186*Log[s^-1*mu2]*x^-1-96*Log[s^-1*mu2]*z3*x^-2+96*Log[s^-1*mu2]*z3*x^-1-48*Log[s^-1*mu2]*z3+4*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[s^-1*mu2]*Pi^2*x^-1+64*Log[s^-1*mu2]*Log[1-x]+128*Log[s^-1*mu2]*Log[1-x]*x^-2-116*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+6*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1-52/3*Log[s^-1*mu2]^2*Pi^2*x^-2+40/3*Log[s^-1*mu2]^2*Pi^2*x^-1-20/3*Log[s^-1*mu2]^2*Pi^2+24*Log[s^-1*mu2]^2*Log[1-x]+48*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-45*Log[x]-186*Log[x]*x^-2+90*Log[x]*x^-1+96*Log[x]*z3*x^-2-32*Log[x]*z3*x^-1+16*Log[x]*z3-4*Log[x]*Pi^2*x^-2+44/3*Log[x]*Pi^2*x^-1-6*Log[x]*Pi^2-48*Log[x]*Log[1-x]-128*Log[x]*Log[1-x]*x^-2+100*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x+88/3*Log[x]*Log[1-x]*Pi^2*x^-2-20*Log[x]*Log[1-x]*Pi^2*x^-1+10*Log[x]*Log[1-x]*Pi^2-26*Log[x]*Log[1-x]^2+24*Log[x]*Log[1-x]^2*x^-1+16*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-88*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+176*Log[x]*Log[s^-1*mu2]*x^-1+104/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2-52*Log[x]*Log[s^-1*mu2]*Log[1-x]-96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+64*Log[x]*Log[s^-1*mu2]^2*x^-1-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+38*Log[x]^2+100*Log[x]^2*x^-2-124*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1+8*Log[x]^2*x-52/3*Log[x]^2*Pi^2*x^-2+4*Log[x]^2*Pi^2*x^-1-2*Log[x]^2*Pi^2+52*Log[x]^2*Log[1-x]+48*Log[x]^2*Log[1-x]*x^-2-84*Log[x]^2*Log[1-x]*x^-1-4*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*x^-1+40*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*x^-1+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-80*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-32*Log[x]^2*Log[s^-1*mu2]^2*x^-1-68/3*Log[x]^3-24*Log[x]^3*x^-2+136/3*Log[x]^3*x^-1-28/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*x^-2+56/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+32*Log[x]^3*Log[s^-1*mu2]*x^-1+14/3*Log[x]^4+4*Log[x]^4*x^-2-28/3*Log[x]^4*x^-1+32*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]+96*Log[x]*PolyLog[1,2,x]*x^-2-64*Log[x]*PolyLog[1,2,x]*x^-1+24*Log[x]*PolyLog[2,x]-32*Log[x]*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[3,x]-64*Log[x]*PolyLog[3,x]*x^-2-64*Log[x]*PolyLog[3,x]*x^-1+16*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-1+80/3*PolyLog[2,x]*Pi^2*x^-2-8*PolyLog[2,x]*Pi^2*x^-1+4*PolyLog[2,x]*Pi^2-24*PolyLog[3,x]+32*PolyLog[3,x]*x^-1-64*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-1-24*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*x^-2+48*PolyLog[4,-x*(1-x)^-1]*x^-1-88*PolyLog[4,x]-32*PolyLog[4,x]*x^-2+176*PolyLog[4,x]*x^-1)+Nc^-3*(-511+511/2*x^-1+511/2*x-200*z3*x^-1+288*z3-152*z3*x+4/3*Pi^2*x^-1+56*Pi^2-196/3*Pi^2*x+8*Pi^2*x^2-7/9*Pi^4*x^-1-62/15*Pi^4-7/5*Pi^4*x-80*Log[1-x]*z3*x^-1+128*Log[1-x]*z3-112*Log[1-x]*z3*x-40*Log[1-x]*Pi^2*x^-1+256/3*Log[1-x]*Pi^2-136/3*Log[1-x]*Pi^2*x+32*Log[1-x]^2+24*Log[1-x]^2*x^-2-48*Log[1-x]^2*x^-1-16*Log[1-x]^2*x+8*Log[1-x]^2*x^2-92/3*Log[1-x]^2*Pi^2*x^-1+56*Log[1-x]^2*Pi^2-36*Log[1-x]^2*Pi^2*x+8*Log[1-x]^4-16/3*Log[1-x]^4*x^-1-8*Log[1-x]^4*x-80*Log[1-x]^2*PolyLog[2,x]+40*Log[1-x]^2*PolyLog[2,x]*x^-1+40*Log[1-x]^2*PolyLog[2,x]*x-160*Log[1-x]*PolyLog[1,2,x]+80*Log[1-x]*PolyLog[1,2,x]*x^-1+80*Log[1-x]*PolyLog[1,2,x]*x+32*Log[1-x]*PolyLog[3,x]+32*Log[1-x]*PolyLog[3,x]*x-372*Log[s^-1*mu2]+186*Log[s^-1*mu2]*x^-1+186*Log[s^-1*mu2]*x-96*Log[s^-1*mu2]*z3*x^-1+192*Log[s^-1*mu2]*z3-96*Log[s^-1*mu2]*z3*x-16*Log[s^-1*mu2]*Pi^2*x^-1+56*Log[s^-1*mu2]*Pi^2-40*Log[s^-1*mu2]*Pi^2*x-384*Log[s^-1*mu2]*Log[1-x]+192*Log[s^-1*mu2]*Log[1-x]*x^-1+192*Log[s^-1*mu2]*Log[1-x]*x-52*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+104*Log[s^-1*mu2]*Log[1-x]*Pi^2-52*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-200*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-1+100*Log[s^-1*mu2]^2*x-64/3*Log[s^-1*mu2]^2*Pi^2*x^-1+128/3*Log[s^-1*mu2]^2*Pi^2-64/3*Log[s^-1*mu2]^2*Pi^2*x-144*Log[s^-1*mu2]^2*Log[1-x]+72*Log[s^-1*mu2]^2*Log[1-x]*x^-1+72*Log[s^-1*mu2]^2*Log[1-x]*x-64*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+32*Log[s^-1*mu2]^2*Log[1-x]^2*x-48*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-1+24*Log[s^-1*mu2]^3*x-48*Log[s^-1*mu2]^3*Log[1-x]+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+24*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*x+234*Log[x]-189*Log[x]*x^-1-45*Log[x]*x+128*Log[x]*z3*x^-1-224*Log[x]*z3+32*Log[x]*z3*x+82/3*Log[x]*Pi^2*x^-1-154/3*Log[x]*Pi^2+48*Log[x]*Pi^2*x+144*Log[x]*Log[1-x]-112*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x-16*Log[x]*Log[1-x]*x^2+148/3*Log[x]*Log[1-x]*Pi^2*x^-1-248/3*Log[x]*Log[1-x]*Pi^2+196/3*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]^2+12*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*x-16*Log[x]*Log[1-x]^3+40/3*Log[x]*Log[1-x]^3*x^-1+24*Log[x]*Log[1-x]^3*x+128*Log[x]*Log[1-x]*PolyLog[2,x]-48*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-16*Log[x]*Log[1-x]*PolyLog[2,x]*x+468*Log[x]*Log[s^-1*mu2]-252*Log[x]*Log[s^-1*mu2]*x^-1-216*Log[x]*Log[s^-1*mu2]*x+52*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-88*Log[x]*Log[s^-1*mu2]*Pi^2+60*Log[x]*Log[s^-1*mu2]*Pi^2*x+112*Log[x]*Log[s^-1*mu2]*Log[1-x]-72*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+172*Log[x]*Log[s^-1*mu2]^2-92*Log[x]*Log[s^-1*mu2]^2*x^-1-80*Log[x]*Log[s^-1*mu2]^2*x+144*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-72*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-72*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+48*Log[x]*Log[s^-1*mu2]^3-24*Log[x]*Log[s^-1*mu2]^3*x^-1-24*Log[x]*Log[s^-1*mu2]^3*x-232*Log[x]^2+98*Log[x]^2*x^-1+22*Log[x]^2*x+8*Log[x]^2*x^2-82/3*Log[x]^2*Pi^2*x^-1+42*Log[x]^2*Pi^2-95/3*Log[x]^2*Pi^2*x-76*Log[x]^2*Log[1-x]+20*Log[x]^2*Log[1-x]*x^-1+24*Log[x]^2*Log[1-x]*x+24*Log[x]^2*Log[1-x]^2-10*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x-124*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-1+34*Log[x]^2*Log[s^-1*mu2]*x-80*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-84*Log[x]^2*Log[s^-1*mu2]^2+40*Log[x]^2*Log[s^-1*mu2]^2*x^-1+38*Log[x]^2*Log[s^-1*mu2]^2*x+40*Log[x]^3-44/3*Log[x]^3*x^-1-14*Log[x]^3*x+16/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*x+48*Log[x]^3*Log[s^-1*mu2]-20*Log[x]^3*Log[s^-1*mu2]*x^-1-12*Log[x]^3*Log[s^-1*mu2]*x-8*Log[x]^4+8/3*Log[x]^4*x^-1+2/3*Log[x]^4*x-40*Log[x]^2*PolyLog[2,x]+32*Log[x]^2*PolyLog[2,x]*x^-1+36*Log[x]^2*PolyLog[2,x]*x+160*Log[x]*PolyLog[1,2,x]-48*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x-88*Log[x]*PolyLog[2,x]+16*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*x+64*Log[x]*PolyLog[3,x]-80*Log[x]*PolyLog[3,x]*x^-1-48*Log[x]*PolyLog[3,x]*x+56/3*PolyLog[2,x]*Pi^2*x^-1-16*PolyLog[2,x]*Pi^2+24*PolyLog[2,x]*Pi^2*x+88*PolyLog[3,x]-16*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*x+32*PolyLog[4,1-x]*x^-1+96*PolyLog[4,1-x]*x-160*PolyLog[4,-x*(1-x)^-1]+48*PolyLog[4,-x*(1-x)^-1]*x^-1-16*PolyLog[4,-x*(1-x)^-1]*x-208*PolyLog[4,x]+144*PolyLog[4,x]*x^-1+8*PolyLog[4,x]*x)+Nc^-3*Nf*(-5480/81-10960/81*x^-2+10960/81*x^-1-304/9*z3*x^-2+304/9*z3*x^-1-152/9*z3-52/27*Pi^2*x^-2+268/27*Pi^2*x^-1-170/27*Pi^2-224/27*Log[1-x]-448/27*Log[1-x]*x^-2+64/27*Log[1-x]*x^-1+16/3*Log[1-x]*Pi^2*x^-2-64/9*Log[1-x]*Pi^2*x^-1+32/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+104/9*Log[1-x]^2*x^-1+16/9*Log[1-x]^3+16/9*Log[1-x]^3*x^-2-32/9*Log[1-x]^3*x^-1-1664/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*x^-2+3328/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]*Pi^2*x^-2+56/9*Log[s^-1*mu2]*Pi^2*x^-1-28/9*Log[s^-1*mu2]*Pi^2-160/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+272/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-188/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*x^-2+376/9*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]-16*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*x^-1-32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x^-2+64/9*Log[s^-1*mu2]^3*x^-1+1280/27*Log[x]+3328/27*Log[x]*x^-2-2560/27*Log[x]*x^-1+8/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-160/3*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2+16/3*Log[x]*Log[1-x]^2*x^-1+328/9*Log[x]*Log[s^-1*mu2]+752/9*Log[x]*Log[s^-1*mu2]*x^-2-656/9*Log[x]*Log[s^-1*mu2]*x^-1+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2+64/3*Log[x]*Log[s^-1*mu2]^2*x^-2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-1-244/9*Log[x]^2-376/9*Log[x]^2*x^-2+488/9*Log[x]^2*x^-1-16/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]-64/3*Log[x]^2*Log[s^-1*mu2]*x^-2+32*Log[x]^2*Log[s^-1*mu2]*x^-1+64/9*Log[x]^3+64/9*Log[x]^3*x^-2-128/9*Log[x]^3*x^-1+32/3*Log[x]*PolyLog[2,x]+64/3*Log[x]*PolyLog[2,x]*x^-2-64/3*Log[x]*PolyLog[2,x]*x^-1+16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2-32/3*PolyLog[1,2,x]*x^-1-32/3*PolyLog[3,x]-64/3*PolyLog[3,x]*x^-2+64/3*PolyLog[3,x]*x^-1)+Nc^-2*(164027/324+61318/81*x^-2-61318/81*x^-1-511/2*x+511/2*x^2-1640/9*z3*x^-2+2648/9*z3*x^-1-2944/9*z3+152*z3*x-120*z3*x^2+1666/27*Pi^2*x^-2-1846/27*Pi^2*x^-1-112/27*Pi^2+54*Pi^2*x-274/3*Pi^2*x^2-146/45*Pi^4*x^-2-298/45*Pi^4*x^-1+89/30*Pi^4+31/45*Pi^4*x-343/45*Pi^4*x^2+1616/27*Log[1-x]+3232/27*Log[1-x]*x^-2-400/27*Log[1-x]*x^-1+96*Log[1-x]*x-112*Log[1-x]*z3*x^-2-16*Log[1-x]*z3*x^-1-72*Log[1-x]*z3+160*Log[1-x]*z3*x-256*Log[1-x]*z3*x^2-64/3*Log[1-x]*Pi^2*x^-2+124/9*Log[1-x]*Pi^2*x^-1-728/9*Log[1-x]*Pi^2+424/3*Log[1-x]*Pi^2*x-96*Log[1-x]*Pi^2*x^2-320/9*Log[1-x]^2+196/9*Log[1-x]^2*x^-1+80*Log[1-x]^2*x-16*Log[1-x]^2*Pi^2*x^-2+32*Log[1-x]^2*Pi^2*x^-2*hLZ+12*Log[1-x]^2*Pi^2*x^-1-32*Log[1-x]^2*Pi^2*x^-1*hLZ-110/3*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ+184/3*Log[1-x]^2*Pi^2*x-176/3*Log[1-x]^2*Pi^2*x^2+128/9*Log[1-x]^3-88/9*Log[1-x]^3*x^-2+80/9*Log[1-x]^3*x^-1-32/3*Log[1-x]^3*x-10*Log[1-x]^4-40/3*Log[1-x]^4*x^-2+16*Log[1-x]^4*x^-1+4*Log[1-x]^4*x-32/3*Log[1-x]^4*x^2+96*Log[1-x]^2*PolyLog[2,x]+32*Log[1-x]^2*PolyLog[2,x]*x^-1-224*Log[1-x]^2*PolyLog[2,x]*x+128*Log[1-x]^2*PolyLog[2,x]*x^2+144*Log[1-x]*PolyLog[1,2,x]-64*Log[1-x]*PolyLog[1,2,x]*x^-2+128*Log[1-x]*PolyLog[1,2,x]*x^-1-416*Log[1-x]*PolyLog[1,2,x]*x+256*Log[1-x]*PolyLog[1,2,x]*x^2-96*Log[1-x]*PolyLog[3,x]+160*Log[1-x]*PolyLog[3,x]*x^-2-96*Log[1-x]*PolyLog[3,x]*x^-1+288*Log[1-x]*PolyLog[3,x]*x+8807/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*x^-2-12592/27*Log[s^-1*mu2]*x^-1-186*Log[s^-1*mu2]*x+186*Log[s^-1*mu2]*x^2-16*Log[s^-1*mu2]*z3*x^-2+16*Log[s^-1*mu2]*z3*x^-1-56*Log[s^-1*mu2]*z3+96*Log[s^-1*mu2]*z3*x-96*Log[s^-1*mu2]*z3*x^2+188/9*Log[s^-1*mu2]*Pi^2*x^-2-452/9*Log[s^-1*mu2]*Pi^2*x^-1+64/9*Log[s^-1*mu2]*Pi^2+36*Log[s^-1*mu2]*Pi^2*x-68*Log[s^-1*mu2]*Pi^2*x^2+2368/9*Log[s^-1*mu2]*Log[1-x]+2432/9*Log[s^-1*mu2]*Log[1-x]*x^-2-2168/9*Log[s^-1*mu2]*Log[1-x]*x^-1-232*Log[s^-1*mu2]*Log[1-x]*x+256*Log[s^-1*mu2]*Log[1-x]*x^2+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-152/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-124/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+400/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-304/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+80/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+24*Log[s^-1*mu2]*Log[1-x]^3-24*Log[s^-1*mu2]*Log[1-x]^3*x^-1-24*Log[s^-1*mu2]*Log[1-x]^3*x+752/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*x^-2-604/9*Log[s^-1*mu2]^2*x^-1-100*Log[s^-1*mu2]^2*x+100*Log[s^-1*mu2]^2*x^2+8*Log[s^-1*mu2]^2*Pi^2*x^-2-8*Log[s^-1*mu2]^2*Pi^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2+76/3*Log[s^-1*mu2]^2*Pi^2*x-76/3*Log[s^-1*mu2]^2*Pi^2*x^2+92*Log[s^-1*mu2]^2*Log[1-x]+88*Log[s^-1*mu2]^2*Log[1-x]*x^-2-88*Log[s^-1*mu2]^2*Log[1-x]*x^-1-88*Log[s^-1*mu2]^2*Log[1-x]*x+96*Log[s^-1*mu2]^2*Log[1-x]*x^2+52*Log[s^-1*mu2]^2*Log[1-x]^2+48*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-48*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-56*Log[s^-1*mu2]^2*Log[1-x]^2*x+48*Log[s^-1*mu2]^2*Log[1-x]^2*x^2+68/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*x^-2+80/9*Log[s^-1*mu2]^3*x^-1-24*Log[s^-1*mu2]^3*x+24*Log[s^-1*mu2]^3*x^2+16*Log[s^-1*mu2]^3*Log[1-x]-32*Log[s^-1*mu2]^3*Log[1-x]*x+32*Log[s^-1*mu2]^3*Log[1-x]*x^2-2*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2-7352/27*Log[x]-12592/27*Log[x]*x^-2+8224/27*Log[x]*x^-1+96*Log[x]*x+16*Log[x]*z3*x^-2+16*Log[x]*z3*x^-1+72*Log[x]*z3-160*Log[x]*z3*x-188/9*Log[x]*Pi^2*x^-2+226/3*Log[x]*Pi^2*x^-1-40/3*Log[x]*Pi^2-128/3*Log[x]*Pi^2*x+96*Log[x]*Pi^2*x^2-112*Log[x]*Log[1-x]-2432/9*Log[x]*Log[1-x]*x^-2+592/3*Log[x]*Log[1-x]*x^-1-64*Log[x]*Log[1-x]*x+16/3*Log[x]*Log[1-x]*Pi^2*x^-2-32*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ+80/3*Log[x]*Log[1-x]*Pi^2*x^-1+32*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+88/3*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*hLZ-256/3*Log[x]*Log[1-x]*Pi^2*x+352/3*Log[x]*Log[1-x]*Pi^2*x^2-112/3*Log[x]*Log[1-x]^2+16/3*Log[x]*Log[1-x]^2*x^-2+140/3*Log[x]*Log[1-x]^2*x^-1-24*Log[x]*Log[1-x]^2*x+52/3*Log[x]*Log[1-x]^3+128/3*Log[x]*Log[1-x]^3*x^-2-16*Log[x]*Log[1-x]^3*x^-2*hLZ-24*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x^-1*hLZ-8*Log[x]*Log[1-x]^3*hLZ-32/3*Log[x]*Log[1-x]^3*x+128/3*Log[x]*Log[1-x]^3*x^2-96*Log[x]*Log[1-x]*PolyLog[2,x]-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+96*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+96*Log[x]*Log[1-x]*PolyLog[2,x]*x-2392/9*Log[x]*Log[s^-1*mu2]-2360/9*Log[x]*Log[s^-1*mu2]*x^-2+1940/9*Log[x]*Log[s^-1*mu2]*x^-1+280*Log[x]*Log[s^-1*mu2]*x-256*Log[x]*Log[s^-1*mu2]*x^2-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+136/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+12*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-208/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+304/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-376/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-176*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+536/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-100*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-112*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+176*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-212/3*Log[x]*Log[s^-1*mu2]^2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-1+104*Log[x]*Log[s^-1*mu2]^2*x-96*Log[x]*Log[s^-1*mu2]^2*x^2-72*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1+32*Log[x]*Log[s^-1*mu2]^3*x-32*Log[x]*Log[s^-1*mu2]^3*x^2+670/9*Log[x]^2+1756/9*Log[x]^2*x^-2-1592/9*Log[x]^2*x^-1+32*Log[x]^2*(1-x)^-1-112*Log[x]^2*x+16/3*Log[x]^2*Pi^2*x^-2-74/3*Log[x]^2*Pi^2*x^-1-19/3*Log[x]^2*Pi^2+112/3*Log[x]^2*Pi^2*x-176/3*Log[x]^2*Pi^2*x^2+304/3*Log[x]^2*Log[1-x]+232/3*Log[x]^2*Log[1-x]*x^-2-536/3*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[1-x]*x+6*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2+32*Log[x]^2*Log[1-x]^2*x^-2*hLZ-12*Log[x]^2*Log[1-x]^2*x^-1-32*Log[x]^2*Log[1-x]^2*x^-1*hLZ+16*Log[x]^2*Log[1-x]^2*hLZ+86*Log[x]^2*Log[s^-1*mu2]+208/3*Log[x]^2*Log[s^-1*mu2]*x^-2-92*Log[x]^2*Log[s^-1*mu2]*x^-1-48*Log[x]^2*Log[s^-1*mu2]*x+104*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+112*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-184*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+26*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-56*Log[x]^2*Log[s^-1*mu2]^2*x+48*Log[x]^2*Log[s^-1*mu2]^2*x^2-502/9*Log[x]^3-352/9*Log[x]^3*x^-2+896/9*Log[x]^3*x^-1+16/3*Log[x]^3*x-24*Log[x]^3*Log[1-x]-80/3*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-2*hLZ+160/3*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x^-1*hLZ-8*Log[x]^3*Log[1-x]*hLZ-16/3*Log[x]^3*Log[1-x]*x+64/3*Log[x]^3*Log[1-x]*x^2-32*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+40*Log[x]^3*Log[s^-1*mu2]*x^-1+24*Log[x]^3*Log[s^-1*mu2]*x+10*Log[x]^4+8*Log[x]^4*x^-2-56/3*Log[x]^4*x^-1-4/3*Log[x]^4*x-16/3*Log[x]^4*x^2+36*Log[x]^2*PolyLog[2,x]+80*Log[x]^2*PolyLog[2,x]*x^-2-40*Log[x]^2*PolyLog[2,x]*x^-1-32*Log[x]^2*PolyLog[2,x]*x+64*Log[x]^2*PolyLog[2,x]*x^2-112*Log[x]*PolyLog[1,2,x]+160*Log[x]*PolyLog[1,2,x]*x^-2-64*Log[x]*PolyLog[1,2,x]*x^-1+288*Log[x]*PolyLog[1,2,x]*x+40/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*x^-2-56/3*Log[x]*PolyLog[2,x]*x^-1-64*Log[x]*PolyLog[2,x]*x-16*Log[x]*PolyLog[3,x]-96*Log[x]*PolyLog[3,x]*x^-2-64*Log[x]*PolyLog[3,x]*x^-1+96*Log[x]*PolyLog[3,x]*x-128*Log[x]*PolyLog[3,x]*x^2-40/3*PolyLog[1,2,x]-32/3*PolyLog[1,2,x]*x^-2-160/3*PolyLog[1,2,x]*x^-1+32*PolyLog[1,2,x]*x+32*PolyLog[2,x]*Pi^2*x^-2-32/3*PolyLog[2,x]*Pi^2+64/3*PolyLog[2,x]*Pi^2*x+128/3*PolyLog[2,x]*Pi^2*x^2-40/3*PolyLog[3,x]+64/3*PolyLog[3,x]*x^-2+56/3*PolyLog[3,x]*x^-1+64*PolyLog[3,x]*x+128*PolyLog[4,1-x]*x^-2+64*PolyLog[4,1-x]*x^-1-64*PolyLog[4,1-x]*x+256*PolyLog[4,1-x]*x^2+192*PolyLog[4,-x*(1-x)^-1]-128*PolyLog[4,-x*(1-x)^-1]*x^-2-384*PolyLog[4,-x*(1-x)^-1]*x+152*PolyLog[4,x]-96*PolyLog[4,x]*x^-2+208*PolyLog[4,x]*x^-1-512*PolyLog[4,x]*x+128*PolyLog[4,x]*x^2)+Nc^-2*Nf*(21920/81-10960/81*x^-1-10960/81*x-208/9*z3*x^-1+416/9*z3-208/9*z3*x+320/27*Pi^2*x^-1-880/27*Pi^2+560/27*Pi^2*x+448/9*Log[1-x]-224/9*Log[1-x]*x^-1-224/9*Log[1-x]*x+56/3*Log[1-x]*Pi^2*x^-1-112/3*Log[1-x]*Pi^2+56/3*Log[1-x]*Pi^2*x-16/3*Log[1-x]^3+8/3*Log[1-x]^3*x^-1+8/3*Log[1-x]^3*x+6656/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*x^-1-3328/27*Log[s^-1*mu2]*x+88/9*Log[s^-1*mu2]*Pi^2*x^-1-176/9*Log[s^-1*mu2]*Pi^2+88/9*Log[s^-1*mu2]*Pi^2*x+320/3*Log[s^-1*mu2]*Log[1-x]-160/3*Log[s^-1*mu2]*Log[1-x]*x^-1-160/3*Log[s^-1*mu2]*Log[1-x]*x+752/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*x^-1-376/9*Log[s^-1*mu2]^2*x+48*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-1-24*Log[s^-1*mu2]^2*Log[1-x]*x+128/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x^-1-64/9*Log[s^-1*mu2]^3*x-512/3*Log[x]+320/3*Log[x]*x^-1+64*Log[x]*x-76/9*Log[x]*Pi^2*x^-1+40/3*Log[x]*Pi^2-124/9*Log[x]*Pi^2*x-320/9*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-1+160/9*Log[x]*Log[1-x]*x+16/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*x-160*Log[x]*Log[s^-1*mu2]+88*Log[x]*Log[s^-1*mu2]*x^-1+72*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-160/3*Log[x]*Log[s^-1*mu2]^2+80/3*Log[x]*Log[s^-1*mu2]^2*x^-1+80/3*Log[x]*Log[s^-1*mu2]^2*x+640/9*Log[x]^2-268/9*Log[x]^2*x^-1-20*Log[x]^2*x-16/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*x+112/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-1-40/3*Log[x]^2*Log[s^-1*mu2]*x-32/3*Log[x]^3+32/9*Log[x]^3*x^-1+32/9*Log[x]^3*x-128/3*Log[x]*PolyLog[2,x]+64/3*Log[x]*PolyLog[2,x]*x^-1+64/3*Log[x]*PolyLog[2,x]*x+32/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*x+128/3*PolyLog[3,x]-64/3*PolyLog[3,x]*x^-1-64/3*PolyLog[3,x]*x)+Nc^-2*Nf^2*(400/81+800/81*x^-2-800/81*x^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*x^-2-320/27*Log[s^-1*mu2]*x^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*x^-2-32/9*Log[s^-1*mu2]^2*x^-1-160/27*Log[x]-320/27*Log[x]*x^-2+320/27*Log[x]*x^-1-32/9*Log[x]*Log[s^-1*mu2]-64/9*Log[x]*Log[s^-1*mu2]*x^-2+64/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]^2+32/9*Log[x]^2*x^-2-32/9*Log[x]^2*x^-1)+Nc^-1*(-122636/81+61318/81*x^-1+61318/81*x-2168/9*z3*x^-1+4912/9*z3-2672/9*z3*x-380/27*Pi^2*x^-1+2872/27*Pi^2-3356/27*Pi^2*x+32*Pi^2*x^2-26/15*Pi^4*x^-1-304/45*Pi^4+182/45*Pi^4*x-3232/9*Log[1-x]+1616/9*Log[1-x]*x^-1+1616/9*Log[1-x]*x-88*Log[1-x]*z3*x^-1+208*Log[1-x]*z3-40*Log[1-x]*z3*x-208/3*Log[1-x]*Pi^2*x^-1+120*Log[1-x]*Pi^2-152/3*Log[1-x]*Pi^2*x+80*Log[1-x]^2+40*Log[1-x]^2*x^-2-84*Log[1-x]^2*x^-1-68*Log[1-x]^2*x+32*Log[1-x]^2*x^2-40/3*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ+24*Log[1-x]^2*Pi^2-32*Log[1-x]^2*Pi^2*hLZ-16/3*Log[1-x]^2*Pi^2*x+16*Log[1-x]^2*Pi^2*x*hLZ+88/3*Log[1-x]^3-44/3*Log[1-x]^3*x^-1-44/3*Log[1-x]^3*x+44/3*Log[1-x]^4-8*Log[1-x]^4*x^-1-4*Log[1-x]^4*x+64*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]*x-224*Log[1-x]*PolyLog[3,x]+96*Log[1-x]*PolyLog[3,x]*x^-1+48*Log[1-x]*PolyLog[3,x]*x-25184/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*x^-1+12592/27*Log[s^-1*mu2]*x-16*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3-16*Log[s^-1*mu2]*z3*x-196/9*Log[s^-1*mu2]*Pi^2*x^-1+320/9*Log[s^-1*mu2]*Pi^2-124/9*Log[s^-1*mu2]*Pi^2*x-1664/3*Log[s^-1*mu2]*Log[1-x]+832/3*Log[s^-1*mu2]*Log[1-x]*x^-1+832/3*Log[s^-1*mu2]*Log[1-x]*x+32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-64/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ-1208/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*x^-1+604/9*Log[s^-1*mu2]^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^-1-16*Log[s^-1*mu2]^2*Pi^2+8*Log[s^-1*mu2]^2*Pi^2*x-168*Log[s^-1*mu2]^2*Log[1-x]+84*Log[s^-1*mu2]^2*Log[1-x]*x^-1+84*Log[s^-1*mu2]^2*Log[1-x]*x-64*Log[s^-1*mu2]^2*Log[1-x]^2+32*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+32*Log[s^-1*mu2]^2*Log[1-x]^2*x+160/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*x^-1-80/9*Log[s^-1*mu2]^3*x+32*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x+16*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-1-8*Log[s^-1*mu2]^4*x+2144/3*Log[x]-1256/3*Log[x]*x^-1-296*Log[x]*x+24*Log[x]*z3*x^-1-48*Log[x]*z3+24*Log[x]*z3*x+76/9*Log[x]*Pi^2*x^-1+56/3*Log[x]*Pi^2-68/9*Log[x]*Pi^2*x+1208/9*Log[x]*Log[1-x]-1072/9*Log[x]*Log[1-x]*x^-1+440/9*Log[x]*Log[1-x]*x-64*Log[x]*Log[1-x]*x^2-16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+32*Log[x]*Log[1-x]*Pi^2+32*Log[x]*Log[1-x]*Pi^2*hLZ-24*Log[x]*Log[1-x]*Pi^2*x-16*Log[x]*Log[1-x]*Pi^2*x*hLZ+20/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-16/3*Log[x]*Log[1-x]^2*x-48*Log[x]*Log[1-x]^3+80/3*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ+16*Log[x]*Log[1-x]^3*hLZ+32/3*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]^3*x*hLZ+64*Log[x]*Log[1-x]*PolyLog[2,x]-48*Log[x]*Log[1-x]*PolyLog[2,x]*x+424*Log[x]*Log[s^-1*mu2]-232*Log[x]*Log[s^-1*mu2]*x^-1-192*Log[x]*Log[s^-1*mu2]*x-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+176/3*Log[x]*Log[s^-1*mu2]*Pi^2+16*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-8*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+152*Log[x]*Log[s^-1*mu2]*Log[1-x]-80*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-72*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+112*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ+136/3*Log[x]*Log[s^-1*mu2]^2-44/3*Log[x]*Log[s^-1*mu2]^2*x^-1-92/3*Log[x]*Log[s^-1*mu2]^2*x+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x-64*Log[x]*Log[s^-1*mu2]^3+32*Log[x]*Log[s^-1*mu2]^3*x^-1+32*Log[x]*Log[s^-1*mu2]^3*x-1948/9*Log[x]^2+982/9*Log[x]^2*x^-1-6*Log[x]^2*x+32*Log[x]^2*x^2+13*Log[x]^2*Pi^2*x^-1-112/3*Log[x]^2*Pi^2+89/3*Log[x]^2*Pi^2*x-92/3*Log[x]^2*Log[1-x]+52/3*Log[x]^2*Log[1-x]*x^-1+16/3*Log[x]^2*Log[1-x]*x-12*Log[x]^2*Log[1-x]^2+10*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*x^-1*hLZ-32*Log[x]^2*Log[1-x]^2*hLZ+4*Log[x]^2*Log[1-x]^2*x+16*Log[x]^2*Log[1-x]^2*x*hLZ-232/3*Log[x]^2*Log[s^-1*mu2]+22*Log[x]^2*Log[s^-1*mu2]*x^-1+106/3*Log[x]^2*Log[s^-1*mu2]*x-120*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+52*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ+64*Log[x]^2*Log[s^-1*mu2]^2-30*Log[x]^2*Log[s^-1*mu2]^2*x^-1-26*Log[x]^2*Log[s^-1*mu2]^2*x+164/3*Log[x]^3-140/9*Log[x]^3*x^-1-158/9*Log[x]^3*x+48*Log[x]^3*Log[1-x]-56/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+16*Log[x]^3*Log[1-x]*hLZ-80/3*Log[x]^3*Log[1-x]*x-8*Log[x]^3*Log[1-x]*x*hLZ+4*Log[x]^3*Log[s^-1*mu2]*x^-1-12*Log[x]^3*Log[s^-1*mu2]*x-10*Log[x]^4+3*Log[x]^4*x^-1+8*Log[x]^4*x-16*Log[x]^2*PolyLog[2,x]+28*Log[x]^2*PolyLog[2,x]*x^-1-4*Log[x]^2*PolyLog[2,x]*x-96*Log[x]*PolyLog[1,2,x]+112*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*x+512/3*Log[x]*PolyLog[2,x]-184/3*Log[x]*PolyLog[2,x]*x^-1-304/3*Log[x]*PolyLog[2,x]*x-64*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-1+64*Log[x]*PolyLog[3,x]*x-608/3*PolyLog[1,2,x]+448/3*PolyLog[1,2,x]*x^-1+160/3*PolyLog[1,2,x]*x+112/3*PolyLog[2,x]*Pi^2*x^-1-80/3*PolyLog[2,x]*Pi^2+16*PolyLog[2,x]*Pi^2*x-512/3*PolyLog[3,x]+184/3*PolyLog[3,x]*x^-1+304/3*PolyLog[3,x]*x-160*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-1+160*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*x^-1+320*PolyLog[4,x]-88*PolyLog[4,x]*x^-1-120*PolyLog[4,x]*x)+Nc^-1*Nf*(-10940/81-3640/27*x^-2+3640/27*x^-1+10960/81*x-10960/81*x^2-368/9*z3*x^-2+368/9*z3*x^-1-80/3*z3+112/9*z3*x-112/9*z3*x^2-428/27*Pi^2*x^-2+692/27*Pi^2*x^-1-20/9*Pi^2-692/27*Pi^2*x+1076/27*Pi^2*x^2-224/9*Log[1-x]-448/27*Log[1-x]*x^-2+64/27*Log[1-x]*x^-1+128/27*Log[1-x]*x-896/27*Log[1-x]*x^2+16/3*Log[1-x]*Pi^2*x^-2-64/9*Log[1-x]*Pi^2*x^-1+80/3*Log[1-x]*Pi^2-416/9*Log[1-x]*Pi^2*x+32*Log[1-x]*Pi^2*x^2-64/3*Log[1-x]^2+104/9*Log[1-x]^2*x^-1+208/9*Log[1-x]^2*x+16/3*Log[1-x]^3+16/9*Log[1-x]^3*x^-2-32/9*Log[1-x]^3*x^-1-64/9*Log[1-x]^3*x+32/9*Log[1-x]^3*x^2-2600/27*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2+208/3*Log[s^-1*mu2]*x^-1+3328/27*Log[s^-1*mu2]*x-3328/27*Log[s^-1*mu2]*x^2-88/9*Log[s^-1*mu2]*Pi^2*x^-2+136/9*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Pi^2-184/9*Log[s^-1*mu2]*Pi^2*x+184/9*Log[s^-1*mu2]*Pi^2*x^2-160/3*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+272/9*Log[s^-1*mu2]*Log[1-x]*x^-1+544/9*Log[s^-1*mu2]*Log[1-x]*x-640/9*Log[s^-1*mu2]*Log[1-x]*x^2-8*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+32/3*Log[s^-1*mu2]*Log[1-x]^2*x-176/9*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*x^-2-8/3*Log[s^-1*mu2]^2*x^-1+376/9*Log[s^-1*mu2]^2*x-376/9*Log[s^-1*mu2]^2*x^2-24*Log[s^-1*mu2]^2*Log[1-x]-16*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32*Log[s^-1*mu2]^2*Log[1-x]*x-32*Log[s^-1*mu2]^2*Log[1-x]*x^2+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1+64/9*Log[s^-1*mu2]^3*x-64/9*Log[s^-1*mu2]^3*x^2+88*Log[x]+2320/27*Log[x]*x^-2-1936/27*Log[x]*x^-1-1664/27*Log[x]*x+896/27*Log[x]*x^2+88/9*Log[x]*Pi^2*x^-2-40/3*Log[x]*Pi^2*x^-1-20/9*Log[x]*Pi^2+160/9*Log[x]*Pi^2*x-32*Log[x]*Pi^2*x^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-160/3*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2+16/3*Log[x]*Log[1-x]^2*x^-1+184/3*Log[x]*Log[s^-1*mu2]+272/9*Log[x]*Log[s^-1*mu2]*x^-2-224/9*Log[x]*Log[s^-1*mu2]*x^-1-736/9*Log[x]*Log[s^-1*mu2]*x+640/9*Log[x]*Log[s^-1*mu2]*x^2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+40/3*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2*x+32*Log[x]*Log[s^-1*mu2]^2*x^2-292/9*Log[x]^2-296/9*Log[x]^2*x^-2+352/9*Log[x]^2*x^-1+208/9*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2+16*Log[x]^2*Log[1-x]*x^-1-32/3*Log[x]^2*Log[1-x]*x+32/3*Log[x]^2*Log[1-x]*x^2-40/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*x^-1+32/3*Log[x]^2*Log[s^-1*mu2]*x+56/9*Log[x]^3+80/9*Log[x]^3*x^-2-112/9*Log[x]^3*x^-1-32/9*Log[x]^3*x^2+16*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1-64/3*Log[x]*PolyLog[2,x]*x+64/3*Log[x]*PolyLog[2,x]*x^2-16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2-32/3*PolyLog[1,2,x]*x^-1+64/3*PolyLog[1,2,x]*x-64/3*PolyLog[1,2,x]*x^2-16*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1+64/3*PolyLog[3,x]*x-64/3*PolyLog[3,x]*x^2)+Nc^-1*Nf^2*(-1600/81+800/81*x^-1+800/81*x-16/9*Pi^2*x^-1+32/9*Pi^2-16/9*Pi^2*x-640/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*x^-1+320/27*Log[s^-1*mu2]*x-64/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*x^-1+32/9*Log[s^-1*mu2]^2*x+320/27*Log[x]-160/27*Log[x]*x^-1-160/27*Log[x]*x+64/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-1-32/9*Log[x]*Log[s^-1*mu2]*x-32/9*Log[x]^2+16/9*Log[x]^2*x^-1+16/9*Log[x]^2*x)+Nf*(7280/27-3640/27*x^-1-3640/27*x-368/9*z3*x^-1+736/9*z3-368/9*z3*x+112/27*Pi^2*x^-1-128/27*Pi^2+16/27*Pi^2*x+448/27*Log[1-x]-224/27*Log[1-x]*x^-1-224/27*Log[1-x]*x+8/3*Log[1-x]*Pi^2*x^-1-16/3*Log[1-x]*Pi^2+8/3*Log[1-x]*Pi^2*x-16/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*x+416/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-1-208/3*Log[s^-1*mu2]*x-40/9*Log[s^-1*mu2]*Pi^2*x^-1+80/9*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Pi^2*x+320/9*Log[s^-1*mu2]*Log[1-x]-160/9*Log[s^-1*mu2]*Log[1-x]*x^-1-160/9*Log[s^-1*mu2]*Log[1-x]*x-16/3*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*x-128/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-1+64/9*Log[s^-1*mu2]^3*x-496/9*Log[x]+184/9*Log[x]*x^-1+104/3*Log[x]*x+28/3*Log[x]*Pi^2*x^-1-56/3*Log[x]*Pi^2+116/9*Log[x]*Pi^2*x-320/9*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*x^-1+160/9*Log[x]*Log[1-x]*x+16/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*x+32/3*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*x-32*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x+64/3*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-32/3*Log[x]*Log[s^-1*mu2]^2*x+64/3*Log[x]^2-12*Log[x]^2*x^-1-148/9*Log[x]^2*x+16*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[1-x]*x+16/3*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-16/3*Log[x]^2*Log[s^-1*mu2]*x-80/9*Log[x]^3+40/9*Log[x]^3*x^-1+16/3*Log[x]^3*x-32/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*x)+Nf^2*(400/81-800/81*x+800/81*x^2-16/9*Pi^2+32/9*Pi^2*x-32/9*Pi^2*x^2+160/27*Log[s^-1*mu2]-320/27*Log[s^-1*mu2]*x+320/27*Log[s^-1*mu2]*x^2+16/9*Log[s^-1*mu2]^2-32/9*Log[s^-1*mu2]^2*x+32/9*Log[s^-1*mu2]^2*x^2)+Nc*(-23213/81+23213/162*x^-1+23213/162*x+800/9*z3*x^-1-2608/9*z3+1736/9*z3*x+284/27*Pi^2*x^-1-880/27*Pi^2-52/27*Pi^2*x+24*Pi^2*x^2+17/5*Pi^4*x^-1+22/15*Pi^4+9/5*Pi^4*x-3232/27*Log[1-x]+1616/27*Log[1-x]*x^-1+1616/27*Log[1-x]*x+40*Log[1-x]*z3*x^-1+48*Log[1-x]*z3+24*Log[1-x]*z3*x-56/3*Log[1-x]*Pi^2*x^-1+152/3*Log[1-x]*Pi^2-32*Log[1-x]*Pi^2*x+16*Log[1-x]^2+4*Log[1-x]^2*x^-1-44*Log[1-x]^2*x+24*Log[1-x]^2*x^2-4*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ+64/3*Log[1-x]^2*Pi^2+32*Log[1-x]^2*Pi^2*hLZ-20/3*Log[1-x]^2*Pi^2*x-16*Log[1-x]^2*Pi^2*x*hLZ+88/9*Log[1-x]^3-44/9*Log[1-x]^3*x^-1-44/9*Log[1-x]^3*x+20/3*Log[1-x]^4-4/3*Log[1-x]^4*x+80*Log[1-x]^2*PolyLog[2,x]-40*Log[1-x]^2*PolyLog[2,x]*x^-1-40*Log[1-x]^2*PolyLog[2,x]*x+96*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-1-48*Log[1-x]*PolyLog[1,2,x]*x-128*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x+412/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*x^-1-206/27*Log[s^-1*mu2]*x+112*Log[s^-1*mu2]*z3*x^-1-224*Log[s^-1*mu2]*z3+112*Log[s^-1*mu2]*z3*x+148/9*Log[s^-1*mu2]*Pi^2*x^-1-296/9*Log[s^-1*mu2]*Pi^2+148/9*Log[s^-1*mu2]*Pi^2*x-1280/9*Log[s^-1*mu2]*Log[1-x]+640/9*Log[s^-1*mu2]*Log[1-x]*x^-1+640/9*Log[s^-1*mu2]*Log[1-x]*x-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x*hLZ+1072/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*x^-1-536/9*Log[s^-1*mu2]^2*x-8/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2-8/3*Log[s^-1*mu2]^2*Pi^2*x-40*Log[s^-1*mu2]^2*Log[1-x]+20*Log[s^-1*mu2]^2*Log[1-x]*x^-1+20*Log[s^-1*mu2]^2*Log[1-x]*x+272/9*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*x^-1-136/9*Log[s^-1*mu2]^3*x+16*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]*x-8*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*x-1742/27*Log[x]+1639/27*Log[x]*x^-1+103/27*Log[x]*x-72*Log[x]*z3*x^-1+80*Log[x]*z3-72*Log[x]*z3*x-34*Log[x]*Pi^2*x^-1+250/3*Log[x]*Pi^2-572/9*Log[x]*Pi^2*x+1208/9*Log[x]*Log[1-x]-640/9*Log[x]*Log[1-x]*x^-1-136/9*Log[x]*Log[1-x]*x-48*Log[x]*Log[1-x]*x^2-4/3*Log[x]*Log[1-x]*Pi^2*x^-1+16*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ-40/3*Log[x]*Log[1-x]*Pi^2-32*Log[x]*Log[1-x]*Pi^2*hLZ+20/3*Log[x]*Log[1-x]*Pi^2*x+16*Log[x]*Log[1-x]*Pi^2*x*hLZ-172/3*Log[x]*Log[1-x]^2+80/3*Log[x]*Log[1-x]^2*x^-1+92/3*Log[x]*Log[1-x]^2*x-32/3*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-16*Log[x]*Log[1-x]^3*hLZ-8/3*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]^3*x*hLZ-64*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+32*Log[x]*Log[1-x]*PolyLog[2,x]*x-1228/9*Log[x]*Log[s^-1*mu2]+692/9*Log[x]*Log[s^-1*mu2]*x^-1+536/9*Log[x]*Log[s^-1*mu2]*x+20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-40/3*Log[x]*Log[s^-1*mu2]*Pi^2-16*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x+8*Log[x]*Log[s^-1*mu2]*Pi^2*x*hLZ+88*Log[x]*Log[s^-1*mu2]*Log[1-x]-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x*hLZ-124/3*Log[x]*Log[s^-1*mu2]^2+56/3*Log[x]*Log[s^-1*mu2]^2*x^-1+68/3*Log[x]*Log[s^-1*mu2]^2*x-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+16*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-1-8*Log[x]*Log[s^-1*mu2]^3*x-292/9*Log[x]^2+248/9*Log[x]^2*x^-1+88/3*Log[x]^2*x+24*Log[x]^2*x^2+5/3*Log[x]^2*Pi^2*x^-1+58/3*Log[x]^2*Pi^2-16/3*Log[x]^2*Pi^2*x+16*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-1-16*Log[x]^2*Log[1-x]^2*x^-1*hLZ+32*Log[x]^2*Log[1-x]^2*hLZ-2*Log[x]^2*Log[1-x]^2*x-16*Log[x]^2*Log[1-x]^2*x*hLZ-100/3*Log[x]^2*Log[s^-1*mu2]+50/3*Log[x]^2*Log[s^-1*mu2]*x^-1+76/3*Log[x]^2*Log[s^-1*mu2]*x+40*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x*hLZ-12*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*x+260/9*Log[x]^3-124/9*Log[x]^3*x^-1-28*Log[x]^3*x-32/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-16*Log[x]^3*Log[1-x]*hLZ+16/3*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[1-x]*x*hLZ-4*Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*x+2*Log[x]^4+7/3*Log[x]^4*x^-1-8*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]^2*PolyLog[2,x]*x-64*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x+152*Log[x]*PolyLog[2,x]-56*Log[x]*PolyLog[2,x]*x^-1-104*Log[x]*PolyLog[2,x]*x+160*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-1-48*Log[x]*PolyLog[3,x]*x+608/3*PolyLog[1,2,x]-160/3*PolyLog[1,2,x]*x^-1-448/3*PolyLog[1,2,x]*x-8/3*PolyLog[2,x]*Pi^2*x^-1-64/3*PolyLog[2,x]*Pi^2+8/3*PolyLog[2,x]*Pi^2*x-152*PolyLog[3,x]+56*PolyLog[3,x]*x^-1+104*PolyLog[3,x]*x-32*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-1-32*PolyLog[4,1-x]*x+192*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-1-48*PolyLog[4,-x*(1-x)^-1]*x-112*PolyLog[4,x]+24*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*x)+Nc*Nf*(-1820/27+3640/27*x-3640/27*x^2-184/9*z3+368/9*z3*x-368/9*z3*x^2+326/27*Pi^2-556/27*Pi^2*x+460/27*Pi^2*x^2-104/3*Log[s^-1*mu2]+208/3*Log[s^-1*mu2]*x-208/3*Log[s^-1*mu2]*x^2+4/9*Log[s^-1*mu2]*Pi^2-8/9*Log[s^-1*mu2]*Pi^2*x+8/9*Log[s^-1*mu2]*Pi^2*x^2+4/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x+8/3*Log[s^-1*mu2]^2*x^2+32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x+64/9*Log[s^-1*mu2]^3*x^2-608/27*Log[x]+832/27*Log[x]*x-448/27*Log[x]*x^2+40/9*Log[x]*Pi^2-80/9*Log[x]*Pi^2*x+16*Log[x]*Pi^2*x^2-208/9*Log[x]*Log[s^-1*mu2]+368/9*Log[x]*Log[s^-1*mu2]*x-320/9*Log[x]*Log[s^-1*mu2]*x^2-8*Log[x]*Log[s^-1*mu2]^2+16*Log[x]*Log[s^-1*mu2]^2*x-16*Log[x]*Log[s^-1*mu2]^2*x^2+40/9*Log[x]^2-104/9*Log[x]^2*x-8/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x-16/3*Log[x]^2*Log[1-x]*x^2+8/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x+16/9*Log[x]^3*x^2-16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x-32/3*Log[x]*PolyLog[2,x]*x^2+16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x+32/3*PolyLog[3,x]*x^2)+Nc^2*(23213/324-23213/162*x+23213/162*x^2+472/9*z3-368/9*z3*x+656/9*z3*x^2-590/27*Pi^2+1048/27*Pi^2*x-484/27*Pi^2*x^2+89/90*Pi^4-113/45*Pi^4*x+113/45*Pi^4*x^2-4*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*x-2*Log[1-x]^4+2*Log[1-x]^4*x-103/27*Log[s^-1*mu2]+206/27*Log[s^-1*mu2]*x-206/27*Log[s^-1*mu2]*x^2+56*Log[s^-1*mu2]*z3-112*Log[s^-1*mu2]*z3*x+112*Log[s^-1*mu2]*z3*x^2-4/9*Log[s^-1*mu2]*Pi^2+8/9*Log[s^-1*mu2]*Pi^2*x-8/9*Log[s^-1*mu2]*Pi^2*x^2-268/9*Log[s^-1*mu2]^2+536/9*Log[s^-1*mu2]^2*x-536/9*Log[s^-1*mu2]^2*x^2+2/3*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Pi^2*x+4/3*Log[s^-1*mu2]^2*Pi^2*x^2-68/9*Log[s^-1*mu2]^3+136/9*Log[s^-1*mu2]^3*x-136/9*Log[s^-1*mu2]^3*x^2+2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x+4*Log[s^-1*mu2]^4*x^2+3152/27*Log[x]-4768/27*Log[x]*x+3232/27*Log[x]*x^2-24*Log[x]*z3+48*Log[x]*z3*x-16*Log[x]*z3*x^2-154/9*Log[x]*Pi^2+146/9*Log[x]*Pi^2*x-40*Log[x]*Pi^2*x^2-40/3*Log[x]*Log[1-x]*Pi^2+56/3*Log[x]*Log[1-x]*Pi^2*x-32/3*Log[x]*Log[1-x]*Pi^2*x^2+8*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x+48*Log[x]*Log[1-x]*PolyLog[2,x]-48*Log[x]*Log[1-x]*PolyLog[2,x]*x+796/9*Log[x]*Log[s^-1*mu2]-1436/9*Log[x]*Log[s^-1*mu2]*x+1280/9*Log[x]*Log[s^-1*mu2]*x^2-4/3*Log[x]*Log[s^-1*mu2]*Pi^2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2+16*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x+40*Log[x]*Log[s^-1*mu2]^2*x^2-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x-16*Log[x]*Log[s^-1*mu2]^3*x^2-340/9*Log[x]^2+24*Log[x]^2*(1-x)^-1+164/9*Log[x]^2*x-5/3*Log[x]^2*Pi^2+10/3*Log[x]^2*Pi^2*x-32/3*Log[x]^2*Pi^2*x^2+32/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x+88/3*Log[x]^2*Log[1-x]*x^2+12*Log[x]^2*Log[1-x]^2-12*Log[x]^2*Log[1-x]^2*x-2/3*Log[x]^2*Log[s^-1*mu2]+28/3*Log[x]^2*Log[s^-1*mu2]*x+10*Log[x]^2*Log[s^-1*mu2]^2-20*Log[x]^2*Log[s^-1*mu2]^2*x+16*Log[x]^2*Log[s^-1*mu2]^2*x^2-4/3*Log[x]^3+4*Log[x]^3*x-88/9*Log[x]^3*x^2+8/3*Log[x]^3*Log[1-x]-16/3*Log[x]^3*Log[1-x]*x+16/3*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x+1/3*Log[x]^4-2/3*Log[x]^4*x-4/3*Log[x]^4*x^2+4*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x+16*Log[x]^2*PolyLog[2,x]*x^2+48*Log[x]*PolyLog[1,2,x]-48*Log[x]*PolyLog[1,2,x]*x+64/3*Log[x]*PolyLog[2,x]-8/3*Log[x]*PolyLog[2,x]*x+176/3*Log[x]*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[3,x]*x^2-40/3*PolyLog[2,x]*Pi^2+56/3*PolyLog[2,x]*Pi^2*x-32/3*PolyLog[2,x]*Pi^2*x^2-64/3*PolyLog[3,x]+8/3*PolyLog[3,x]*x-176/3*PolyLog[3,x]*x^2+48*PolyLog[4,1-x]-48*PolyLog[4,1-x]*x-48*PolyLog[4,-x*(1-x)^-1]+48*PolyLog[4,-x*(1-x)^-1]*x-56*PolyLog[4,x]+64*PolyLog[4,x]*x+32*PolyLog[4,x]*x^2)+145849/324+23213/162*x^-2-23213/162*x^-1-61318/81*x+61318/81*x^2+656/9*z3*x^-2-2384/9*z3*x^-1+92/3*z3+2552/9*z3*x-2696/9*z3*x^2+1748/27*Pi^2*x^-2-2768/27*Pi^2*x^-1-193/9*Pi^2+2462/27*Pi^2*x-3602/27*Pi^2*x^2+169/45*Pi^4*x^-2+17/9*Pi^4*x^-1+127/30*Pi^4-58/45*Pi^4*x+134/45*Pi^4*x^2+1616/9*Log[1-x]+3232/27*Log[1-x]*x^-2-1696/27*Log[1-x]*x^-1-3392/27*Log[1-x]*x+6464/27*Log[1-x]*x^2+80*Log[1-x]*z3*x^-2-16*Log[1-x]*z3*x^-1+24*Log[1-x]*z3+160*Log[1-x]*z3*x-32*Log[1-x]*z3*x^2-112/3*Log[1-x]*Pi^2*x^-2+658/9*Log[1-x]*Pi^2*x^-1-368/3*Log[1-x]*Pi^2+1160/9*Log[1-x]*Pi^2*x-80*Log[1-x]*Pi^2*x^2-128/3*Log[1-x]^2+124/9*Log[1-x]^2*x^-1-400/9*Log[1-x]^2*x-8*Log[1-x]^2*Pi^2*x^-2-32*Log[1-x]^2*Pi^2*x^-2*hLZ+10*Log[1-x]^2*Pi^2*x^-1+32*Log[1-x]^2*Pi^2*x^-1*hLZ-17/3*Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ+88/3*Log[1-x]^2*Pi^2*x-16/3*Log[1-x]^2*Pi^2*x^2-80/3*Log[1-x]^3-88/9*Log[1-x]^3*x^-2+164/9*Log[1-x]^3*x^-1+304/9*Log[1-x]^3*x-176/9*Log[1-x]^3*x^2-2/3*Log[1-x]^4+26/3*Log[1-x]^4*x^-1+20/3*Log[1-x]^4*x-52*Log[1-x]^2*PolyLog[2,x]-80*Log[1-x]^2*PolyLog[2,x]*x^-2+136*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]^2*PolyLog[2,x]*x-64*Log[1-x]*PolyLog[1,2,x]-96*Log[1-x]*PolyLog[1,2,x]*x^-2+160*Log[1-x]*PolyLog[1,2,x]*x^-1-32*Log[1-x]*PolyLog[1,2,x]*x+96*Log[1-x]*PolyLog[3,x]-192*Log[1-x]*PolyLog[3,x]*x^-1-192*Log[1-x]*PolyLog[3,x]*x+6193/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*x^-2+206/27*Log[s^-1*mu2]*x^-1-12592/27*Log[s^-1*mu2]*x+12592/27*Log[s^-1*mu2]*x^2+112*Log[s^-1*mu2]*z3*x^-2-112*Log[s^-1*mu2]*z3*x^-1+48*Log[s^-1*mu2]*z3+16*Log[s^-1*mu2]*z3*x-16*Log[s^-1*mu2]*z3*x^2+304/9*Log[s^-1*mu2]*Pi^2*x^-2-460/9*Log[s^-1*mu2]*Pi^2*x^-1-20/3*Log[s^-1*mu2]*Pi^2+508/9*Log[s^-1*mu2]*Pi^2*x-436/9*Log[s^-1*mu2]*Pi^2*x^2+640/3*Log[s^-1*mu2]*Log[1-x]+1280/9*Log[s^-1*mu2]*Log[1-x]*x^-2-1124/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2248/9*Log[s^-1*mu2]*Log[1-x]*x+2560/9*Log[s^-1*mu2]*Log[1-x]*x^2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-4*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^2+26*Log[s^-1*mu2]*Log[1-x]^2-52/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-80/3*Log[s^-1*mu2]*Log[1-x]^2*x+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x+34/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*x^-2+536/9*Log[s^-1*mu2]^2*x^-1-604/9*Log[s^-1*mu2]^2*x+604/9*Log[s^-1*mu2]^2*x^2-20/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-4/3*Log[s^-1*mu2]^2*Pi^2-8*Log[s^-1*mu2]^2*Pi^2*x+8*Log[s^-1*mu2]^2*Pi^2*x^2+60*Log[s^-1*mu2]^2*Log[1-x]+40*Log[s^-1*mu2]^2*Log[1-x]*x^-2-44*Log[s^-1*mu2]^2*Log[1-x]*x^-1-88*Log[s^-1*mu2]^2*Log[1-x]*x+80*Log[s^-1*mu2]^2*Log[1-x]*x^2+2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]^2*x+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^2-12*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*x^-2+136/9*Log[s^-1*mu2]^3*x^-1+80/9*Log[s^-1*mu2]^3*x-80/9*Log[s^-1*mu2]^3*x^2-24*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+32*Log[s^-1*mu2]^3*Log[1-x]*x-32*Log[s^-1*mu2]^3*Log[1-x]*x^2-2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1+8*Log[s^-1*mu2]^4*x-8*Log[s^-1*mu2]^4*x^2-6521/27*Log[x]-3026/27*Log[x]*x^-2+1490/27*Log[x]*x^-1+8240/27*Log[x]*x-6464/27*Log[x]*x^2-96*Log[x]*z3*x^-2+48*Log[x]*z3*x^-1-32*Log[x]*z3-32*Log[x]*z3*x+32*Log[x]*z3*x^2-304/9*Log[x]*Pi^2*x^-2+166/3*Log[x]*Pi^2*x^-1-220/9*Log[x]*Pi^2-94/9*Log[x]*Pi^2*x+32*Log[x]*Pi^2*x^2-32*Log[x]*Log[1-x]-1280/9*Log[x]*Log[1-x]*x^-2+676/3*Log[x]*Log[1-x]*x^-1-48*Log[x]*Log[1-x]*x+8*Log[x]*Log[1-x]*Pi^2*x^-2+32*Log[x]*Log[1-x]*Pi^2*x^-2*hLZ-20*Log[x]*Log[1-x]*Pi^2*x^-1-32*Log[x]*Log[1-x]*Pi^2*x^-1*hLZ+50/3*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*hLZ-16/3*Log[x]*Log[1-x]*Pi^2*x-64/3*Log[x]*Log[1-x]*Pi^2*x^2+134/3*Log[x]*Log[1-x]^2+160/3*Log[x]*Log[1-x]^2*x^-2-292/3*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^2*x-44/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-2*hLZ+16/3*Log[x]*Log[1-x]^3*x^-1-16*Log[x]*Log[1-x]^3*x^-1*hLZ+8*Log[x]*Log[1-x]^3*hLZ-32*Log[x]*Log[1-x]^3*x-72*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+64*Log[x]*Log[1-x]*PolyLog[2,x]*x-1012/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2+52/9*Log[x]*Log[s^-1*mu2]*x^-1+1612/9*Log[x]*Log[s^-1*mu2]*x-1408/9*Log[x]*Log[s^-1*mu2]*x^2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-8/3*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x-136/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^2-172/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-80*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+392/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x-4/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1+20*Log[x]*Log[s^-1*mu2]^2*x-32*Log[x]*Log[s^-1*mu2]^2*x^2+36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^2+24*Log[x]*Log[s^-1*mu2]^3-48*Log[x]*Log[s^-1*mu2]^3*x+48*Log[x]*Log[s^-1*mu2]^3*x^2+340/3*Log[x]^2+248/3*Log[x]^2*x^-2-1040/9*Log[x]^2*x^-1-48*Log[x]^2*(1-x)^-1+392/9*Log[x]^2*x+20/3*Log[x]^2*Pi^2*x^-2+18*Log[x]^2*Pi^2*x^-1+34/3*Log[x]^2*Pi^2-62/3*Log[x]^2*Pi^2*x+128/3*Log[x]^2*Pi^2*x^2-172/3*Log[x]^2*Log[1-x]-112/3*Log[x]^2*Log[1-x]*x^-2+68*Log[x]^2*Log[1-x]*x^-1+20/3*Log[x]^2*Log[1-x]*x-176/3*Log[x]^2*Log[1-x]*x^2-30*Log[x]^2*Log[1-x]^2-8*Log[x]^2*Log[1-x]^2*x^-2-32*Log[x]^2*Log[1-x]^2*x^-2*hLZ+32*Log[x]^2*Log[1-x]^2*x^-1*hLZ-16*Log[x]^2*Log[1-x]^2*hLZ+24*Log[x]^2*Log[1-x]^2*x+64/3*Log[x]^2*Log[s^-1*mu2]+104/3*Log[x]^2*Log[s^-1*mu2]*x^-2-68*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*x-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+56*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x-36*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-1+60*Log[x]^2*Log[s^-1*mu2]^2*x-48*Log[x]^2*Log[s^-1*mu2]^2*x^2-134/9*Log[x]^3-224/9*Log[x]^3*x^-2+232/9*Log[x]^3*x^-1-28/3*Log[x]^3*x+176/9*Log[x]^3*x^2+4*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2*hLZ-32/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[1-x]*x^-1*hLZ+8*Log[x]^3*Log[1-x]*hLZ+32/3*Log[x]^3*Log[1-x]*x-16*Log[x]^3*Log[1-x]*x^2+20*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-1-24*Log[x]^3*Log[s^-1*mu2]*x-3*Log[x]^4+4*Log[x]^4*x^-2+6*Log[x]^4*x^-1+2*Log[x]^4*x+4*Log[x]^4*x^2-8*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2-8*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]^2*PolyLog[2,x]*x-48*Log[x]^2*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[1,2,x]-80*Log[x]*PolyLog[1,2,x]*x^-1-208*Log[x]*PolyLog[2,x]-464/3*Log[x]*PolyLog[2,x]*x^-2+680/3*Log[x]*PolyLog[2,x]*x^-1+88/3*Log[x]*PolyLog[2,x]*x-352/3*Log[x]*PolyLog[2,x]*x^2-32*Log[x]*PolyLog[3,x]*x^-2+176*Log[x]*PolyLog[3,x]*x^-1-32*Log[x]*PolyLog[3,x]*x+96*Log[x]*PolyLog[3,x]*x^2-8/3*PolyLog[1,2,x]-320/3*PolyLog[1,2,x]*x^-2+824/3*PolyLog[1,2,x]*x^-1-736/3*PolyLog[1,2,x]*x+352/3*PolyLog[1,2,x]*x^2+16/3*PolyLog[2,x]*Pi^2*x^-2-128/3*PolyLog[2,x]*Pi^2*x^-1+52*PolyLog[2,x]*Pi^2-160/3*PolyLog[2,x]*Pi^2*x+32*PolyLog[2,x]*Pi^2*x^2+208*PolyLog[3,x]+464/3*PolyLog[3,x]*x^-2-680/3*PolyLog[3,x]*x^-1-88/3*PolyLog[3,x]*x+352/3*PolyLog[3,x]*x^2-80*PolyLog[4,1-x]-128*PolyLog[4,1-x]*x^-2+16*PolyLog[4,1-x]*x^-1-192*PolyLog[4,1-x]*x-24*PolyLog[4,-x*(1-x)^-1]-32*PolyLog[4,-x*(1-x)^-1]*x^-2+256*PolyLog[4,-x*(1-x)^-1]*x^-1+128*PolyLog[4,-x*(1-x)^-1]*x-8*PolyLog[4,x]+64*PolyLog[4,x]*x^-2-80*PolyLog[4,x]*x^-1+144*PolyLog[4,x]*x-96*PolyLog[4,x]*x^2;

==> math_package/HFqqqqutp.m <==
qqqqTL11=+Nc^-4*(1/2+x^-2-x^-1)+Nc^-2*(-1-2*x^-2+2*x^-1)+1/2+x^-2-x^-1;qqqqTL12=+Nc^-3*(1+2*x^-2-2*x^-1)+Nc^-2*(-x^-1-(1-x)^-1)+Nc^-1*(-1-2*x^-2+2*x^-1)+x^-1+(1-x)^-1;qqqqTL21=+Nc^-3*(1+2*x^-2-2*x^-1)+Nc^-2*(-x^-1-(1-x)^-1)+Nc^-1*(-1-2*x^-2+2*x^-1)+x^-1+(1-x)^-1;qqqqTL22=+Nc^-2*(2+4*x^-2-4*x^-1)+Nc^-1*(-4*x^-1-4*(1-x)^-1)+2+4*(1-x)^-2-4*(1-x)^-1;qqqq1L11=+Nc^-5*(8+16*x^-2-16*x^-1-1/3*Pi^2*x^-2+4/3*Pi^2*x^-1-2/3*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2+Log[1-x]^2*x^-1+3*Log[s^-1*mu2]+6*Log[s^-1*mu2]*x^-2-6*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]^2+2*Log[s^-1*mu2]^2*x^-2-2*Log[s^-1*mu2]^2*x^-1-4*Log[x]-6*Log[x]*x^-2+8*Log[x]*x^-1+3*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]^2*x^-2)+Nc^-4*(-1/2*Pi^2*x^-1-1/2*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2-1/2*Log[1-x]^2*x^-1+Log[x]*x^-1+Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2-1/2*Log[x]^2*x^-1)+Nc^-4*Nf*(-10/9-20/9*x^-2+20/9*x^-1-2/3*Log[s^-1*mu2]-4/3*Log[s^-1*mu2]*x^-2+4/3*Log[s^-1*mu2]*x^-1+2/3*Log[x]+4/3*Log[x]*x^-2-4/3*Log[x]*x^-1)+Nc^-3*(-131/9-262/9*x^-2+262/9*x^-1+3*Pi^2*x^-2-6*Pi^2*x^-1+3*Pi^2+3*Log[1-x]*x^-1+3/2*Log[1-x]^2-3*Log[1-x]^2*x^-1-16/3*Log[s^-1*mu2]-32/3*Log[s^-1*mu2]*x^-2+32/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-3*Log[s^-1*mu2]^2-6*Log[s^-1*mu2]^2*x^-2+6*Log[s^-1*mu2]^2*x^-1+22/3*Log[x]+32/3*Log[x]*x^-2-47/3*Log[x]*x^-1-9*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1+3/2*Log[x]^2-2*Log[x]^2*x^-2-3*Log[x]^2*x^-1)+Nc^-2*(Pi^2*x^-1+Pi^2+2*Log[1-x]*x^-1+Log[1-x]^2+Log[1-x]^2*x^-1-2*Log[x]*x^-1-2*Log[x]*Log[1-x]+2*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2+Log[x]^2*x^-1)+Nc^-2*Nf*(20/9+40/9*x^-2-40/9*x^-1+4/3*Log[s^-1*mu2]+8/3*Log[s^-1*mu2]*x^-2-8/3*Log[s^-1*mu2]*x^-1-4/3*Log[x]-8/3*Log[x]*x^-2+8/3*Log[x]*x^-1)+Nc^-1*(46/9+92/9*x^-2-92/9*x^-1-5*Pi^2*x^-2+8*Pi^2*x^-1-4*Pi^2-3*Log[1-x]*x^-1-3/2*Log[1-x]^2+3*Log[1-x]^2*x^-1+5/3*Log[s^-1*mu2]+10/3*Log[s^-1*mu2]*x^-2-10/3*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*Log[1-x]-12*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[s^-1*mu2]*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2+6*Log[s^-1*mu2]^2*x^-2-6*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]-10/3*Log[x]*x^-2+22/3*Log[x]*x^-1+9*Log[x]*Log[1-x]+12*Log[x]*Log[1-x]*x^-2-18*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]-4*Log[x]*Log[s^-1*mu2]*x^-2+4*Log[x]*Log[s^-1*mu2]*x^-1-3*Log[x]^2-2*Log[x]^2*x^-2+6*Log[x]^2*x^-1)+Nf*(-10/9-20/9*x^-2+20/9*x^-1-2/3*Log[s^-1*mu2]-4/3*Log[s^-1*mu2]*x^-2+4/3*Log[s^-1*mu2]*x^-1+2/3*Log[x]+4/3*Log[x]*x^-2-4/3*Log[x]*x^-1)+Nc*(13/9+26/9*x^-2-26/9*x^-1+7/3*Pi^2*x^-2-10/3*Pi^2*x^-1+5/3*Pi^2+Log[1-x]*x^-1+1/2*Log[1-x]^2-Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]+4/3*Log[s^-1*mu2]*x^-2-4/3*Log[s^-1*mu2]*x^-1+2*Log[s^-1*mu2]*Log[1-x]+4*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]^2-2*Log[s^-1*mu2]^2*x^-2+2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]-4/3*Log[x]*x^-2+1/3*Log[x]*x^-1-3*Log[x]*Log[1-x]-4*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1+3/2*Log[x]^2+2*Log[x]^2*x^-2-3*Log[x]^2*x^-1)-1/2*Pi^2*x^-1-1/2*Pi^2-Log[1-x]*x^-1-1/2*Log[1-x]^2-1/2*Log[1-x]^2*x^-1+Log[x]*x^-1+Log[x]*Log[1-x]-Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^2-1/2*Log[x]^2*x^-1;qqqq1L12=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2+8/3*Pi^2*x^-1-4/3*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-8*Log[x]-12*Log[x]*x^-2+16*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2*x^-2)+Nc^-3*(-16*x^-1-16*(1-x)^-1-7/6*Pi^2*x^-1-1/6*Pi^2*(1-x)^-1-2*Pi^2+4*Log[1-x]*(1-x)^-1-2*Log[1-x]^2-5/2*Log[1-x]^2*x^-1-3/2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]*x^-1+2*Log[x]*(1-x)^-1+4*Log[x]*Log[1-x]-5*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^2-5/2*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1)+Nc^-3*Nf*(-20/9-40/9*x^-2+40/9*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1+4/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-25/3*Pi^2*x^-1+Pi^2*(1-x)^-1+11/3*Pi^2-Log[1-x]+3*Log[1-x]*x^-1+2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-3*Log[1-x]^2*x^-1+2*Log[1-x]^2*(1-x)^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+17/3*Log[x]+28/3*Log[x]*x^-2-40/3*Log[x]*x^-1-Log[x]*(1-x)^-1-6*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2-4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1)+Nc^-2*Nf*(20/9*x^-1+20/9*(1-x)^-1-2/3*Log[1-x]*x^-1-2/3*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*x^-1-2/3*Log[x]*(1-x)^-1)+Nc^-1*(118/9*x^-1+118/9*(1-x)^-1-2/3*Pi^2*x^-1-5/3*Pi^2*(1-x)^-1+3*Pi^2+5/3*Log[1-x]*x^-1-13/3*Log[1-x]*(1-x)^-1+3*Log[1-x]^2+2*Log[1-x]^2*x^-1+Log[1-x]^2*(1-x)^-1+14/3*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*(1-x)^-1-19/3*Log[x]*x^-1-1/3*Log[x]*(1-x)^-1-6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-1+10*Log[x]*Log[1-x]*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]*x^-1-10*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2+2*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1)+Nc^-1*Nf*(20/9+40/9*x^-2-40/9*x^-1+4/3*Log[s^-1*mu2]+8/3*Log[s^-1*mu2]*x^-2-8/3*Log[s^-1*mu2]*x^-1-4/3*Log[x]-8/3*Log[x]*x^-2+8/3*Log[x]*x^-1)+Nf*(-20/9*x^-1-20/9*(1-x)^-1+2/3*Log[1-x]*x^-1+2/3*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*x^-1+2/3*Log[x]*(1-x)^-1)+Nc*(26/9*x^-1+26/9*(1-x)^-1+11/6*Pi^2*x^-1+11/6*Pi^2*(1-x)^-1-Pi^2-5/3*Log[1-x]*x^-1+1/3*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*x^-1-5/3*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-3*Log[x]*Log[1-x]*x^-1-3*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+I*Nc^-3*(2*Log[1-x]*Pi*x^-1+2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1)+I*Nc^-2*(-Pi*x^-1+Pi*(1-x)^-1+4*Log[1-x]*Pi*(1-x)^-2-2*Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1-4*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)+I*Nc^-1*(-2*Log[1-x]*Pi*x^-1-2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1)+I*(Pi*x^-1-Pi*(1-x)^-1-4*Log[1-x]*Pi*(1-x)^-2+2*Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1+4*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-Pi^2*(1-x)^-1-7/3*Pi^2+Log[1-x]-Log[1-x]*x^-1-2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2+Log[1-x]^2*x^-1-2*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+Log[x]*(1-x)^-1+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1;qqqq1L21=+Nc^-4*(16+32*x^-2-32*x^-1-2/3*Pi^2*x^-2+8/3*Pi^2*x^-1-4/3*Pi^2-2*Log[1-x]*x^-1-Log[1-x]^2+2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]+12*Log[s^-1*mu2]*x^-2-12*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Log[1-x]-8*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1-8*Log[x]-12*Log[x]*x^-2+16*Log[x]*x^-1+6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-2-12*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]-8*Log[x]*Log[s^-1*mu2]*x^-2+8*Log[x]*Log[s^-1*mu2]*x^-1+4*Log[x]^2*x^-2)+Nc^-3*(-16*x^-1-16*(1-x)^-1-7/6*Pi^2*x^-1-1/6*Pi^2*(1-x)^-1-2*Pi^2+4*Log[1-x]*(1-x)^-1-2*Log[1-x]^2-5/2*Log[1-x]^2*x^-1-3/2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]*x^-1-6*Log[s^-1*mu2]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]*x^-1+2*Log[x]*(1-x)^-1+4*Log[x]*Log[1-x]-5*Log[x]*Log[1-x]*x^-1-7*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^2-5/2*Log[x]^2*x^-1-3/2*Log[x]^2*(1-x)^-1)+Nc^-3*Nf*(-20/9-40/9*x^-2+40/9*x^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1+4/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1)+Nc^-2*(-118/9-236/9*x^-2+236/9*x^-1+16/3*Pi^2*x^-2-25/3*Pi^2*x^-1+Pi^2*(1-x)^-1+11/3*Pi^2-Log[1-x]+3*Log[1-x]*x^-1+2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2-3*Log[1-x]^2*x^-1+2*Log[1-x]^2*(1-x)^-1-14/3*Log[s^-1*mu2]-28/3*Log[s^-1*mu2]*x^-2+28/3*Log[s^-1*mu2]*x^-1+6*Log[s^-1*mu2]*Log[1-x]+12*Log[s^-1*mu2]*Log[1-x]*x^-2-12*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+17/3*Log[x]+28/3*Log[x]*x^-2-40/3*Log[x]*x^-1-Log[x]*(1-x)^-1-6*Log[x]*Log[1-x]-12*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1+4*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+8*Log[x]*Log[s^-1*mu2]*x^-2-8*Log[x]*Log[s^-1*mu2]*x^-1-4*Log[x]*Log[s^-1*mu2]*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3/2*Log[x]^2-4*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1)+Nc^-2*Nf*(20/9*x^-1+20/9*(1-x)^-1-2/3*Log[1-x]*x^-1-2/3*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*x^-1-2/3*Log[x]*(1-x)^-1)+Nc^-1*(118/9*x^-1+118/9*(1-x)^-1-2/3*Pi^2*x^-1-5/3*Pi^2*(1-x)^-1+3*Pi^2+5/3*Log[1-x]*x^-1-13/3*Log[1-x]*(1-x)^-1+3*Log[1-x]^2+2*Log[1-x]^2*x^-1+Log[1-x]^2*(1-x)^-1+14/3*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*(1-x)^-1-19/3*Log[x]*x^-1-1/3*Log[x]*(1-x)^-1-6*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-1+10*Log[x]*Log[1-x]*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]*x^-1-10*Log[x]*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2+2*Log[x]^2*x^-1+Log[x]^2*(1-x)^-1)+Nc^-1*Nf*(20/9+40/9*x^-2-40/9*x^-1+4/3*Log[s^-1*mu2]+8/3*Log[s^-1*mu2]*x^-2-8/3*Log[s^-1*mu2]*x^-1-4/3*Log[x]-8/3*Log[x]*x^-2+8/3*Log[x]*x^-1)+Nf*(-20/9*x^-1-20/9*(1-x)^-1+2/3*Log[1-x]*x^-1+2/3*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*x^-1-4/3*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*x^-1+2/3*Log[x]*(1-x)^-1)+Nc*(26/9*x^-1+26/9*(1-x)^-1+11/6*Pi^2*x^-1+11/6*Pi^2*(1-x)^-1-Pi^2-5/3*Log[1-x]*x^-1+1/3*Log[1-x]*(1-x)^-1-Log[1-x]^2+1/2*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]*x^-1+4/3*Log[s^-1*mu2]*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*(1-x)^-1+1/3*Log[x]*x^-1-5/3*Log[x]*(1-x)^-1+2*Log[x]*Log[1-x]-3*Log[x]*Log[1-x]*x^-1-3*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]^2+1/2*Log[x]^2*x^-1+1/2*Log[x]^2*(1-x)^-1)+I*Nc^-3*(-2*Log[1-x]*Pi*x^-1-2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Pi*x^-1+2*Log[x]*Pi*(1-x)^-1)+I*Nc^-2*(Pi*x^-1-Pi*(1-x)^-1-4*Log[1-x]*Pi*(1-x)^-2+2*Log[1-x]*Pi*(1-x)^-1-Log[1-x]*Pi-4*Log[s^-1*mu2]*Pi*x^-2+4*Log[s^-1*mu2]*Pi*x^-1+4*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]*Pi*x^-2-2*Log[x]*Pi*x^-1+Log[x]*Pi)+I*Nc^-1*(2*Log[1-x]*Pi*x^-1+2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Pi*x^-1-2*Log[x]*Pi*(1-x)^-1)+I*(-Pi*x^-1+Pi*(1-x)^-1+4*Log[1-x]*Pi*(1-x)^-2-2*Log[1-x]*Pi*(1-x)^-1+Log[1-x]*Pi+4*Log[s^-1*mu2]*Pi*x^-2-4*Log[s^-1*mu2]*Pi*x^-1-4*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]*Pi*x^-2+2*Log[x]*Pi*x^-1-Log[x]*Pi)-26/9-52/9*x^-2+52/9*x^-1-14/3*Pi^2*x^-2+17/3*Pi^2*x^-1-Pi^2*(1-x)^-1-7/3*Pi^2+Log[1-x]-Log[1-x]*x^-1-2*Log[1-x]*(1-x)^-1+1/2*Log[1-x]^2+Log[1-x]^2*x^-1-2*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]-8/3*Log[s^-1*mu2]*x^-2+8/3*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Log[1-x]-4*Log[s^-1*mu2]*Log[1-x]*x^-2+4*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2+4*Log[s^-1*mu2]^2*x^-2-4*Log[s^-1*mu2]^2*x^-1+7/3*Log[x]+8/3*Log[x]*x^-2-8/3*Log[x]*x^-1+Log[x]*(1-x)^-1+4*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]+4*Log[x]*Log[s^-1*mu2]*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^2-4*Log[x]^2*x^-2+4*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1;qqqq1L22=+Nc^-3*(32+64*x^-2-64*x^-1-4/3*Pi^2*x^-2+16/3*Pi^2*x^-1-8/3*Pi^2-4*Log[1-x]*x^-1-2*Log[1-x]^2+4*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]+24*Log[s^-1*mu2]*x^-2-24*Log[s^-1*mu2]*x^-1-8*Log[s^-1*mu2]*Log[1-x]-16*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[s^-1*mu2]^2+8*Log[s^-1*mu2]^2*x^-2-8*Log[s^-1*mu2]^2*x^-1-16*Log[x]-24*Log[x]*x^-2+32*Log[x]*x^-1+12*Log[x]*Log[1-x]+16*Log[x]*Log[1-x]*x^-2-24*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]-16*Log[x]*Log[s^-1*mu2]*x^-2+16*Log[x]*Log[s^-1*mu2]*x^-1+8*Log[x]^2*x^-2)+Nc^-2*(-64*x^-1-64*(1-x)^-1-8/3*Pi^2*x^-1-2/3*Pi^2*(1-x)^-1-6*Pi^2+4*Log[1-x]*x^-1+16*Log[1-x]*(1-x)^-1-6*Log[1-x]^2-8*Log[1-x]^2*x^-1-6*Log[1-x]^2*(1-x)^-1-24*Log[s^-1*mu2]*x^-1-24*Log[s^-1*mu2]*(1-x)^-1+16*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]^2*x^-1-8*Log[s^-1*mu2]^2*(1-x)^-1+20*Log[x]*x^-1+8*Log[x]*(1-x)^-1+12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*x^-1-20*Log[x]*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]*x^-1+24*Log[x]*Log[s^-1*mu2]*(1-x)^-1-6*Log[x]^2-8*Log[x]^2*x^-1-6*Log[x]^2*(1-x)^-1)+Nc^-2*Nf*(-40/9-80/9*x^-2+80/9*x^-1-8/3*Log[s^-1*mu2]-16/3*Log[s^-1*mu2]*x^-2+16/3*Log[s^-1*mu2]*x^-1+8/3*Log[x]+16/3*Log[x]*x^-2-16/3*Log[x]*x^-1)+Nc^-1*(340/9+104/9*x^-2-104/9*x^-1+64*(1-x)^-2-64*(1-x)^-1+28/3*Pi^2*x^-2-28/3*Pi^2*x^-1-4/3*Pi^2*(1-x)^-2+28/3*Pi^2*(1-x)^-1-20*Log[1-x]-24*Log[1-x]*(1-x)^-2+40*Log[1-x]*(1-x)^-1-4*Log[1-x]^2+8*Log[1-x]^2*(1-x)^-2+8*Log[1-x]^2*(1-x)^-1+44/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*x^-2-16/3*Log[s^-1*mu2]*x^-1+24*Log[s^-1*mu2]*(1-x)^-2-24*Log[s^-1*mu2]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]-16*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]^2*x^-2+8*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*(1-x)^-1-20/3*Log[x]-16/3*Log[x]*x^-2+28/3*Log[x]*x^-1-8*Log[x]*(1-x)^-1+24*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*(1-x)^-2-48*Log[x]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^2+8*Log[x]^2*x^-2-4*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-1)+Nc^-1*Nf*(80/9*x^-1+80/9*(1-x)^-1-8/3*Log[1-x]*x^-1-8/3*Log[1-x]*(1-x)^-1+16/3*Log[s^-1*mu2]*x^-1+16/3*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]*x^-1-8/3*Log[x]*(1-x)^-1)+Nf*(-40/9-80/9*(1-x)^-2+80/9*(1-x)^-1+8/3*Log[1-x]+16/3*Log[1-x]*(1-x)^-2-16/3*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]-16/3*Log[s^-1*mu2]*(1-x)^-2+16/3*Log[s^-1*mu2]*(1-x)^-1)+Nc*(52/9+104/9*(1-x)^-2-104/9*(1-x)^-1+28/3*Pi^2*(1-x)^-2-40/3*Pi^2*(1-x)^-1+20/3*Pi^2-8/3*Log[1-x]-16/3*Log[1-x]*(1-x)^-2+4/3*Log[1-x]*(1-x)^-1+6*Log[1-x]^2+8*Log[1-x]^2*(1-x)^-2-12*Log[1-x]^2*(1-x)^-1+8/3*Log[s^-1*mu2]+16/3*Log[s^-1*mu2]*(1-x)^-2-16/3*Log[s^-1*mu2]*(1-x)^-1-4*Log[s^-1*mu2]^2-8*Log[s^-1*mu2]^2*(1-x)^-2+8*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*(1-x)^-1-12*Log[x]*Log[1-x]-16*Log[x]*Log[1-x]*(1-x)^-2+24*Log[x]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]+16*Log[x]*Log[s^-1*mu2]*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^2-4*Log[x]^2*(1-x)^-1)-104/9*x^-1-104/9*(1-x)^-1-22/3*Pi^2*x^-1-28/3*Pi^2*(1-x)^-1+2*Pi^2+20/3*Log[1-x]*x^-1+8/3*Log[1-x]*(1-x)^-1+2*Log[1-x]^2-2*Log[1-x]^2*x^-1-4*Log[1-x]^2*(1-x)^-1-16/3*Log[s^-1*mu2]*x^-1-16/3*Log[s^-1*mu2]*(1-x)^-1+8*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*(1-x)^-1-4/3*Log[x]*x^-1+8/3*Log[x]*(1-x)^-1-4*Log[x]*Log[1-x]+4*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*x^-1-8*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^2-2*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1;qqqq1LX1L11=+Nc^-6*(32+64*x^-2-64*x^-1-8/3*Pi^2*x^-2+32/3*Pi^2*x^-1-29/6*Pi^2+1/36*Pi^4*x^-2-7/36*Pi^4*x^-1+43/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2-8*Log[1-x]*x^-1+1/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x-7/2*Log[1-x]^2+8*Log[1-x]^2*x^-1-1/6*Log[1-x]^2*Pi^2*x^-1+13/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+24*Log[s^-1*mu2]+48*Log[s^-1*mu2]*x^-2-48*Log[s^-1*mu2]*x^-1-Log[s^-1*mu2]*Pi^2*x^-2+2*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+29*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1+11/3*Log[s^-1*mu2]^2*Pi^2*x^-2-8/3*Log[s^-1*mu2]^2*Pi^2*x^-1+4/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-32*Log[x]-48*Log[x]*x^-2+64*Log[x]*x^-1+Log[x]*Pi^2*x^-2-7/3*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x+23*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-45*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*x^-2+3*Log[x]*Log[1-x]*Pi^2*x^-1-7/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-28*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+56*Log[x]*Log[s^-1*mu2]*x^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+20*Log[x]*Log[s^-1*mu2]^2*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+17/2*Log[x]^2+25*Log[x]^2*x^-2-15*Log[x]^2*x^-1+11/3*Log[x]^2*Pi^2*x^-2+Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2-14*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+21*Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+13/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-7*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+8*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+1/2*Log[x]^3-6*Log[x]^3*x^-2+2*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-1/2*Log[x]^3*x-Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-2*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2-4*Log[x]^3*Log[s^-1*mu2]*x^-2+1/8*Log[x]^4+Log[x]^4*x^-2+Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+Nc^-5*(-4*Pi^2*x^-1-4*Pi^2+1/12*Pi^4*x^-1-5/12*Pi^4-1/4*Pi^4*x+1/4*Pi^4*x^2-8*Log[1-x]*x^-1+1/6*Log[1-x]*Pi^2*x^-1-1/2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-3*Log[1-x]^2-4*Log[1-x]^2*x^-1+1/12*Log[1-x]^2*Pi^2*x^-1-11/12*Log[1-x]^2*Pi^2-1/2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-1/2*Log[1-x]^3+Log[1-x]^3*x-1/2*Log[1-x]^4-1/4*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-3/2*Log[s^-1*mu2]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*x^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+1/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1-9/2*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8*Log[x]*x^-1+4/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2-Log[x]*Pi^2*x+6*Log[x]*Log[1-x]-5*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*(1-x)^-1-29/6*Log[x]*Log[1-x]*Pi^2*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+3*Log[x]*Log[1-x]^2-1/2*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*(1-x)^-1+Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+19*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-3*Log[x]^2-7*Log[x]^2*x^-1-5/12*Log[x]^2*Pi^2*x^-1-17/12*Log[x]^2*Pi^2-1/2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-9/2*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+1/2*Log[x]^2*Log[1-x]^2-5/2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-3/2*Log[x]^2*Log[s^-1*mu2]-19/2*Log[x]^2*Log[s^-1*mu2]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-9/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2*Log[x]^3+5/2*Log[x]^3*x^-1-Log[x]^3*x+Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x^-1-3*Log[x]^3*Log[1-x]*(1-x)^-1+Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]+3*Log[x]^3*Log[s^-1*mu2]*x^-1+3*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^4-1/2*Log[x]^4*x^-1-1/4*Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-5*Nf*(-80/9-160/9*x^-2+160/9*x^-1+10/27*Pi^2*x^-2-40/27*Pi^2*x^-1+20/27*Pi^2+10/9*Log[1-x]*x^-1+5/9*Log[1-x]^2-10/9*Log[1-x]^2*x^-1-26/3*Log[s^-1*mu2]-52/3*Log[s^-1*mu2]*x^-2+52/3*Log[s^-1*mu2]*x^-1+2/9*Log[s^-1*mu2]*Pi^2*x^-2-8/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2+20/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-28/9*Log[s^-1*mu2]^2-56/9*Log[s^-1*mu2]^2*x^-2+56/9*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-2+4/3*Log[s^-1*mu2]^3*x^-1+88/9*Log[x]+52/3*Log[x]*x^-2-176/9*Log[x]*x^-1-2/9*Log[x]*Pi^2*x^-2+8/9*Log[x]*Pi^2*x^-1-4/9*Log[x]*Pi^2-10/3*Log[x]*Log[1-x]-40/9*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1-1/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+62/9*Log[x]*Log[s^-1*mu2]+112/9*Log[x]*Log[s^-1*mu2]*x^-2-124/9*Log[x]*Log[s^-1*mu2]*x^-1-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^2+4*Log[x]*Log[s^-1*mu2]^2*x^-2-4*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]^2-56/9*Log[x]^2*x^-2+16/3*Log[x]^2*x^-1+2*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^3*x^-2)+Nc^-4*(-472/9-944/9*x^-2+944/9*x^-1+635/27*Pi^2*x^-2-1244/27*Pi^2*x^-1+1217/54*Pi^2-4/9*Pi^4*x^-2+19/9*Pi^4*x^-1-211/72*Pi^4+9/4*Pi^4*x-3/8*Pi^4*x^2+203/9*Log[1-x]*x^-1-2/3*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1+7/2*Log[1-x]*Pi^2-3/2*Log[1-x]*Pi^2*x+185/18*Log[1-x]^2-203/9*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*Pi^2*x^-2+8/3*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2-49/12*Log[1-x]^2*Pi^2+9/2*Log[1-x]^2*Pi^2*x-3/4*Log[1-x]^2*Pi^2*x^2+5*Log[1-x]^3+1/2*Log[1-x]^3*x^-1-3/2*Log[1-x]^3*x-7/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+9/4*Log[1-x]^4*x-3/8*Log[1-x]^4*x^2-115/3*Log[s^-1*mu2]-230/3*Log[s^-1*mu2]*x^-2+230/3*Log[s^-1*mu2]*x^-1+79/9*Log[s^-1*mu2]*Pi^2*x^-2-118/9*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+59/9*Log[s^-1*mu2]*Pi^2+406/9*Log[s^-1*mu2]*Log[1-x]+812/9*Log[s^-1*mu2]*Log[1-x]*x^-2-737/9*Log[s^-1*mu2]*Log[1-x]*x^-1-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+25/6*Log[s^-1*mu2]*Log[1-x]^2-49/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-266/9*Log[s^-1*mu2]^2-532/9*Log[s^-1*mu2]^2*x^-2+532/9*Log[s^-1*mu2]^2*x^-1-14/3*Log[s^-1*mu2]^2*Pi^2*x^-2+2/3*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/3*Log[s^-1*mu2]^2*Pi^2+50/3*Log[s^-1*mu2]^2*Log[1-x]+100/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-88/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-25/3*Log[s^-1*mu2]^3-50/3*Log[s^-1*mu2]^3*x^-2+50/3*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1+476/9*Log[x]+230/3*Log[x]*x^-2-1024/9*Log[x]*x^-1-79/9*Log[x]*Pi^2*x^-2+293/18*Log[x]*Pi^2*x^-1-2*Log[x]*Pi^2*(1-x)^-1-113/9*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x-194/3*Log[x]*Log[1-x]-812/9*Log[x]*Log[1-x]*x^-2+127*Log[x]*Log[1-x]*x^-1+20/3*Log[x]*Log[1-x]*Pi^2*x^-2-18*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+31/2*Log[x]*Log[1-x]*Pi^2-9*Log[x]*Log[1-x]*Pi^2*x+3/2*Log[x]*Log[1-x]*Pi^2*x^2-59/3*Log[x]*Log[1-x]^2+49/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[1-x]^2*x+19/2*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1-9*Log[x]*Log[1-x]^3*x+3/2*Log[x]*Log[1-x]^3*x^2+436/9*Log[x]*Log[s^-1*mu2]+776/9*Log[x]*Log[s^-1*mu2]*x^-2-899/9*Log[x]*Log[s^-1*mu2]*x^-1+10*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2-137/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-200/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+274/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+23*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+22*Log[x]*Log[s^-1*mu2]^2+38*Log[x]*Log[s^-1*mu2]^2*x^-2-45*Log[x]*Log[s^-1*mu2]^2*x^-1-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1-17/6*Log[x]^2-244/9*Log[x]^2*x^-2+11/3*Log[x]^2*x^-1-16/3*Log[x]^2*Pi^2*x^-2-3/2*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2*Log[x]^2*Pi^2*(1-x)^-1-4*Log[x]^2*Pi^2+9/2*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Pi^2*x^2+89/2*Log[x]^2*Log[1-x]+100/3*Log[x]^2*Log[1-x]*x^-2-62*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]^2*Log[1-x]*x-89/4*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+30*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+27/2*Log[x]^2*Log[1-x]^2*x-9/4*Log[x]^2*Log[1-x]^2*x^2-61/6*Log[x]^2*Log[s^-1*mu2]-26*Log[x]^2*Log[s^-1*mu2]*x^-2+67/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-9*Log[x]^3+14/3*Log[x]^3*x^-2+6*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+3/2*Log[x]^3*x+15/2*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2-2*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1-9*Log[x]^3*Log[1-x]*x+3/2*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-5/8*Log[x]^4-3*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1+9/4*Log[x]^4*x-3/8*Log[x]^4*x^2)+Nc^-4*Nf*(5/9*Pi^2*x^-1+5/9*Pi^2+10/9*Log[1-x]*x^-1+5/9*Log[1-x]^2+5/9*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10/9*Log[x]*x^-1-1/3*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2-10/9*Log[x]*Log[1-x]+4/9*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*(1-x)^-1-1/3*Log[x]*Log[1-x]^2-1/3*Log[x]*Log[1-x]^2*x^-1-26/9*Log[x]*Log[s^-1*mu2]*x^-1-20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+5/9*Log[x]^2+11/9*Log[x]^2*x^-1+2/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*(1-x)^-1+1/3*Log[x]^2*Log[s^-1*mu2]+5/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]^3-1/3*Log[x]^3*x^-1)+Nc^-4*Nf^2*(50/81+100/81*x^-2-100/81*x^-1+20/27*Log[s^-1*mu2]+40/27*Log[s^-1*mu2]*x^-2-40/27*Log[s^-1*mu2]*x^-1+2/9*Log[s^-1*mu2]^2+4/9*Log[s^-1*mu2]^2*x^-2-4/9*Log[s^-1*mu2]^2*x^-1-20/27*Log[x]-40/27*Log[x]*x^-2+40/27*Log[x]*x^-1-4/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+8/9*Log[x]*Log[s^-1*mu2]*x^-1+2/9*Log[x]^2+4/9*Log[x]^2*x^-2-4/9*Log[x]^2*x^-1)+Nc^-3*(131/18*Pi^2*x^-1+131/18*Pi^2-3/4*Pi^4*x^-1+3/4*Pi^4+3/4*Pi^4*x-3/4*Pi^4*x^2+131/9*Log[1-x]*x^-1-3/2*Log[1-x]*Pi^2*x^-1+3/2*Log[1-x]*Pi^2-3*Log[1-x]*Pi^2*x+77/18*Log[1-x]^2+131/18*Log[1-x]^2*x^-1-3/4*Log[1-x]^2*Pi^2*x^-1+9/4*Log[1-x]^2*Pi^2+3/2*Log[1-x]^2*Pi^2*x-3/2*Log[1-x]^2*Pi^2*x^2+3/2*Log[1-x]^3-3*Log[1-x]^3*x+3/2*Log[1-x]^4+3/4*Log[1-x]^4*x-3/4*Log[1-x]^4*x^2+8/3*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Pi^2+16/3*Log[s^-1*mu2]*Log[1-x]*x^-1-11*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8/3*Log[s^-1*mu2]*Log[1-x]^2-10/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*x^-1+19/2*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-131/9*Log[x]*x^-1-7/6*Log[x]*Pi^2*x^-1-25/6*Log[x]*Pi^2+3*Log[x]*Pi^2*x-77/9*Log[x]*Log[1-x]+83/9*Log[x]*Log[1-x]*x^-1+262/9*Log[x]*Log[1-x]*(1-x)^-1+19/2*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-3*Log[x]*Log[1-x]*Pi^2*x+3*Log[x]*Log[1-x]*Pi^2*x^2-43/6*Log[x]*Log[1-x]^2+10/3*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*(1-x)^-1+9*Log[x]*Log[1-x]^2*x+3*Log[x]*Log[1-x]^3*x^-1+3*Log[x]*Log[1-x]^3*(1-x)^-1-3*Log[x]*Log[1-x]^3*x+3*Log[x]*Log[1-x]^3*x^2-310/9*Log[x]*Log[s^-1*mu2]*x^-1-262/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-7*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Pi^2-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+50/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-41/3*Log[x]*Log[s^-1*mu2]^2*x^-1-32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+77/18*Log[x]^2+227/18*Log[x]^2*x^-1-1/4*Log[x]^2*Pi^2*x^-1+11/4*Log[x]^2*Pi^2+3/2*Log[x]^2*Pi^2*x-3/2*Log[x]^2*Pi^2*x^2+59/6*Log[x]^2*Log[1-x]-31/3*Log[x]^2*Log[1-x]*x^-1-14/3*Log[x]^2*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[1-x]*x-5/2*Log[x]^2*Log[1-x]^2+13/2*Log[x]^2*Log[1-x]^2*x^-1+6*Log[x]^2*Log[1-x]^2*(1-x)^-1+9/2*Log[x]^2*Log[1-x]^2*x-9/2*Log[x]^2*Log[1-x]^2*x^2+8/3*Log[x]^2*Log[s^-1*mu2]+52/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2+19/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-25/6*Log[x]^3-11/3*Log[x]^3*x^-1+3*Log[x]^3*x-Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-1+5*Log[x]^3*Log[1-x]*(1-x)^-1-3*Log[x]^3*Log[1-x]*x+3*Log[x]^3*Log[1-x]*x^2-5*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-5*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^4+1/2*Log[x]^4*x^-1+3/4*Log[x]^4*x-3/4*Log[x]^4*x^2)+Nc^-3*Nf*(1310/81+2620/81*x^-2-2620/81*x^-1-10/3*Pi^2*x^-2+20/3*Pi^2*x^-1-10/3*Pi^2-10/3*Log[1-x]*x^-1-5/3*Log[1-x]^2+10/3*Log[1-x]^2*x^-1+422/27*Log[s^-1*mu2]+844/27*Log[s^-1*mu2]*x^-2-844/27*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2-20/3*Log[s^-1*mu2]*Log[1-x]-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+62/9*Log[s^-1*mu2]^2+124/9*Log[s^-1*mu2]^2*x^-2-124/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^3+4*Log[s^-1*mu2]^3*x^-2-4*Log[s^-1*mu2]^3*x^-1-482/27*Log[x]-844/27*Log[x]*x^-2+994/27*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-4*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+10*Log[x]*Log[1-x]+40/3*Log[x]*Log[1-x]*x^-2-18*Log[x]*Log[1-x]*x^-1+Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-116/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2+238/9*Log[x]*Log[s^-1*mu2]*x^-1+10*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[x]*Log[s^-1*mu2]^2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-2+28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+29/9*Log[x]^2+28/3*Log[x]^2*x^-2-64/9*Log[x]^2*x^-1-6*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-2+12*Log[x]^2*Log[1-x]*x^-1+5/3*Log[x]^2*Log[s^-1*mu2]+20/3*Log[x]^2*Log[s^-1*mu2]*x^-2-10/3*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^3-4/3*Log[x]^3*x^-2-2*Log[x]^3*x^-1)+Nc^-2*(1609/162+1609/81*x^-2-1609/81*x^-1-107/3*Pi^2*x^-2+166/3*Pi^2*x^-1-169/6*Pi^2+13/6*Pi^4*x^-2-37/6*Pi^4*x^-1+35/6*Pi^4-7/2*Pi^4*x+1/2*Pi^4*x^2-59/3*Log[1-x]*x^-1+2*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2*(1-x)^-1-5*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-53/6*Log[1-x]^2+59/3*Log[1-x]^2*x^-1-Log[1-x]^2*Pi^2*x^-2-6*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*(1-x)^-2+13/2*Log[1-x]^2*Pi^2-7*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-8*Log[1-x]^3-Log[1-x]^3*x^-1+2*Log[1-x]^3*x+5/2*Log[1-x]^4-1/4*Log[1-x]^4*x^-2-1/2*Log[1-x]^4*x^-1-7/2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+152/27*Log[s^-1*mu2]+304/27*Log[s^-1*mu2]*x^-2-304/27*Log[s^-1*mu2]*x^-1-13*Log[s^-1*mu2]*Pi^2*x^-2+18*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[s^-1*mu2]*Pi^2*(1-x)^-1-12*Log[s^-1*mu2]*Pi^2-118/3*Log[s^-1*mu2]*Log[1-x]-236/3*Log[s^-1*mu2]*Log[1-x]*x^-2+215/3*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-28*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+18*Log[s^-1*mu2]*Log[1-x]*Pi^2-7/2*Log[s^-1*mu2]*Log[1-x]^2+19*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]*Log[1-x]^3-12*Log[s^-1*mu2]*Log[1-x]^3*x^-1+367/18*Log[s^-1*mu2]^2+367/9*Log[s^-1*mu2]^2*x^-2-367/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*x^-2+10*Log[s^-1*mu2]^2*Pi^2*x^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-9*Log[s^-1*mu2]^2*Pi^2-14*Log[s^-1*mu2]^2*Log[1-x]-28*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+9*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-18*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+7*Log[s^-1*mu2]^3+14*Log[s^-1*mu2]^3*x^-2-14*Log[s^-1*mu2]^3*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]-24*Log[s^-1*mu2]^3*Log[1-x]*x^-2+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1-290/27*Log[x]-304/27*Log[x]*x^-2+973/27*Log[x]*x^-1+13*Log[x]*Pi^2*x^-2-49/2*Log[x]*Pi^2*x^-1+Log[x]*Pi^2*(1-x)^-1+37/2*Log[x]*Pi^2-2*Log[x]*Pi^2*x+55*Log[x]*Log[1-x]+236/3*Log[x]*Log[1-x]*x^-2-111*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*Pi^2*x^-2+36*Log[x]*Log[1-x]*Pi^2*x^-1-4*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-27*Log[x]*Log[1-x]*Pi^2+14*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+57/2*Log[x]*Log[1-x]^2-19*Log[x]*Log[1-x]^2*x^-1-8*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-13*Log[x]*Log[1-x]^3+12*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1+14*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-40/3*Log[x]*Log[s^-1*mu2]-70/3*Log[x]*Log[s^-1*mu2]*x^-2+32*Log[x]*Log[s^-1*mu2]*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2+37*Log[x]*Log[s^-1*mu2]*Log[1-x]+56*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-82*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-37*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+66*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-40/3*Log[x]*Log[s^-1*mu2]^2-62/3*Log[x]*Log[s^-1*mu2]^2*x^-2+89/3*Log[x]*Log[s^-1*mu2]^2*x^-1+30*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-60*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-305/18*Log[x]^2-157/9*Log[x]^2*x^-2+302/9*Log[x]^2*x^-1+2*Log[x]^2*Pi^2*x^-2-9/2*Log[x]^2*Pi^2*x^-1+1/2*Log[x]^2*Pi^2*(1-x)^-2+Log[x]^2*Pi^2*(1-x)^-1+33/4*Log[x]^2*Pi^2-7*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-48*Log[x]^2*Log[1-x]-28*Log[x]^2*Log[1-x]*x^-2+60*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x+65/2*Log[x]^2*Log[1-x]^2+24*Log[x]^2*Log[1-x]^2*x^-2-48*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*(1-x)^-2+16*Log[x]^2*Log[1-x]^2*(1-x)^-1-21*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2-8/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+33/2*Log[x]^3+22/3*Log[x]^3*x^-2-17*Log[x]^3*x^-1+1/2*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-18*Log[x]^3*Log[1-x]+18*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1+14*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-12*Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+19/8*Log[x]^4-2*Log[x]^4*x^-2+Log[x]^4*x^-1+1/8*Log[x]^4*(1-x)^-2+1/4*Log[x]^4*(1-x)^-1-7/2*Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-2*Nf*(-10/9*Pi^2*x^-1-10/9*Pi^2-20/9*Log[1-x]*x^-1-10/9*Log[1-x]^2-10/9*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2-4/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+20/9*Log[x]*x^-1+2/3*Log[x]*Pi^2*x^-1+2/3*Log[x]*Pi^2+20/9*Log[x]*Log[1-x]-8/9*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1+52/9*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/9*Log[x]^2-22/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1-2/3*Log[x]^2*Log[s^-1*mu2]-10/3*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]^3+2/3*Log[x]^3*x^-1)+Nc^-2*Nf^2*(-100/81-200/81*x^-2+200/81*x^-1-40/27*Log[s^-1*mu2]-80/27*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]^2-8/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-1+40/27*Log[x]+80/27*Log[x]*x^-2-80/27*Log[x]*x^-1+8/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]^2-8/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-1)+Nc^-1*(-23/9*Pi^2*x^-1-23/9*Pi^2+5/4*Pi^4*x^-1-1/4*Pi^4-3/4*Pi^4*x+3/4*Pi^4*x^2-46/9*Log[1-x]*x^-1+5/2*Log[1-x]*Pi^2*x^-1-3/2*Log[1-x]*Pi^2+3*Log[1-x]*Pi^2*x+4/9*Log[1-x]^2-23/9*Log[1-x]^2*x^-1+5/4*Log[1-x]^2*Pi^2*x^-1-7/4*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+3/2*Log[1-x]^2*Pi^2*x^2-3/2*Log[1-x]^3+3*Log[1-x]^3*x-3/2*Log[1-x]^4-3/4*Log[1-x]^4*x+3/4*Log[1-x]^4*x^2-5/6*Log[s^-1*mu2]*Pi^2*x^-1-5/6*Log[s^-1*mu2]*Pi^2-5/3*Log[s^-1*mu2]*Log[1-x]*x^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]*Pi^2-5/6*Log[s^-1*mu2]*Log[1-x]^2+31/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3+3*Log[s^-1*mu2]*Log[1-x]^3*x^-1-11/2*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+46/9*Log[x]*x^-1-5/3*Log[x]*Pi^2*x^-1+7/3*Log[x]*Pi^2-3*Log[x]*Pi^2*x-8/9*Log[x]*Log[1-x]-31/9*Log[x]*Log[1-x]*x^-1-92/9*Log[x]*Log[1-x]*(1-x)^-1-9/2*Log[x]*Log[1-x]*Pi^2*x^-1-2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*x-3*Log[x]*Log[1-x]*Pi^2*x^2+16/3*Log[x]*Log[1-x]^2-31/6*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*(1-x)^-1-9*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3*x^-1-3*Log[x]*Log[1-x]^3*(1-x)^-1+3*Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]^3*x^2+107/9*Log[x]*Log[s^-1*mu2]*x^-1+92/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2+5/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-17/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+7*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+19/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-15*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-18*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+4/9*Log[x]^2-38/9*Log[x]^2*x^-1+7/4*Log[x]^2*Pi^2*x^-1-5/4*Log[x]^2*Pi^2-3/2*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Pi^2*x^2-37/6*Log[x]^2*Log[1-x]+26/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*(1-x)^-1+9*Log[x]^2*Log[1-x]*x+7/2*Log[x]^2*Log[1-x]^2-11/2*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*(1-x)^-1-9/2*Log[x]^2*Log[1-x]^2*x+9/2*Log[x]^2*Log[1-x]^2*x^2-5/6*Log[x]^2*Log[s^-1*mu2]-37/6*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+17*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2-11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/3*Log[x]^3-1/6*Log[x]^3*x^-1-3*Log[x]^3*x-Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+3*Log[x]^3*Log[1-x]*x-3*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-Log[x]^4+1/2*Log[x]^4*x^-1-3/4*Log[x]^4*x+3/4*Log[x]^4*x^2)+Nc^-1*Nf*(-460/81-920/81*x^-2+920/81*x^-1+50/9*Pi^2*x^-2-80/9*Pi^2*x^-1+40/9*Pi^2+10/3*Log[1-x]*x^-1+5/3*Log[1-x]^2-10/3*Log[1-x]^2*x^-1-142/27*Log[s^-1*mu2]-284/27*Log[s^-1*mu2]*x^-2+284/27*Log[s^-1*mu2]*x^-1+10/3*Log[s^-1*mu2]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Pi^2+20/3*Log[s^-1*mu2]*Log[1-x]+40/3*Log[s^-1*mu2]*Log[1-x]*x^-2-34/3*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]*Log[1-x]^2-2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40/9*Log[s^-1*mu2]^2-80/9*Log[s^-1*mu2]^2*x^-2+80/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3-4*Log[s^-1*mu2]^3*x^-2+4*Log[s^-1*mu2]^3*x^-1+172/27*Log[x]+284/27*Log[x]*x^-2-404/27*Log[x]*x^-1-10/3*Log[x]*Pi^2*x^-2+16/3*Log[x]*Pi^2*x^-1-8/3*Log[x]*Pi^2-10*Log[x]*Log[1-x]-40/3*Log[x]*Log[1-x]*x^-2+18*Log[x]*Log[1-x]*x^-1-Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+46/9*Log[x]*Log[s^-1*mu2]+80/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+10/3*Log[x]*Log[s^-1*mu2]^2+20/3*Log[x]*Log[s^-1*mu2]^2*x^-2-20/3*Log[x]*Log[s^-1*mu2]^2*x^-1+14/9*Log[x]^2-16/9*Log[x]^2*x^-1+6*Log[x]^2*Log[1-x]+8*Log[x]^2*Log[1-x]*x^-2-12*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2*Log[x]^3-4/3*Log[x]^3*x^-2+4*Log[x]^3*x^-1)+Nf*(5/9*Pi^2*x^-1+5/9*Pi^2+10/9*Log[1-x]*x^-1+5/9*Log[1-x]^2+5/9*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2*x^-1+1/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*x^-1+1/3*Log[s^-1*mu2]*Log[1-x]^2+1/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10/9*Log[x]*x^-1-1/3*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2-10/9*Log[x]*Log[1-x]+4/9*Log[x]*Log[1-x]*x^-1+20/9*Log[x]*Log[1-x]*(1-x)^-1-1/3*Log[x]*Log[1-x]^2-1/3*Log[x]*Log[1-x]^2*x^-1-26/9*Log[x]*Log[s^-1*mu2]*x^-1-20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+5/9*Log[x]^2+11/9*Log[x]^2*x^-1+2/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[1-x]*(1-x)^-1+1/3*Log[x]^2*Log[s^-1*mu2]+5/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]^3-1/3*Log[x]^3*x^-1)+Nf^2*(50/81+100/81*x^-2-100/81*x^-1+20/27*Log[s^-1*mu2]+40/27*Log[s^-1*mu2]*x^-2-40/27*Log[s^-1*mu2]*x^-1+2/9*Log[s^-1*mu2]^2+4/9*Log[s^-1*mu2]^2*x^-2-4/9*Log[s^-1*mu2]^2*x^-1-20/27*Log[x]-40/27*Log[x]*x^-2+40/27*Log[x]*x^-1-4/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+8/9*Log[x]*Log[s^-1*mu2]*x^-1+2/9*Log[x]^2+4/9*Log[x]^2*x^-2-4/9*Log[x]^2*x^-1)+Nc*(-13/18*Pi^2*x^-1-13/18*Pi^2-7/12*Pi^4*x^-1-1/12*Pi^4+1/4*Pi^4*x-1/4*Pi^4*x^2-13/9*Log[1-x]*x^-1-7/6*Log[1-x]*Pi^2*x^-1+1/2*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-31/18*Log[1-x]^2-13/18*Log[1-x]^2*x^-1-7/12*Log[1-x]^2*Pi^2*x^-1+5/12*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+1/2*Log[1-x]^3-Log[1-x]^3*x+1/2*Log[1-x]^4+1/4*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2-1/3*Log[s^-1*mu2]*Pi^2*x^-1-1/3*Log[s^-1*mu2]*Pi^2-2/3*Log[s^-1*mu2]*Log[1-x]*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2-1/3*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+13/9*Log[x]*x^-1+3/2*Log[x]*Pi^2*x^-1-1/6*Log[x]*Pi^2+Log[x]*Pi^2*x+31/9*Log[x]*Log[1-x]-7/9*Log[x]*Log[1-x]*x^-1-26/9*Log[x]*Log[1-x]*(1-x)^-1-1/6*Log[x]*Log[1-x]*Pi^2*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-7/6*Log[x]*Log[1-x]^2+7/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[1-x]^2*x+Log[x]*Log[1-x]^3*x^-1+Log[x]*Log[1-x]^3*(1-x)^-1-Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+26/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-31/18*Log[x]^2-25/18*Log[x]^2*x^-1-13/12*Log[x]^2*Pi^2*x^-1-1/12*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2+5/6*Log[x]^2*Log[1-x]-7/3*Log[x]^2*Log[1-x]*x^-1+10/3*Log[x]^2*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[1-x]*x-3/2*Log[x]^2*Log[1-x]^2+3/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-1/3*Log[x]^2*Log[s^-1*mu2]-5/3*Log[x]^2*Log[s^-1*mu2]*x^-1-10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+1/2*Log[x]^2*Log[s^-1*mu2]^2+1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/6*Log[x]^3+4/3*Log[x]^3*x^-1+Log[x]^3*x+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4*x^-1+1/4*Log[x]^4*x-1/4*Log[x]^4*x^2)+Nc*Nf*(-130/81-260/81*x^-2+260/81*x^-1-70/27*Pi^2*x^-2+100/27*Pi^2*x^-1-50/27*Pi^2-10/9*Log[1-x]*x^-1-5/9*Log[1-x]^2+10/9*Log[1-x]^2*x^-1-46/27*Log[s^-1*mu2]-92/27*Log[s^-1*mu2]*x^-2+92/27*Log[s^-1*mu2]*x^-1-14/9*Log[s^-1*mu2]*Pi^2*x^-2+20/9*Log[s^-1*mu2]*Pi^2*x^-1-10/9*Log[s^-1*mu2]*Pi^2-20/9*Log[s^-1*mu2]*Log[1-x]-40/9*Log[s^-1*mu2]*Log[1-x]*x^-2+34/9*Log[s^-1*mu2]*Log[1-x]*x^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[s^-1*mu2]^2+4/3*Log[s^-1*mu2]^2*x^-2-4/3*Log[s^-1*mu2]^2*x^-1-4/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]^3+4/3*Log[s^-1*mu2]^3*x^-2-4/3*Log[s^-1*mu2]^3*x^-1+46/27*Log[x]+92/27*Log[x]*x^-2-62/27*Log[x]*x^-1+14/9*Log[x]*Pi^2*x^-2-20/9*Log[x]*Pi^2*x^-1+10/9*Log[x]*Pi^2+10/3*Log[x]*Log[1-x]+40/9*Log[x]*Log[1-x]*x^-2-6*Log[x]*Log[1-x]*x^-1+1/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+8/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-10/9*Log[x]*Log[s^-1*mu2]*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-19/9*Log[x]^2-28/9*Log[x]^2*x^-2+32/9*Log[x]^2*x^-1-2*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+4*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^3+4/3*Log[x]^3*x^-2-2*Log[x]^3*x^-1)+Nc^2*(169/162+169/81*x^-2-169/81*x^-1+91/27*Pi^2*x^-2-130/27*Pi^2*x^-1+65/27*Pi^2+49/36*Pi^4*x^-2-91/36*Pi^4*x^-1+127/72*Pi^4-1/2*Pi^4*x+1/8*Pi^4*x^2+13/9*Log[1-x]*x^-1+7/6*Log[1-x]*Pi^2*x^-1-Log[1-x]*Pi^2+1/2*Log[1-x]*Pi^2*x+11/9*Log[1-x]^2-13/9*Log[1-x]^2*x^-1-7/6*Log[1-x]^2*Pi^2*x^-1+19/12*Log[1-x]^2*Pi^2-Log[1-x]^2*Pi^2*x+1/4*Log[1-x]^2*Pi^2*x^2-Log[1-x]^3+1/2*Log[1-x]^3*x+1/2*Log[1-x]^4-1/2*Log[1-x]^4*x+1/8*Log[1-x]^4*x^2+26/27*Log[s^-1*mu2]+52/27*Log[s^-1*mu2]*x^-2-52/27*Log[s^-1*mu2]*x^-1+14/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+26/9*Log[s^-1*mu2]*Log[1-x]+52/9*Log[s^-1*mu2]*Log[1-x]*x^-2-46/9*Log[s^-1*mu2]*Log[1-x]*x^-1+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-20/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-11/9*Log[s^-1*mu2]^2-22/9*Log[s^-1*mu2]^2*x^-2+22/9*Log[s^-1*mu2]^2*x^-1-7/3*Log[s^-1*mu2]^2*Pi^2*x^-2+10/3*Log[s^-1*mu2]^2*Pi^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]^3-4/3*Log[s^-1*mu2]^3*x^-2+4/3*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-26/27*Log[x]-52/27*Log[x]*x^-2+13/27*Log[x]*x^-1-14/9*Log[x]*Pi^2*x^-2+19/18*Log[x]*Pi^2*x^-1-1/9*Log[x]*Pi^2-1/2*Log[x]*Pi^2*x-16/3*Log[x]*Log[1-x]-52/9*Log[x]*Log[1-x]*x^-2+8*Log[x]*Log[1-x]*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*x^-2+9*Log[x]*Log[1-x]*Pi^2*x^-1-13/2*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]*Pi^2*x-1/2*Log[x]*Log[1-x]*Pi^2*x^2+8/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-3/2*Log[x]*Log[1-x]^2*x-3*Log[x]*Log[1-x]^3+2*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x-1/2*Log[x]*Log[1-x]^3*x^2-4/9*Log[x]*Log[s^-1*mu2]-8/9*Log[x]*Log[s^-1*mu2]*x^-2+2/9*Log[x]*Log[s^-1*mu2]*x^-1-10/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+14/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+26/9*Log[x]^2+10/3*Log[x]^2*x^-2-37/9*Log[x]^2*x^-1+7/3*Log[x]^2*Pi^2*x^-2-9/2*Log[x]^2*Pi^2*x^-1+13/4*Log[x]^2*Pi^2-Log[x]^2*Pi^2*x+1/4*Log[x]^2*Pi^2*x^2-Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-Log[x]^2*Log[1-x]*x^-1+3/2*Log[x]^2*Log[1-x]*x+15/2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-9*Log[x]^2*Log[1-x]^2*x^-1-3*Log[x]^2*Log[1-x]^2*x+3/4*Log[x]^2*Log[1-x]^2*x^2+Log[x]^2*Log[s^-1*mu2]+4/3*Log[x]^2*Log[s^-1*mu2]*x^-2-2*Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+3*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]^3*x^-2+Log[x]^3*x^-1-1/2*Log[x]^3*x-6*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*x-1/2*Log[x]^3*Log[1-x]*x^2+3/2*Log[x]^4+Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/2*Log[x]^4*x+1/8*Log[x]^4*x^2)+767/81+1534/81*x^-2-1534/81*x^-1+103/9*Pi^2*x^-2-136/9*Pi^2*x^-1+145/18*Pi^2-28/9*Pi^4*x^-2+61/9*Pi^4*x^-1-379/72*Pi^4+9/4*Pi^4*x-3/8*Pi^4*x^2+11/3*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-1+2*Log[1-x]*Pi^2*(1-x)^-1+7/2*Log[1-x]*Pi^2-3/2*Log[1-x]*Pi^2*x+5/6*Log[1-x]^2-11/3*Log[1-x]^2*x^-1+1/2*Log[1-x]^2*Pi^2*x^-2+14/3*Log[1-x]^2*Pi^2*x^-1+4*Log[1-x]^2*Pi^2*(1-x)^-2-61/12*Log[1-x]^2*Pi^2+9/2*Log[1-x]^2*Pi^2*x-3/4*Log[1-x]^2*Pi^2*x^2+5*Log[1-x]^3+1/2*Log[1-x]^3*x^-1-3/2*Log[1-x]^3*x-7/4*Log[1-x]^4+1/8*Log[1-x]^4*x^-2+1/4*Log[1-x]^4*x^-1+9/4*Log[1-x]^4*x-3/8*Log[1-x]^4*x^2+209/27*Log[s^-1*mu2]+418/27*Log[s^-1*mu2]*x^-2-418/27*Log[s^-1*mu2]*x^-1+11/3*Log[s^-1*mu2]*Pi^2*x^-2-14/3*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[s^-1*mu2]*Pi^2+22/3*Log[s^-1*mu2]*Log[1-x]+44/3*Log[s^-1*mu2]*Log[1-x]*x^-2-41/3*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-40/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/2*Log[s^-1*mu2]*Log[1-x]^2-9*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-19/9*Log[s^-1*mu2]^2-38/9*Log[s^-1*mu2]^2*x^-2+38/9*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-34/3*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+23/3*Log[s^-1*mu2]^2*Pi^2+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-Log[s^-1*mu2]^3-2*Log[s^-1*mu2]^3*x^-2+2*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-248/27*Log[x]-418/27*Log[x]*x^-2+358/27*Log[x]*x^-1-11/3*Log[x]*Pi^2*x^-2+19/2*Log[x]*Pi^2*x^-1-8*Log[x]*Pi^2+3/2*Log[x]*Pi^2*x-8*Log[x]*Log[1-x]-44/3*Log[x]*Log[1-x]*x^-2+21*Log[x]*Log[1-x]*x^-1+44/3*Log[x]*Log[1-x]*Pi^2*x^-2-30*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+43/2*Log[x]*Log[1-x]*Pi^2-9*Log[x]*Log[1-x]*Pi^2*x+3/2*Log[x]*Log[1-x]*Pi^2*x^2-16*Log[x]*Log[1-x]^2+9*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1+9/2*Log[x]*Log[1-x]^2*x+19/2*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1-9*Log[x]*Log[1-x]^3*x+3/2*Log[x]*Log[1-x]^3*x^2-20/3*Log[x]*Log[s^-1*mu2]-12*Log[x]*Log[s^-1*mu2]*x^-2+35/3*Log[x]*Log[s^-1*mu2]*x^-1-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-7/3*Log[x]*Log[s^-1*mu2]*Pi^2-5*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+18*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+25*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-46*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]^2-2/3*Log[x]*Log[s^-1*mu2]^2*x^-2-13/3*Log[x]*Log[s^-1*mu2]^2*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+151/18*Log[x]^2+146/9*Log[x]^2*x^-2-163/9*Log[x]^2*x^-1-8/3*Log[x]^2*Pi^2*x^-2+19/2*Log[x]^2*Pi^2*x^-1-17/2*Log[x]^2*Pi^2+9/2*Log[x]^2*Pi^2*x-3/4*Log[x]^2*Pi^2*x^2+37/2*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-18*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[1-x]*(1-x)^-1-9/2*Log[x]^2*Log[1-x]*x-97/4*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+34*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+27/2*Log[x]^2*Log[1-x]^2*x-9/4*Log[x]^2*Log[1-x]^2*x^2+23/6*Log[x]^2*Log[s^-1*mu2]+22/3*Log[x]^2*Log[s^-1*mu2]*x^-2-17/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-9*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[x]^3-14/3*Log[x]^3*x^-2+8*Log[x]^3*x^-1+3/2*Log[x]^3*x+35/2*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-22*Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1-9*Log[x]^3*Log[1-x]*x+3/2*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+6*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-27/8*Log[x]^4+3*Log[x]^4*x^-1+9/4*Log[x]^4*x-3/8*Log[x]^4*x^2;qqqq1LX1L12=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2+64/3*Pi^2*x^-1-29/3*Pi^2+1/18*Pi^4*x^-2-7/18*Pi^4*x^-1+43/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2-16*Log[1-x]*x^-1+1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-7*Log[1-x]^2+16*Log[1-x]^2*x^-1-1/3*Log[1-x]^2*Pi^2*x^-1+13/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-64*Log[x]-96*Log[x]*x^-2+128*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-14/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1+13/3*Log[x]*Pi^2-Log[x]*Pi^2*x+46*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-90*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*x^-2+6*Log[x]*Log[1-x]*Pi^2*x^-1-7*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+9*Log[x]*Log[1-x]^2-10*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+17*Log[x]^2+50*Log[x]^2*x^-2-30*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-28*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+42*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+13*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-14*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^3-12*Log[x]^3*x^-2+4*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-2*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]*x^-2+1/4*Log[x]^4+2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-64*x^-1-64*(1-x)^-1-28/3*Pi^2*x^-1-4/3*Pi^2*(1-x)^-1-16*Pi^2+2/9*Pi^4*x^-1+1/18*Pi^4*(1-x)^-1-7/6*Pi^4-3/4*Pi^4*x+3/4*Pi^4*x^2+32*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1+3*Log[1-x]*Pi^2*x-13*Log[1-x]^2-20*Log[1-x]^2*x^-1-15*Log[1-x]^2*(1-x)^-1+5/12*Log[1-x]^2*Pi^2*x^-1-1/4*Log[1-x]^2*Pi^2*(1-x)^-1-19/6*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+3/2*Log[1-x]^2*Pi^2*x^2+5/2*Log[1-x]^3*(1-x)^-1+3*Log[1-x]^3*x-2*Log[1-x]^4-1/2*Log[1-x]^4*(1-x)^-1-3/4*Log[1-x]^4*x+3/4*Log[1-x]^4*x^2-48*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]*x^-1+44*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+43/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+37/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2-15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-25/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3+5*Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-25*Log[s^-1*mu2]^2*x^-1-25*Log[s^-1*mu2]^2*(1-x)^-1-79/6*Log[s^-1*mu2]^2*Pi^2*x^-1-73/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*(1-x)^-1+48*Log[x]*x^-1+16*Log[x]*(1-x)^-1+7/2*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+6*Log[x]*Pi^2-3*Log[x]*Pi^2*x+26*Log[x]*Log[1-x]-40*Log[x]*Log[1-x]*x^-1-62*Log[x]*Log[1-x]*(1-x)^-1-85/6*Log[x]*Log[1-x]*Pi^2*x^-1-83/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*x-3*Log[x]*Log[1-x]*Pi^2*x^2+6*Log[x]*Log[1-x]^2+15/2*Log[x]*Log[1-x]^2*x^-1+11*Log[x]*Log[1-x]^2*(1-x)^-1-9*Log[x]*Log[1-x]^2*x+Log[x]*Log[1-x]^3-5*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1+3*Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]^3*x^2+82*Log[x]*Log[s^-1*mu2]*x^-1+70*Log[x]*Log[s^-1*mu2]*(1-x)^-1+41/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+41/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Pi^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]-27*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-37*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+30*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-13*Log[x]^2-29*Log[x]^2*x^-1-12*Log[x]^2*(1-x)^-1-13/12*Log[x]^2*Pi^2*x^-1+1/4*Log[x]^2*Pi^2*(1-x)^-1-25/6*Log[x]^2*Pi^2-3/2*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Pi^2*x^2-12*Log[x]^2*Log[1-x]+15*Log[x]^2*Log[1-x]*x^-1+33/2*Log[x]^2*Log[1-x]*(1-x)^-1+9*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2-17/2*Log[x]^2*Log[1-x]^2*x^-1-15/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-9/2*Log[x]^2*Log[1-x]^2*x+9/2*Log[x]^2*Log[1-x]^2*x^2-6*Log[x]^2*Log[s^-1*mu2]-63/2*Log[x]^2*Log[s^-1*mu2]*x^-1-33/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+23*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2-29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-27/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]^3+15/2*Log[x]^3*x^-1-3*Log[x]^3*x+3*Log[x]^3*Log[1-x]-6*Log[x]^3*Log[1-x]*x^-1-9*Log[x]^3*Log[1-x]*(1-x)^-1+3*Log[x]^3*Log[1-x]*x-3*Log[x]^3*Log[1-x]*x^2+6*Log[x]^3*Log[s^-1*mu2]+9*Log[x]^3*Log[s^-1*mu2]*x^-1+9*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]^4-3/2*Log[x]^4*x^-1-3/4*Log[x]^4*x+3/4*Log[x]^4*x^2)+Nc^-4*Nf*(-160/9-320/9*x^-2+320/9*x^-1+20/27*Pi^2*x^-2-80/27*Pi^2*x^-1+40/27*Pi^2+20/9*Log[1-x]*x^-1+10/9*Log[1-x]^2-20/9*Log[1-x]^2*x^-1-52/3*Log[s^-1*mu2]-104/3*Log[s^-1*mu2]*x^-2+104/3*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]*Pi^2*x^-2-16/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-56/9*Log[s^-1*mu2]^2-112/9*Log[s^-1*mu2]^2*x^-2+112/9*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2+8/3*Log[s^-1*mu2]^3*x^-1+176/9*Log[x]+104/3*Log[x]*x^-2-352/9*Log[x]*x^-1-4/9*Log[x]*Pi^2*x^-2+16/9*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2-20/3*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+124/9*Log[x]*Log[s^-1*mu2]+224/9*Log[x]*Log[s^-1*mu2]*x^-2-248/9*Log[x]*Log[s^-1*mu2]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1-16/3*Log[x]^2-112/9*Log[x]^2*x^-2+32/3*Log[x]^2*x^-1+4*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2-8*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^3*x^-2)+Nc^-3*(-368/9-736/9*x^-2+736/9*x^-1+1126/27*Pi^2*x^-2-1696/27*Pi^2*x^-1+8*Pi^2*(1-x)^-1+794/27*Pi^2-5/6*Pi^4*x^-2+11/3*Pi^4*x^-1-1/6*Pi^4*(1-x)^-1-13/4*Pi^4+3*Pi^4*x-8*Log[1-x]+190/9*Log[1-x]*x^-1+16*Log[1-x]*(1-x)^-1+7/6*Log[1-x]*Pi^2*x^-1+14/3*Log[1-x]*Pi^2*(1-x)^-1+11/3*Log[1-x]*Pi^2+68/9*Log[1-x]^2-190/9*Log[1-x]^2*x^-1+10*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*Pi^2*x^-2+41/6*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*(1-x)^-2+2/3*Log[1-x]^2*Pi^2*(1-x)^-1-11/4*Log[1-x]^2*Pi^2+6*Log[1-x]^2*Pi^2*x+10*Log[1-x]^3+2*Log[1-x]^3*x^-1-4*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1+2*Log[1-x]^4*(1-x)^-1+3*Log[1-x]^4*x-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+172/3*Log[s^-1*mu2]*x^-1+140/9*Log[s^-1*mu2]*Pi^2*x^-2-209/9*Log[s^-1*mu2]*Pi^2*x^-1-5*Log[s^-1*mu2]*Pi^2*(1-x)^-1+163/9*Log[s^-1*mu2]*Pi^2+353/9*Log[s^-1*mu2]*Log[1-x]+760/9*Log[s^-1*mu2]*Log[1-x]*x^-2-691/9*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+17/6*Log[s^-1*mu2]*Log[1-x]^2-47/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+614/9*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*Pi^2*x^-2-11*Log[s^-1*mu2]^2*Pi^2*x^-1+16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-15*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+13*Log[s^-1*mu2]^2*Pi^2+43/3*Log[s^-1*mu2]^2*Log[1-x]+92/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-77/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+304/9*Log[x]+172/3*Log[x]*x^-2-752/9*Log[x]*x^-1-8*Log[x]*(1-x)^-1-140/9*Log[x]*Pi^2*x^-2+257/9*Log[x]*Pi^2*x^-1+1/6*Log[x]*Pi^2*(1-x)^-1-181/9*Log[x]*Pi^2-118/3*Log[x]*Log[1-x]-760/9*Log[x]*Log[1-x]*x^-2+119*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-45*Log[x]*Log[1-x]*(1-x)^-1+34/3*Log[x]*Log[1-x]*Pi^2*x^-2-25*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+14*Log[x]*Log[1-x]*Pi^2-12*Log[x]*Log[1-x]*Pi^2*x-233/6*Log[x]*Log[1-x]^2+47/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+33*Log[x]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2+10*Log[x]*Log[1-x]^3*(1-x)^-1-12*Log[x]*Log[1-x]^3*x+197/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-736/9*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+50/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2-58/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-184/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+248/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+17*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-48*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+54*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+16/3*Log[x]^2-38/9*Log[x]^2*x^-2-38/3*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-1+14/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1-1/6*Log[x]^2*Pi^2*(1-x)^-1-11/4*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*x+93/2*Log[x]^2*Log[1-x]+92/3*Log[x]^2*Log[1-x]*x^-2-57*Log[x]^2*Log[1-x]*x^-1-11*Log[x]^2*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+31*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-31*Log[x]^2*Log[1-x]^2*(1-x)^-1+18*Log[x]^2*Log[1-x]^2*x-41/6*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+46*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-15*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-13*Log[x]^3-8/3*Log[x]^3*x^-2+12*Log[x]^3*x^-1+5*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1-12*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+3*Log[x]^4*x)+Nc^-3*Nf*(160/9*x^-1+160/9*(1-x)^-1+35/27*Pi^2*x^-1+5/27*Pi^2*(1-x)^-1+20/9*Pi^2-16/3*Log[1-x]*x^-1-88/9*Log[1-x]*(1-x)^-1+1/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+20/9*Log[1-x]^2+25/9*Log[1-x]^2*x^-1+7/3*Log[1-x]^2*(1-x)^-1-1/3*Log[1-x]^3-1/3*Log[1-x]^3*(1-x)^-1+52/3*Log[s^-1*mu2]*x^-1+52/3*Log[s^-1*mu2]*(1-x)^-1+7/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2-58/9*Log[s^-1*mu2]*Log[1-x]*x^-1-82/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+56/9*Log[s^-1*mu2]^2*x^-1+56/9*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[x]*x^-1-68/9*Log[x]*(1-x)^-1-8/9*Log[x]*Pi^2*x^-1+1/9*Log[x]*Pi^2*(1-x)^-1-Log[x]*Pi^2-40/9*Log[x]*Log[1-x]+68/9*Log[x]*Log[1-x]*x^-1+100/9*Log[x]*Log[1-x]*(1-x)^-1-1/3*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*(1-x)^-1-134/9*Log[x]*Log[s^-1*mu2]*x^-1-110/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+20/9*Log[x]^2+43/9*Log[x]^2*x^-1+5/3*Log[x]^2*(1-x)^-1+5/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]+17/3*Log[x]^2*Log[s^-1*mu2]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3-Log[x]^3*x^-1)+Nc^-3*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-2*(368/9*x^-1+368/9*(1-x)^-1-379/54*Pi^2*x^-1-733/54*Pi^2*(1-x)^-1+190/9*Pi^2-5/3*Pi^4*x^-1-1/3*Pi^4*(1-x)^-1+1/6*Pi^4+3/2*Pi^4*x-3/2*Pi^4*x^2+40/3*Log[1-x]*x^-1-260/9*Log[1-x]*(1-x)^-1-5/18*Log[1-x]*Pi^2*x^-1+49/18*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+136/9*Log[1-x]^2+223/18*Log[1-x]^2*x^-1+67/6*Log[1-x]^2*(1-x)^-1-13/4*Log[1-x]^2*Pi^2*x^-1-17/12*Log[1-x]^2*Pi^2*(1-x)^-1+11/3*Log[1-x]^2*Pi^2+3*Log[1-x]^2*Pi^2*x-3*Log[1-x]^2*Pi^2*x^2+1/3*Log[1-x]^3-11/3*Log[1-x]^3*(1-x)^-1-6*Log[1-x]^3*x+7/2*Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1+3/2*Log[1-x]^4*x-3/2*Log[1-x]^4*x^2+86/3*Log[s^-1*mu2]*x^-1+86/3*Log[s^-1*mu2]*(1-x)^-1-25/9*Log[s^-1*mu2]*Pi^2*x^-1-46/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+23/3*Log[s^-1*mu2]*Pi^2-335/9*Log[s^-1*mu2]*Log[1-x]*x^-1-473/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-13/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+50/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+307/9*Log[s^-1*mu2]^2*x^-1+307/9*Log[s^-1*mu2]^2*(1-x)^-1+17/2*Log[s^-1*mu2]^2*Pi^2*x^-1+13/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-41/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-71/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+25/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+21/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+32/3*Log[s^-1*mu2]^3*x^-1+32/3*Log[s^-1*mu2]^3*(1-x)^-1-10*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-42*Log[x]*x^-1+2/9*Log[x]*(1-x)^-1+55/18*Log[x]*Pi^2*x^-1+43/18*Log[x]*Pi^2*(1-x)^-1-8*Log[x]*Pi^2+6*Log[x]*Pi^2*x-272/9*Log[x]*Log[1-x]+466/9*Log[x]*Log[1-x]*x^-1+626/9*Log[x]*Log[1-x]*(1-x)^-1+41/6*Log[x]*Log[1-x]*Pi^2*x^-1+25/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/3*Log[x]*Log[1-x]*Pi^2-6*Log[x]*Log[1-x]*Pi^2*x+6*Log[x]*Log[1-x]*Pi^2*x^2-26/3*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*x^-1-47/3*Log[x]*Log[1-x]^2*(1-x)^-1+18*Log[x]*Log[1-x]^2*x-Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+7*Log[x]*Log[1-x]^3*(1-x)^-1-6*Log[x]*Log[1-x]^3*x+6*Log[x]*Log[1-x]^3*x^2-751/9*Log[x]*Log[s^-1*mu2]*x^-1-613/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2-46/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+34*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-37*Log[x]*Log[s^-1*mu2]^2*x^-1-27*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+41*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+45*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-18*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+136/9*Log[x]^2+403/18*Log[x]^2*x^-1+35/6*Log[x]^2*(1-x)^-1-11/4*Log[x]^2*Pi^2*x^-1-23/12*Log[x]^2*Pi^2*(1-x)^-1+11/3*Log[x]^2*Pi^2+3*Log[x]^2*Pi^2*x-3*Log[x]^2*Pi^2*x^2+49/3*Log[x]^2*Log[1-x]-61/3*Log[x]^2*Log[1-x]*x^-1-10*Log[x]^2*Log[1-x]*(1-x)^-1-18*Log[x]^2*Log[1-x]*x-5*Log[x]^2*Log[1-x]^2+23/2*Log[x]^2*Log[1-x]^2*x^-1+23/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+9*Log[x]^2*Log[1-x]^2*x-9*Log[x]^2*Log[1-x]^2*x^2+23/3*Log[x]^2*Log[s^-1*mu2]+97/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-38*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]^2*Log[s^-1*mu2]^2+41/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+37/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[x]^3-6*Log[x]^3*x^-1+6*Log[x]^3*x-Log[x]^3*Log[1-x]+7*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1-6*Log[x]^3*Log[1-x]*x+6*Log[x]^3*Log[1-x]*x^2-10*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]^4+1/2*Log[x]^4*x^-1+3/2*Log[x]^4*x-3/2*Log[x]^4*x^2)+Nc^-2*Nf*(1180/81+2360/81*x^-2-2360/81*x^-1-160/27*Pi^2*x^-2+250/27*Pi^2*x^-1-10/9*Pi^2*(1-x)^-1-110/27*Pi^2+10/9*Log[1-x]-10/3*Log[1-x]*x^-1-20/9*Log[1-x]*(1-x)^-1+2/3*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2-11/9*Log[1-x]^2+10/3*Log[1-x]^2*x^-1-8/9*Log[1-x]^2*(1-x)^-1-2/3*Log[1-x]^3+4/3*Log[1-x]^3*(1-x)^-1+376/27*Log[s^-1*mu2]+752/27*Log[s^-1*mu2]*x^-2-752/27*Log[s^-1*mu2]*x^-1-32/9*Log[s^-1*mu2]*Pi^2*x^-2+50/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-22/9*Log[s^-1*mu2]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+68/9*Log[s^-1*mu2]^2+136/9*Log[s^-1*mu2]^2*x^-2-136/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-406/27*Log[x]-752/27*Log[x]*x^-2+872/27*Log[x]*x^-1+10/9*Log[x]*(1-x)^-1+32/9*Log[x]*Pi^2*x^-2-50/9*Log[x]*Pi^2*x^-1+25/9*Log[x]*Pi^2+20/3*Log[x]*Log[1-x]+40/3*Log[x]*Log[1-x]*x^-2-18*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-82/9*Log[x]*Log[s^-1*mu2]-64/3*Log[x]*Log[s^-1*mu2]*x^-2+24*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+19/9*Log[x]^2+56/9*Log[x]^2*x^-2-40/9*Log[x]^2*x^-1-10/9*Log[x]^2*(1-x)^-1-19/3*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-2+12*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*(1-x)^-1+5/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3-8/3*Log[x]^3*x^-1)+Nc^-2*Nf^2*(-100/81*x^-1-100/81*(1-x)^-1+20/27*Log[1-x]*x^-1+20/27*Log[1-x]*(1-x)^-1-40/27*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*(1-x)^-1+20/27*Log[x]*x^-1+20/27*Log[x]*(1-x)^-1-4/9*Log[x]*Log[1-x]*x^-1-4/9*Log[x]*Log[1-x]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1)+Nc^-1*(-1703/81-3406/81*x^-2+3406/81*x^-1-800/27*Pi^2*x^-2+899/27*Pi^2*x^-1-59/9*Pi^2*(1-x)^-1-442/27*Pi^2+7/2*Pi^4*x^-2-43/6*Pi^4*x^-1+4/3*Pi^4*(1-x)^-1+19/6*Pi^4-5/2*Pi^4*x-1/2*Pi^4*x^2+59/9*Log[1-x]-11/3*Log[1-x]*x^-1-118/9*Log[1-x]*(1-x)^-1-1/3*Log[1-x]*Pi^2*x^-1-3*Log[1-x]*Pi^2*(1-x)^-1-7/2*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x-29/18*Log[1-x]^2+11/3*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-2-23/3*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*(1-x)^-2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2-5*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2-28/3*Log[1-x]^3-2*Log[1-x]^3*x^-1+14/3*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^3*x-1/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-2-Log[1-x]^4*x^-1-5/2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2+940/27*Log[s^-1*mu2]*x^-1-94/9*Log[s^-1*mu2]*Pi^2*x^-2+139/9*Log[s^-1*mu2]*Pi^2*x^-1+17/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-149/9*Log[s^-1*mu2]*Pi^2-5*Log[s^-1*mu2]*Log[1-x]-44/3*Log[s^-1*mu2]*Log[1-x]*x^-2+41/3*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+49/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/6*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-40/3*Log[s^-1*mu2]^2*x^-1-18*Log[s^-1*mu2]^2*Pi^2*x^-2+22*Log[s^-1*mu2]^2*Pi^2*x^-1-16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+725/27*Log[x]+940/27*Log[x]*x^-2-1096/27*Log[x]*x^-1+59/9*Log[x]*(1-x)^-1+94/9*Log[x]*Pi^2*x^-2-181/9*Log[x]*Pi^2*x^-1-10/3*Log[x]*Pi^2*(1-x)^-1+247/18*Log[x]*Pi^2+2*Log[x]*Pi^2*x-14/3*Log[x]*Log[1-x]+44/3*Log[x]*Log[1-x]*x^-2-21*Log[x]*Log[1-x]*x^-1-236/9*Log[x]*Log[1-x]*(1-x)^-2+37*Log[x]*Log[1-x]*(1-x)^-1-44/3*Log[x]*Log[1-x]*Pi^2*x^-2+26*Log[x]*Log[1-x]*Pi^2*x^-1+16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-20*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[x]*Log[1-x]*Pi^2+10*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2+65/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1+28/3*Log[x]*Log[1-x]^2*(1-x)^-2-36*Log[x]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[1-x]^2*x+8*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-22*Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2+89/3*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2-256/9*Log[x]*Log[s^-1*mu2]*x^-1+236/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-215/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-58/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+130/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+28/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-22/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-361/18*Log[x]^2-352/9*Log[x]^2*x^-2+36*Log[x]^2*x^-1-59/9*Log[x]^2*(1-x)^-1-22/3*Log[x]^2*Pi^2*x^-2-22/3*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2/3*Log[x]^2*Pi^2*(1-x)^-1+5/2*Log[x]^2*Pi^2-5*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2-103/6*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-2+10*Log[x]^2*Log[1-x]*x^-1+43/3*Log[x]^2*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[1-x]*x-27/2*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-24*Log[x]^2*Log[1-x]^2*(1-x)^-2+48*Log[x]^2*Log[1-x]^2*(1-x)^-1-15*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2-49/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-43/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+34*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-70*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-15*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-24*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+32/3*Log[x]^3+12*Log[x]^3*x^-2-40/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*x-2*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+14*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*(1-x)^-1+10*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^4-2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-5/2*Log[x]^4*x-1/2*Log[x]^4*x^2)+Nc^-1*Nf*(-1180/81*x^-1-1180/81*(1-x)^-1+20/27*Pi^2*x^-1+50/27*Pi^2*(1-x)^-1-10/3*Pi^2+68/27*Log[1-x]*x^-1+248/27*Log[1-x]*(1-x)^-1-8/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[1-x]*Pi^2-10/3*Log[1-x]^2-20/9*Log[1-x]^2*x^-1-22/9*Log[1-x]^2*(1-x)^-1+2/3*Log[1-x]^3+2/3*Log[1-x]^3*(1-x)^-1-376/27*Log[s^-1*mu2]*x^-1-376/27*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Pi^2+64/9*Log[s^-1*mu2]*Log[1-x]*x^-1+100/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-68/9*Log[s^-1*mu2]^2*x^-1-68/9*Log[s^-1*mu2]^2*(1-x)^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]^3*x^-1-8/3*Log[s^-1*mu2]^3*(1-x)^-1+308/27*Log[x]*x^-1+128/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2*(1-x)^-1+4/3*Log[x]*Pi^2+20/3*Log[x]*Log[1-x]-28/3*Log[x]*Log[1-x]*x^-1-116/9*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*(1-x)^-1+152/9*Log[x]*Log[s^-1*mu2]*x^-1+116/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*x^-1+8*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[x]^2-44/9*Log[x]^2*x^-1-10/9*Log[x]^2*(1-x)^-1-2*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]-20/3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3+4/3*Log[x]^3*x^-1)+Nc^-1*Nf^2*(-100/81-200/81*x^-2+200/81*x^-1-40/27*Log[s^-1*mu2]-80/27*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]^2-8/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-1+40/27*Log[x]+80/27*Log[x]*x^-2-80/27*Log[x]*x^-1+8/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]^2-8/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-1)+Nf*(260/81+520/81*x^-2-520/81*x^-1+140/27*Pi^2*x^-2-170/27*Pi^2*x^-1+10/9*Pi^2*(1-x)^-1+70/27*Pi^2-10/9*Log[1-x]+10/9*Log[1-x]*x^-1+20/9*Log[1-x]*(1-x)^-1-2/3*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[1-x]*Pi^2+1/9*Log[1-x]^2-10/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^2*(1-x)^-1+2/3*Log[1-x]^3-4/3*Log[1-x]^3*(1-x)^-1+92/27*Log[s^-1*mu2]+184/27*Log[s^-1*mu2]*x^-2-184/27*Log[s^-1*mu2]*x^-1+28/9*Log[s^-1*mu2]*Pi^2*x^-2-34/9*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+14/9*Log[s^-1*mu2]*Pi^2+14/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x^-2+8/3*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2+8/3*Log[s^-1*mu2]^3*x^-1-122/27*Log[x]-184/27*Log[x]*x^-2+184/27*Log[x]*x^-1-10/9*Log[x]*(1-x)^-1-28/9*Log[x]*Pi^2*x^-2+34/9*Log[x]*Pi^2*x^-1-17/9*Log[x]*Pi^2-40/9*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1-7/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[1-x]^2*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+29/9*Log[x]^2+56/9*Log[x]^2*x^-2-56/9*Log[x]^2*x^-1+10/9*Log[x]^2*(1-x)^-1+7/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]^3-8/3*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1)+Nf^2*(100/81*x^-1+100/81*(1-x)^-1-20/27*Log[1-x]*x^-1-20/27*Log[1-x]*(1-x)^-1+40/27*Log[s^-1*mu2]*x^-1+40/27*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/9*Log[s^-1*mu2]^2*x^-1+4/9*Log[s^-1*mu2]^2*(1-x)^-1-20/27*Log[x]*x^-1-20/27*Log[x]*(1-x)^-1+4/9*Log[x]*Log[1-x]*x^-1+4/9*Log[x]*Log[1-x]*(1-x)^-1-4/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-13/9*Pi^2*(1-x)^-1-91/27*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-7/6*Pi^4*(1-x)^-1-10/9*Pi^4+1/2*Pi^4*x+1/4*Pi^4*x^2+13/9*Log[1-x]-13/9*Log[1-x]*x^-1-26/9*Log[1-x]*(1-x)^-1-7/6*Log[1-x]*Pi^2*x^-1-5/3*Log[1-x]*Pi^2*(1-x)^-1+11/6*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+19/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1-14/9*Log[1-x]^2*(1-x)^-1+7/6*Log[1-x]^2*Pi^2*x^-1-10/3*Log[1-x]^2*Pi^2*(1-x)^-1+19/12*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+4/3*Log[1-x]^3-2/3*Log[1-x]^3*(1-x)^-1+Log[1-x]^3*x+5/4*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-14/9*Log[s^-1*mu2]*Pi^2-20/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+7/3*Log[s^-1*mu2]^2*Pi^2-7/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+13/9*Log[x]*(1-x)^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+7/6*Log[x]*Pi^2*(1-x)^-1+37/18*Log[x]*Pi^2-Log[x]*Pi^2*x-2*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1-52/9*Log[x]*Log[1-x]*(1-x)^-2+8*Log[x]*Log[1-x]*(1-x)^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-8/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2+3*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-2+12*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+40/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+52/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-46/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-41/18*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-13/9*Log[x]^2*(1-x)^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-7/6*Log[x]^2*Pi^2*(1-x)^-1-7/4*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-4/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-10/3*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+19/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-17*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1-Log[x]^3*x-Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc*Nf*(-260/81*x^-1-260/81*(1-x)^-1-55/27*Pi^2*x^-1-55/27*Pi^2*(1-x)^-1+10/9*Pi^2+76/27*Log[1-x]*x^-1+16/27*Log[1-x]*(1-x)^-1+7/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+10/9*Log[1-x]^2-5/9*Log[1-x]^2*x^-1+1/9*Log[1-x]^2*(1-x)^-1-1/3*Log[1-x]^3-1/3*Log[1-x]^3*(1-x)^-1-92/27*Log[s^-1*mu2]*x^-1-92/27*Log[s^-1*mu2]*(1-x)^-1-11/9*Log[s^-1*mu2]*Pi^2*x^-1-11/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^2-2/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2+Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*(1-x)^-1+16/27*Log[x]*x^-1+76/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1+7/9*Log[x]*Pi^2*(1-x)^-1-1/3*Log[x]*Pi^2-20/9*Log[x]*Log[1-x]+16/9*Log[x]*Log[1-x]*x^-1+16/9*Log[x]*Log[1-x]*(1-x)^-1+1/3*Log[x]*Log[1-x]^2-Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+10/9*Log[x]^2+1/9*Log[x]^2*x^-1-5/9*Log[x]^2*(1-x)^-1+1/3*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]+Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]^3-1/3*Log[x]^3*x^-1)+Nc^2*(169/81*x^-1+169/81*(1-x)^-1+143/54*Pi^2*x^-1+143/54*Pi^2*(1-x)^-1-13/9*Pi^2+7/9*Pi^4*x^-1+7/9*Pi^4*(1-x)^-1-2/3*Pi^4+1/4*Pi^4*x-1/4*Pi^4*x^2-65/27*Log[1-x]*x^-1+13/27*Log[1-x]*(1-x)^-1-35/18*Log[1-x]*Pi^2*x^-1+13/18*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-22/9*Log[1-x]^2+13/18*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1+7/12*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-2/3*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+5/6*Log[1-x]^3+4/3*Log[1-x]^3*(1-x)^-1-Log[1-x]^3*x-1/2*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2+52/27*Log[s^-1*mu2]*x^-1+52/27*Log[s^-1*mu2]*(1-x)^-1+11/9*Log[s^-1*mu2]*Pi^2*x^-1+11/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^2+16/9*Log[s^-1*mu2]*Log[1-x]*x^-1+28/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2-2/3*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-22/9*Log[s^-1*mu2]^2*x^-1-22/9*Log[s^-1*mu2]^2*(1-x)^-1-11/6*Log[s^-1*mu2]^2*Pi^2*x^-1-11/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-1+13/27*Log[x]*x^-1-65/27*Log[x]*(1-x)^-1+13/18*Log[x]*Pi^2*x^-1-35/18*Log[x]*Pi^2*(1-x)^-1-1/6*Log[x]*Pi^2+Log[x]*Pi^2*x+44/9*Log[x]*Log[1-x]-29/9*Log[x]*Log[1-x]*x^-1-29/9*Log[x]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-11/6*Log[x]*Log[1-x]^2+3*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[1-x]^2*x+Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+28/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-22/9*Log[x]^2+1/18*Log[x]^2*x^-1+13/18*Log[x]^2*(1-x)^-1+1/12*Log[x]^2*Pi^2*x^-1+7/12*Log[x]^2*Pi^2*(1-x)^-1-2/3*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2+7/6*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1+5/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-2/3*Log[x]^2*Log[s^-1*mu2]-Log[x]^2*Log[s^-1*mu2]*x^-1-3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/6*Log[x]^3+4/3*Log[x]^3*x^-1+Log[x]^3*x+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4*x^-1+1/4*Log[x]^4*x-1/4*Log[x]^4*x^2)+I*Nc^-4*(16*Log[1-x]*Pi*x^-1+16*Log[1-x]*Pi*(1-x)^-1-1/3*Log[1-x]*Pi^3*x^-1+2/3*Log[1-x]*Pi^3*(1-x)^-1+Log[1-x]*Pi^3-2*Log[1-x]^2*Pi*(1-x)^-1+Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi+Log[s^-1*mu2]*Pi^3*x^-1-Log[s^-1*mu2]*Pi^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-16*Log[x]*Pi*x^-1-16*Log[x]*Pi*(1-x)^-1-2/3*Log[x]*Pi^3*x^-1+1/3*Log[x]*Pi^3*(1-x)^-1-Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi*(1-x)^-1+Log[x]*Log[1-x]^2*Pi*x^-1-3*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[x]^2*Pi*x^-1-Log[x]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[x]^2*Log[1-x]*Pi+3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^-3*(-8*Pi*x^-1+8*Pi*(1-x)^-1+1/6*Pi^3*x^-1-1/6*Pi^3*(1-x)^-1+32*Log[1-x]*Pi*(1-x)^-2-19*Log[1-x]*Pi*(1-x)^-1+11*Log[1-x]*Pi-2/3*Log[1-x]*Pi^3*(1-x)^-2+1/3*Log[1-x]*Pi^3*(1-x)^-1-1/6*Log[1-x]*Pi^3-12*Log[1-x]^2*Pi*(1-x)^-2+7*Log[1-x]^2*Pi*(1-x)^-1-4*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1-32*Log[s^-1*mu2]*Pi*(1-x)^-2+35*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^3*x^-2+2/3*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+11*Log[s^-1*mu2]*Log[1-x]*Pi-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+13*Log[s^-1*mu2]^2*Pi*(1-x)^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-32*Log[x]*Pi*x^-2+19*Log[x]*Pi*x^-1-11*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2-1/3*Log[x]*Pi^3*x^-1+1/6*Log[x]*Pi^3-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+20*Log[x]*Log[s^-1*mu2]*Pi*x^-1-11*Log[x]*Log[s^-1*mu2]*Pi-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-5*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-7*Log[x]^2*Pi*x^-1+4*Log[x]^2*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^-3*Nf*(-20/9*Log[1-x]*Pi*x^-1-20/9*Log[1-x]*Pi*(1-x)^-1+20/9*Log[x]*Pi*x^-1+20/9*Log[x]*Pi*(1-x)^-1)+I*Nc^-2*(-118/9*Log[1-x]*Pi*x^-1-118/9*Log[1-x]*Pi*(1-x)^-1+8/3*Log[1-x]*Pi^3*x^-1-1/3*Log[1-x]*Pi^3*(1-x)^-1-3*Log[1-x]*Pi^3+6*Log[1-x]^2*Pi*(1-x)^-1-3*Log[1-x]^3*Pi*(1-x)^-1-3*Log[1-x]^3*Pi-3*Log[s^-1*mu2]*Pi^3*x^-1+3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+9*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+15*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+118/9*Log[x]*Pi*x^-1+118/9*Log[x]*Pi*(1-x)^-1+1/3*Log[x]*Pi^3*x^-1-8/3*Log[x]*Pi^3*(1-x)^-1+3*Log[x]*Pi^3+6*Log[x]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[1-x]*Pi*(1-x)^-1-9*Log[x]*Log[1-x]^2*Pi*x^-1-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+9*Log[x]*Log[1-x]^2*Pi+6*Log[x]*Log[s^-1*mu2]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-6*Log[x]^2*Pi*x^-1+6*Log[x]^2*Log[1-x]*Pi*x^-1+9*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-9*Log[x]^2*Log[1-x]*Pi-15*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-9*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+3*Log[x]^3*Pi*x^-1+3*Log[x]^3*Pi)+I*Nc^-2*Nf*(10/9*Pi*x^-1-10/9*Pi*(1-x)^-1-40/9*Log[1-x]*Pi*(1-x)^-2+26/9*Log[1-x]*Pi*(1-x)^-1-16/9*Log[1-x]*Pi+8/3*Log[1-x]^2*Pi*(1-x)^-2-4/3*Log[1-x]^2*Pi*(1-x)^-1+2/3*Log[1-x]^2*Pi-40/9*Log[s^-1*mu2]*Pi*x^-2+46/9*Log[s^-1*mu2]*Pi*x^-1+40/9*Log[s^-1*mu2]*Pi*(1-x)^-2-46/9*Log[s^-1*mu2]*Pi*(1-x)^-1-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi-8/3*Log[s^-1*mu2]^2*Pi*x^-2+8/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+40/9*Log[x]*Pi*x^-2-26/9*Log[x]*Pi*x^-1+16/9*Log[x]*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi-8/3*Log[x]^2*Pi*x^-2+4/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi)+I*Nc^-1*(59/9*Pi*x^-1-59/9*Pi*(1-x)^-1-4/3*Pi^3*x^-1+4/3*Pi^3*(1-x)^-1-236/9*Log[1-x]*Pi*(1-x)^-2+139/9*Log[1-x]*Pi*(1-x)^-1-80/9*Log[1-x]*Pi+16/3*Log[1-x]*Pi^3*(1-x)^-2-14/3*Log[1-x]*Pi^3*(1-x)^-1+7/3*Log[1-x]*Pi^3+28/3*Log[1-x]^2*Pi*(1-x)^-2-20/3*Log[1-x]^2*Pi*(1-x)^-1+7/3*Log[1-x]^2*Pi-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi-236/9*Log[s^-1*mu2]*Pi*x^-2+257/9*Log[s^-1*mu2]*Pi*x^-1+236/9*Log[s^-1*mu2]*Pi*(1-x)^-2-257/9*Log[s^-1*mu2]*Pi*(1-x)^-1+16/3*Log[s^-1*mu2]*Pi^3*x^-2-22/3*Log[s^-1*mu2]*Pi^3*x^-1-16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-56/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+18*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi-28/3*Log[s^-1*mu2]^2*Pi*x^-2+34/3*Log[s^-1*mu2]^2*Pi*x^-1+28/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-34/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1+8*Log[s^-1*mu2]^3*Pi*(1-x)^-2-8*Log[s^-1*mu2]^3*Pi*(1-x)^-1+236/9*Log[x]*Pi*x^-2-139/9*Log[x]*Pi*x^-1+80/9*Log[x]*Pi-16/3*Log[x]*Pi^3*x^-2+14/3*Log[x]*Pi^3*x^-1-7/3*Log[x]*Pi^3+2*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-5*Log[x]*Log[1-x]^2*Pi+56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-18*Log[x]*Log[s^-1*mu2]*Pi*x^-1+7*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi-28/3*Log[x]^2*Pi*x^-2+20/3*Log[x]^2*Pi*x^-1-7/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi)+I*Nc^-1*Nf*(20/9*Log[1-x]*Pi*x^-1+20/9*Log[1-x]*Pi*(1-x)^-1-20/9*Log[x]*Pi*x^-1-20/9*Log[x]*Pi*(1-x)^-1)+I*(-26/9*Log[1-x]*Pi*x^-1-26/9*Log[1-x]*Pi*(1-x)^-1-7/3*Log[1-x]*Pi^3*x^-1-1/3*Log[1-x]*Pi^3*(1-x)^-1+2*Log[1-x]*Pi^3-4*Log[1-x]^2*Pi*(1-x)^-1+2*Log[1-x]^3*Pi*(1-x)^-1+2*Log[1-x]^3*Pi+2*Log[s^-1*mu2]*Pi^3*x^-1-2*Log[s^-1*mu2]*Pi^3*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+26/9*Log[x]*Pi*x^-1+26/9*Log[x]*Pi*(1-x)^-1+1/3*Log[x]*Pi^3*x^-1+7/3*Log[x]*Pi^3*(1-x)^-1-2*Log[x]*Pi^3-4*Log[x]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-6*Log[x]*Log[1-x]^2*Pi-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[x]^2*Pi*x^-1-6*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+6*Log[x]^2*Log[1-x]*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^3*Pi*x^-1-2*Log[x]^3*Pi)+I*Nf*(-10/9*Pi*x^-1+10/9*Pi*(1-x)^-1+40/9*Log[1-x]*Pi*(1-x)^-2-26/9*Log[1-x]*Pi*(1-x)^-1+16/9*Log[1-x]*Pi-8/3*Log[1-x]^2*Pi*(1-x)^-2+4/3*Log[1-x]^2*Pi*(1-x)^-1-2/3*Log[1-x]^2*Pi+40/9*Log[s^-1*mu2]*Pi*x^-2-46/9*Log[s^-1*mu2]*Pi*x^-1-40/9*Log[s^-1*mu2]*Pi*(1-x)^-2+46/9*Log[s^-1*mu2]*Pi*(1-x)^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi+8/3*Log[s^-1*mu2]^2*Pi*x^-2-8/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-40/9*Log[x]*Pi*x^-2+26/9*Log[x]*Pi*x^-1-16/9*Log[x]*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi+8/3*Log[x]^2*Pi*x^-2-4/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi)+I*Nc*(13/9*Pi*x^-1-13/9*Pi*(1-x)^-1+7/6*Pi^3*x^-1-7/6*Pi^3*(1-x)^-1-52/9*Log[1-x]*Pi*(1-x)^-2+32/9*Log[1-x]*Pi*(1-x)^-1-19/9*Log[1-x]*Pi-14/3*Log[1-x]*Pi^3*(1-x)^-2+13/3*Log[1-x]*Pi^3*(1-x)^-1-13/6*Log[1-x]*Pi^3+8/3*Log[1-x]^2*Pi*(1-x)^-2-1/3*Log[1-x]^2*Pi*(1-x)^-1+5/3*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-1-2*Log[1-x]^3*Pi-52/9*Log[s^-1*mu2]*Pi*x^-2+58/9*Log[s^-1*mu2]*Pi*x^-1+52/9*Log[s^-1*mu2]*Pi*(1-x)^-2-58/9*Log[s^-1*mu2]*Pi*(1-x)^-1-14/3*Log[s^-1*mu2]*Pi^3*x^-2+20/3*Log[s^-1*mu2]*Pi^3*x^-1+14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-20/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]^2*Pi-8/3*Log[s^-1*mu2]^2*Pi*x^-2+5/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-5/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+52/9*Log[x]*Pi*x^-2-32/9*Log[x]*Pi*x^-1+19/9*Log[x]*Pi+14/3*Log[x]*Pi^3*x^-2-13/3*Log[x]*Pi^3*x^-1+13/6*Log[x]*Pi^3-2*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+5*Log[x]*Log[1-x]^2*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi-8/3*Log[x]^2*Pi*x^-2+1/3*Log[x]^2*Pi*x^-1-5/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[x]^2*Log[1-x]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-1+2*Log[x]^3*Pi)+1703/81*x^-1+1703/81*(1-x)^-1+370/27*Pi^2*x^-1+331/27*Pi^2*(1-x)^-1-11/3*Pi^2+2/3*Pi^4*x^-1-1/2*Pi^4*(1-x)^-1+5/3*Pi^4-Pi^4*x+Pi^4*x^2-295/27*Log[1-x]*x^-1-97/27*Log[1-x]*(1-x)^-1+20/9*Log[1-x]*Pi^2*x^-1-77/18*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+1/3*Log[1-x]^2+62/9*Log[1-x]^2*x^-1+34/9*Log[1-x]^2*(1-x)^-1+9/4*Log[1-x]^2*Pi^2*x^-1+19/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2-7/6*Log[1-x]^3-1/6*Log[1-x]^3*(1-x)^-1+4*Log[1-x]^3*x-3/2*Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1-Log[1-x]^4*x+Log[1-x]^4*x^2+470/27*Log[s^-1*mu2]*x^-1+470/27*Log[s^-1*mu2]*(1-x)^-1+91/18*Log[s^-1*mu2]*Pi^2*x^-1+79/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Pi^2+31/9*Log[s^-1*mu2]*Log[1-x]*x^-1+49/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-31/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-19/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-20/3*Log[s^-1*mu2]^2*x^-1-20/3*Log[s^-1*mu2]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2*Pi^2*x^-1+15/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+20/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-9/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-10/3*Log[s^-1*mu2]^3*x^-1-10/3*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*(1-x)^-1-175/27*Log[x]*x^-1-373/27*Log[x]*(1-x)^-1-131/18*Log[x]*Pi^2*x^-1-1/9*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-4*Log[x]*Pi^2*x-2/3*Log[x]*Log[1-x]-77/9*Log[x]*Log[1-x]*x^-1-13/3*Log[x]*Log[1-x]*(1-x)^-1+59/6*Log[x]*Log[1-x]*Pi^2*x^-1+73/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-22/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]^2-15/2*Log[x]*Log[1-x]^2*x^-1+23/3*Log[x]*Log[1-x]^2*(1-x)^-1-12*Log[x]*Log[1-x]^2*x-Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2-5/3*Log[x]*Log[s^-1*mu2]*x^-1-11/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]-7*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-17/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-27*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-29*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[x]^2+59/9*Log[x]^2*x^-1+49/9*Log[x]^2*(1-x)^-1+15/4*Log[x]^2*Pi^2*x^-1+13/12*Log[x]^2*Pi^2*(1-x)^-1+7/6*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2-11/2*Log[x]^2*Log[1-x]+25/3*Log[x]^2*Log[1-x]*x^-1-19/2*Log[x]^2*Log[1-x]*(1-x)^-1+12*Log[x]^2*Log[1-x]*x+6*Log[x]^2*Log[1-x]^2-11/2*Log[x]^2*Log[1-x]^2*x^-1-13/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-6*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2-Log[x]^2*Log[s^-1*mu2]+1/6*Log[x]^2*Log[s^-1*mu2]*x^-1+19/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]^2-11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[x]^3-17/6*Log[x]^3*x^-1-4*Log[x]^3*x-3*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2+5*Log[x]^3*Log[s^-1*mu2]-5*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4+3/2*Log[x]^4*x^-1-Log[x]^4*x+Log[x]^4*x^2;qqqq1LX1L21=+Nc^-5*(64+128*x^-2-128*x^-1-16/3*Pi^2*x^-2+64/3*Pi^2*x^-1-29/3*Pi^2+1/18*Pi^4*x^-2-7/18*Pi^4*x^-1+43/36*Pi^4-Pi^4*x+1/4*Pi^4*x^2-16*Log[1-x]*x^-1+1/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x-7*Log[1-x]^2+16*Log[1-x]^2*x^-1-1/3*Log[1-x]^2*Pi^2*x^-1+13/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3+Log[1-x]^3*x+Log[1-x]^4-Log[1-x]^4*x+1/4*Log[1-x]^4*x^2+48*Log[s^-1*mu2]+96*Log[s^-1*mu2]*x^-2-96*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-64*Log[x]-96*Log[x]*x^-2+128*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-14/3*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2*(1-x)^-1+13/3*Log[x]*Pi^2-Log[x]*Pi^2*x+46*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-90*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]*Pi^2*x^-2+6*Log[x]*Log[1-x]*Pi^2*x^-1-7*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2+9*Log[x]*Log[1-x]^2-10*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*x-6*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1-44/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+17*Log[x]^2+50*Log[x]^2*x^-2-30*Log[x]^2*x^-1+22/3*Log[x]^2*Pi^2*x^-2+2*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1+2*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-28*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+42*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*x+13*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-14*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1+Log[x]^3-12*Log[x]^3*x^-2+4*Log[x]^3*x^-1+Log[x]^3*(1-x)^-1-Log[x]^3*x-2*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]*x^-2+1/4*Log[x]^4+2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/4*Log[x]^4*(1-x)^-2+1/2*Log[x]^4*(1-x)^-1-Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc^-4*(-64*x^-1-64*(1-x)^-1-28/3*Pi^2*x^-1-4/3*Pi^2*(1-x)^-1-16*Pi^2+2/9*Pi^4*x^-1+1/18*Pi^4*(1-x)^-1-7/6*Pi^4-3/4*Pi^4*x+3/4*Pi^4*x^2+32*Log[1-x]*(1-x)^-1+5/6*Log[1-x]*Pi^2*(1-x)^-1+3*Log[1-x]*Pi^2*x-13*Log[1-x]^2-20*Log[1-x]^2*x^-1-15*Log[1-x]^2*(1-x)^-1+5/12*Log[1-x]^2*Pi^2*x^-1-1/4*Log[1-x]^2*Pi^2*(1-x)^-1-19/6*Log[1-x]^2*Pi^2-3/2*Log[1-x]^2*Pi^2*x+3/2*Log[1-x]^2*Pi^2*x^2+5/2*Log[1-x]^3*(1-x)^-1+3*Log[1-x]^3*x-2*Log[1-x]^4-1/2*Log[1-x]^4*(1-x)^-1-3/4*Log[1-x]^4*x+3/4*Log[1-x]^4*x^2-48*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*(1-x)^-1-7/2*Log[s^-1*mu2]*Pi^2*x^-1-1/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]*x^-1+44*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+43/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+37/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2-15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-25/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3+5*Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-25*Log[s^-1*mu2]^2*x^-1-25*Log[s^-1*mu2]^2*(1-x)^-1-79/6*Log[s^-1*mu2]^2*Pi^2*x^-1-73/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*(1-x)^-1+48*Log[x]*x^-1+16*Log[x]*(1-x)^-1+7/2*Log[x]*Pi^2*x^-1-1/3*Log[x]*Pi^2*(1-x)^-1+6*Log[x]*Pi^2-3*Log[x]*Pi^2*x+26*Log[x]*Log[1-x]-40*Log[x]*Log[1-x]*x^-1-62*Log[x]*Log[1-x]*(1-x)^-1-85/6*Log[x]*Log[1-x]*Pi^2*x^-1-83/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[x]*Log[1-x]*Pi^2+3*Log[x]*Log[1-x]*Pi^2*x-3*Log[x]*Log[1-x]*Pi^2*x^2+6*Log[x]*Log[1-x]^2+15/2*Log[x]*Log[1-x]^2*x^-1+11*Log[x]*Log[1-x]^2*(1-x)^-1-9*Log[x]*Log[1-x]^2*x+Log[x]*Log[1-x]^3-5*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1+3*Log[x]*Log[1-x]^3*x-3*Log[x]*Log[1-x]^3*x^2+82*Log[x]*Log[s^-1*mu2]*x^-1+70*Log[x]*Log[s^-1*mu2]*(1-x)^-1+41/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+41/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Pi^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]-27*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-37*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+30*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-13*Log[x]^2-29*Log[x]^2*x^-1-12*Log[x]^2*(1-x)^-1-13/12*Log[x]^2*Pi^2*x^-1+1/4*Log[x]^2*Pi^2*(1-x)^-1-25/6*Log[x]^2*Pi^2-3/2*Log[x]^2*Pi^2*x+3/2*Log[x]^2*Pi^2*x^2-12*Log[x]^2*Log[1-x]+15*Log[x]^2*Log[1-x]*x^-1+33/2*Log[x]^2*Log[1-x]*(1-x)^-1+9*Log[x]^2*Log[1-x]*x+Log[x]^2*Log[1-x]^2-17/2*Log[x]^2*Log[1-x]^2*x^-1-15/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-9/2*Log[x]^2*Log[1-x]^2*x+9/2*Log[x]^2*Log[1-x]^2*x^2-6*Log[x]^2*Log[s^-1*mu2]-63/2*Log[x]^2*Log[s^-1*mu2]*x^-1-33/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+23*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+21*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2-29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-27/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]^3+15/2*Log[x]^3*x^-1-3*Log[x]^3*x+3*Log[x]^3*Log[1-x]-6*Log[x]^3*Log[1-x]*x^-1-9*Log[x]^3*Log[1-x]*(1-x)^-1+3*Log[x]^3*Log[1-x]*x-3*Log[x]^3*Log[1-x]*x^2+6*Log[x]^3*Log[s^-1*mu2]+9*Log[x]^3*Log[s^-1*mu2]*x^-1+9*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3*Log[x]^4-3/2*Log[x]^4*x^-1-3/4*Log[x]^4*x+3/4*Log[x]^4*x^2)+Nc^-4*Nf*(-160/9-320/9*x^-2+320/9*x^-1+20/27*Pi^2*x^-2-80/27*Pi^2*x^-1+40/27*Pi^2+20/9*Log[1-x]*x^-1+10/9*Log[1-x]^2-20/9*Log[1-x]^2*x^-1-52/3*Log[s^-1*mu2]-104/3*Log[s^-1*mu2]*x^-2+104/3*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]*Pi^2*x^-2-16/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-56/9*Log[s^-1*mu2]^2-112/9*Log[s^-1*mu2]^2*x^-2+112/9*Log[s^-1*mu2]^2*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2+8/3*Log[s^-1*mu2]^3*x^-1+176/9*Log[x]+104/3*Log[x]*x^-2-352/9*Log[x]*x^-1-4/9*Log[x]*Pi^2*x^-2+16/9*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2-20/3*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+12*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+124/9*Log[x]*Log[s^-1*mu2]+224/9*Log[x]*Log[s^-1*mu2]*x^-2-248/9*Log[x]*Log[s^-1*mu2]*x^-1-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1-16/3*Log[x]^2-112/9*Log[x]^2*x^-2+32/3*Log[x]^2*x^-1+4*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2-8*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^3*x^-2)+Nc^-3*(-368/9-736/9*x^-2+736/9*x^-1+1126/27*Pi^2*x^-2-1696/27*Pi^2*x^-1+8*Pi^2*(1-x)^-1+794/27*Pi^2-5/6*Pi^4*x^-2+11/3*Pi^4*x^-1-1/6*Pi^4*(1-x)^-1-13/4*Pi^4+3*Pi^4*x-8*Log[1-x]+190/9*Log[1-x]*x^-1+16*Log[1-x]*(1-x)^-1+7/6*Log[1-x]*Pi^2*x^-1+14/3*Log[1-x]*Pi^2*(1-x)^-1+11/3*Log[1-x]*Pi^2+68/9*Log[1-x]^2-190/9*Log[1-x]^2*x^-1+10*Log[1-x]^2*(1-x)^-1+2*Log[1-x]^2*Pi^2*x^-2+41/6*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*(1-x)^-2+2/3*Log[1-x]^2*Pi^2*(1-x)^-1-11/4*Log[1-x]^2*Pi^2+6*Log[1-x]^2*Pi^2*x+10*Log[1-x]^3+2*Log[1-x]^3*x^-1-4*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^4+1/2*Log[1-x]^4*x^-2+Log[1-x]^4*x^-1+2*Log[1-x]^4*(1-x)^-1+3*Log[1-x]^4*x-86/3*Log[s^-1*mu2]-172/3*Log[s^-1*mu2]*x^-2+172/3*Log[s^-1*mu2]*x^-1+140/9*Log[s^-1*mu2]*Pi^2*x^-2-209/9*Log[s^-1*mu2]*Pi^2*x^-1-5*Log[s^-1*mu2]*Pi^2*(1-x)^-1+163/9*Log[s^-1*mu2]*Pi^2+353/9*Log[s^-1*mu2]*Log[1-x]+760/9*Log[s^-1*mu2]*Log[1-x]*x^-2-691/9*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+17/6*Log[s^-1*mu2]*Log[1-x]^2-47/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-307/9*Log[s^-1*mu2]^2-614/9*Log[s^-1*mu2]^2*x^-2+614/9*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*Pi^2*x^-2-11*Log[s^-1*mu2]^2*Pi^2*x^-1+16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-15*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+13*Log[s^-1*mu2]^2*Pi^2+43/3*Log[s^-1*mu2]^2*Log[1-x]+92/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-77/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-32/3*Log[s^-1*mu2]^3-64/3*Log[s^-1*mu2]^3*x^-2+64/3*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1+304/9*Log[x]+172/3*Log[x]*x^-2-752/9*Log[x]*x^-1-8*Log[x]*(1-x)^-1-140/9*Log[x]*Pi^2*x^-2+257/9*Log[x]*Pi^2*x^-1+1/6*Log[x]*Pi^2*(1-x)^-1-181/9*Log[x]*Pi^2-118/3*Log[x]*Log[1-x]-760/9*Log[x]*Log[1-x]*x^-2+119*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-45*Log[x]*Log[1-x]*(1-x)^-1+34/3*Log[x]*Log[1-x]*Pi^2*x^-2-25*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+9*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+14*Log[x]*Log[1-x]*Pi^2-12*Log[x]*Log[1-x]*Pi^2*x-233/6*Log[x]*Log[1-x]^2+47/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+33*Log[x]*Log[1-x]^2*(1-x)^-1+5*Log[x]*Log[1-x]^3-8*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*(1-x)^-2+10*Log[x]*Log[1-x]^3*(1-x)^-1-12*Log[x]*Log[1-x]^3*x+197/9*Log[x]*Log[s^-1*mu2]+652/9*Log[x]*Log[s^-1*mu2]*x^-2-736/9*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1-32/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+50/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2-58/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-184/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+248/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-42*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+17*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*x^-2-48*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+54*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+16/3*Log[x]^2-38/9*Log[x]^2*x^-2-38/3*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-1+14/3*Log[x]^2*Pi^2*x^-2-1/3*Log[x]^2*Pi^2*x^-1-1/6*Log[x]^2*Pi^2*(1-x)^-1-11/4*Log[x]^2*Pi^2+6*Log[x]^2*Pi^2*x+93/2*Log[x]^2*Log[1-x]+92/3*Log[x]^2*Log[1-x]*x^-2-57*Log[x]^2*Log[1-x]*x^-1-11*Log[x]^2*Log[1-x]*(1-x)^-1-9*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+31*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-31*Log[x]^2*Log[1-x]^2*(1-x)^-1+18*Log[x]^2*Log[1-x]^2*x-41/6*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-9*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+46*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-15*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-13*Log[x]^3-8/3*Log[x]^3*x^-2+12*Log[x]^3*x^-1+5*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-6*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1-12*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4+2*Log[x]^4*x^-2-2*Log[x]^4*x^-1+3*Log[x]^4*x)+Nc^-3*Nf*(160/9*x^-1+160/9*(1-x)^-1+35/27*Pi^2*x^-1+5/27*Pi^2*(1-x)^-1+20/9*Pi^2-16/3*Log[1-x]*x^-1-88/9*Log[1-x]*(1-x)^-1+1/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+20/9*Log[1-x]^2+25/9*Log[1-x]^2*x^-1+7/3*Log[1-x]^2*(1-x)^-1-1/3*Log[1-x]^3-1/3*Log[1-x]^3*(1-x)^-1+52/3*Log[s^-1*mu2]*x^-1+52/3*Log[s^-1*mu2]*(1-x)^-1+7/9*Log[s^-1*mu2]*Pi^2*x^-1+1/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2-58/9*Log[s^-1*mu2]*Log[1-x]*x^-1-82/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+56/9*Log[s^-1*mu2]^2*x^-1+56/9*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-10/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*(1-x)^-1-12*Log[x]*x^-1-68/9*Log[x]*(1-x)^-1-8/9*Log[x]*Pi^2*x^-1+1/9*Log[x]*Pi^2*(1-x)^-1-Log[x]*Pi^2-40/9*Log[x]*Log[1-x]+68/9*Log[x]*Log[1-x]*x^-1+100/9*Log[x]*Log[1-x]*(1-x)^-1-1/3*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*x^-1-4/3*Log[x]*Log[1-x]^2*(1-x)^-1-134/9*Log[x]*Log[s^-1*mu2]*x^-1-110/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^2*x^-1-6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+20/9*Log[x]^2+43/9*Log[x]^2*x^-1+5/3*Log[x]^2*(1-x)^-1+5/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]+17/3*Log[x]^2*Log[s^-1*mu2]*x^-1+5*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-Log[x]^3-Log[x]^3*x^-1)+Nc^-3*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-2*(368/9*x^-1+368/9*(1-x)^-1-379/54*Pi^2*x^-1-733/54*Pi^2*(1-x)^-1+190/9*Pi^2-5/3*Pi^4*x^-1-1/3*Pi^4*(1-x)^-1+1/6*Pi^4+3/2*Pi^4*x-3/2*Pi^4*x^2+40/3*Log[1-x]*x^-1-260/9*Log[1-x]*(1-x)^-1-5/18*Log[1-x]*Pi^2*x^-1+49/18*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[1-x]*Pi^2-6*Log[1-x]*Pi^2*x+136/9*Log[1-x]^2+223/18*Log[1-x]^2*x^-1+67/6*Log[1-x]^2*(1-x)^-1-13/4*Log[1-x]^2*Pi^2*x^-1-17/12*Log[1-x]^2*Pi^2*(1-x)^-1+11/3*Log[1-x]^2*Pi^2+3*Log[1-x]^2*Pi^2*x-3*Log[1-x]^2*Pi^2*x^2+1/3*Log[1-x]^3-11/3*Log[1-x]^3*(1-x)^-1-6*Log[1-x]^3*x+7/2*Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1+3/2*Log[1-x]^4*x-3/2*Log[1-x]^4*x^2+86/3*Log[s^-1*mu2]*x^-1+86/3*Log[s^-1*mu2]*(1-x)^-1-25/9*Log[s^-1*mu2]*Pi^2*x^-1-46/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+23/3*Log[s^-1*mu2]*Pi^2-335/9*Log[s^-1*mu2]*Log[1-x]*x^-1-473/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-25/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-13/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+23/3*Log[s^-1*mu2]*Log[1-x]^2+3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+50/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+307/9*Log[s^-1*mu2]^2*x^-1+307/9*Log[s^-1*mu2]^2*(1-x)^-1+17/2*Log[s^-1*mu2]^2*Pi^2*x^-1+13/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-41/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-71/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+25/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+21/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+32/3*Log[s^-1*mu2]^3*x^-1+32/3*Log[s^-1*mu2]^3*(1-x)^-1-10*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1-42*Log[x]*x^-1+2/9*Log[x]*(1-x)^-1+55/18*Log[x]*Pi^2*x^-1+43/18*Log[x]*Pi^2*(1-x)^-1-8*Log[x]*Pi^2+6*Log[x]*Pi^2*x-272/9*Log[x]*Log[1-x]+466/9*Log[x]*Log[1-x]*x^-1+626/9*Log[x]*Log[1-x]*(1-x)^-1+41/6*Log[x]*Log[1-x]*Pi^2*x^-1+25/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+17/3*Log[x]*Log[1-x]*Pi^2-6*Log[x]*Log[1-x]*Pi^2*x+6*Log[x]*Log[1-x]*Pi^2*x^2-26/3*Log[x]*Log[1-x]^2-3*Log[x]*Log[1-x]^2*x^-1-47/3*Log[x]*Log[1-x]^2*(1-x)^-1+18*Log[x]*Log[1-x]^2*x-Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+7*Log[x]*Log[1-x]^3*(1-x)^-1-6*Log[x]*Log[1-x]^3*x+6*Log[x]*Log[1-x]^3*x^2-751/9*Log[x]*Log[s^-1*mu2]*x^-1-613/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]*Pi^2-46/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+34*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-34*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-37*Log[x]*Log[s^-1*mu2]^2*x^-1-27*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+41*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+45*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-18*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+136/9*Log[x]^2+403/18*Log[x]^2*x^-1+35/6*Log[x]^2*(1-x)^-1-11/4*Log[x]^2*Pi^2*x^-1-23/12*Log[x]^2*Pi^2*(1-x)^-1+11/3*Log[x]^2*Pi^2+3*Log[x]^2*Pi^2*x-3*Log[x]^2*Pi^2*x^2+49/3*Log[x]^2*Log[1-x]-61/3*Log[x]^2*Log[1-x]*x^-1-10*Log[x]^2*Log[1-x]*(1-x)^-1-18*Log[x]^2*Log[1-x]*x-5*Log[x]^2*Log[1-x]^2+23/2*Log[x]^2*Log[1-x]^2*x^-1+23/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+9*Log[x]^2*Log[1-x]^2*x-9*Log[x]^2*Log[1-x]^2*x^2+23/3*Log[x]^2*Log[s^-1*mu2]+97/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-38*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-30*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]^2*Log[s^-1*mu2]^2+41/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+37/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-8*Log[x]^3-6*Log[x]^3*x^-1+6*Log[x]^3*x-Log[x]^3*Log[1-x]+7*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1-6*Log[x]^3*Log[1-x]*x+6*Log[x]^3*Log[1-x]*x^2-10*Log[x]^3*Log[s^-1*mu2]-6*Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+7/2*Log[x]^4+1/2*Log[x]^4*x^-1+3/2*Log[x]^4*x-3/2*Log[x]^4*x^2)+Nc^-2*Nf*(1180/81+2360/81*x^-2-2360/81*x^-1-160/27*Pi^2*x^-2+250/27*Pi^2*x^-1-10/9*Pi^2*(1-x)^-1-110/27*Pi^2+10/9*Log[1-x]-10/3*Log[1-x]*x^-1-20/9*Log[1-x]*(1-x)^-1+2/3*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2-11/9*Log[1-x]^2+10/3*Log[1-x]^2*x^-1-8/9*Log[1-x]^2*(1-x)^-1-2/3*Log[1-x]^3+4/3*Log[1-x]^3*(1-x)^-1+376/27*Log[s^-1*mu2]+752/27*Log[s^-1*mu2]*x^-2-752/27*Log[s^-1*mu2]*x^-1-32/9*Log[s^-1*mu2]*Pi^2*x^-2+50/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-22/9*Log[s^-1*mu2]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]-40/3*Log[s^-1*mu2]*Log[1-x]*x^-2+34/3*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+68/9*Log[s^-1*mu2]^2+136/9*Log[s^-1*mu2]^2*x^-2-136/9*Log[s^-1*mu2]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]-8*Log[s^-1*mu2]^2*Log[1-x]*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-406/27*Log[x]-752/27*Log[x]*x^-2+872/27*Log[x]*x^-1+10/9*Log[x]*(1-x)^-1+32/9*Log[x]*Pi^2*x^-2-50/9*Log[x]*Pi^2*x^-1+25/9*Log[x]*Pi^2+20/3*Log[x]*Log[1-x]+40/3*Log[x]*Log[1-x]*x^-2-18*Log[x]*Log[1-x]*x^-1-40/9*Log[x]*Log[1-x]*(1-x)^-2+6*Log[x]*Log[1-x]*(1-x)^-1+3*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-82/9*Log[x]*Log[s^-1*mu2]-64/3*Log[x]*Log[s^-1*mu2]*x^-2+24*Log[x]*Log[s^-1*mu2]*x^-1+40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+19/9*Log[x]^2+56/9*Log[x]^2*x^-2-40/9*Log[x]^2*x^-1-10/9*Log[x]^2*(1-x)^-1-19/3*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-2+12*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*(1-x)^-1+5/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3-8/3*Log[x]^3*x^-1)+Nc^-2*Nf^2*(-100/81*x^-1-100/81*(1-x)^-1+20/27*Log[1-x]*x^-1+20/27*Log[1-x]*(1-x)^-1-40/27*Log[s^-1*mu2]*x^-1-40/27*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/9*Log[s^-1*mu2]^2*x^-1-4/9*Log[s^-1*mu2]^2*(1-x)^-1+20/27*Log[x]*x^-1+20/27*Log[x]*(1-x)^-1-4/9*Log[x]*Log[1-x]*x^-1-4/9*Log[x]*Log[1-x]*(1-x)^-1+4/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1)+Nc^-1*(-1703/81-3406/81*x^-2+3406/81*x^-1-800/27*Pi^2*x^-2+899/27*Pi^2*x^-1-59/9*Pi^2*(1-x)^-1-442/27*Pi^2+7/2*Pi^4*x^-2-43/6*Pi^4*x^-1+4/3*Pi^4*(1-x)^-1+19/6*Pi^4-5/2*Pi^4*x-1/2*Pi^4*x^2+59/9*Log[1-x]-11/3*Log[1-x]*x^-1-118/9*Log[1-x]*(1-x)^-1-1/3*Log[1-x]*Pi^2*x^-1-3*Log[1-x]*Pi^2*(1-x)^-1-7/2*Log[1-x]*Pi^2-2*Log[1-x]*Pi^2*x-29/18*Log[1-x]^2+11/3*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-2*Log[1-x]^2*Pi^2*x^-2-23/3*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*(1-x)^-2+8/3*Log[1-x]^2*Pi^2*(1-x)^-1-Log[1-x]^2*Pi^2-5*Log[1-x]^2*Pi^2*x-Log[1-x]^2*Pi^2*x^2-28/3*Log[1-x]^3-2*Log[1-x]^3*x^-1+14/3*Log[1-x]^3*(1-x)^-1-2*Log[1-x]^3*x-1/4*Log[1-x]^4-1/2*Log[1-x]^4*x^-2-Log[1-x]^4*x^-1-5/2*Log[1-x]^4*x-1/2*Log[1-x]^4*x^2-470/27*Log[s^-1*mu2]-940/27*Log[s^-1*mu2]*x^-2+940/27*Log[s^-1*mu2]*x^-1-94/9*Log[s^-1*mu2]*Pi^2*x^-2+139/9*Log[s^-1*mu2]*Pi^2*x^-1+17/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-149/9*Log[s^-1*mu2]*Pi^2-5*Log[s^-1*mu2]*Log[1-x]-44/3*Log[s^-1*mu2]*Log[1-x]*x^-2+41/3*Log[s^-1*mu2]*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+32*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-14*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+49/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-1/6*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+20/3*Log[s^-1*mu2]^2+40/3*Log[s^-1*mu2]^2*x^-2-40/3*Log[s^-1*mu2]^2*x^-1-18*Log[s^-1*mu2]^2*Pi^2*x^-2+22*Log[s^-1*mu2]^2*Pi^2*x^-1-16*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+14*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]^2*Pi^2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+725/27*Log[x]+940/27*Log[x]*x^-2-1096/27*Log[x]*x^-1+59/9*Log[x]*(1-x)^-1+94/9*Log[x]*Pi^2*x^-2-181/9*Log[x]*Pi^2*x^-1-10/3*Log[x]*Pi^2*(1-x)^-1+247/18*Log[x]*Pi^2+2*Log[x]*Pi^2*x-14/3*Log[x]*Log[1-x]+44/3*Log[x]*Log[1-x]*x^-2-21*Log[x]*Log[1-x]*x^-1-236/9*Log[x]*Log[1-x]*(1-x)^-2+37*Log[x]*Log[1-x]*(1-x)^-1-44/3*Log[x]*Log[1-x]*Pi^2*x^-2+26*Log[x]*Log[1-x]*Pi^2*x^-1+16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-20*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[x]*Log[1-x]*Pi^2+10*Log[x]*Log[1-x]*Pi^2*x+2*Log[x]*Log[1-x]*Pi^2*x^2+65/2*Log[x]*Log[1-x]^2-5*Log[x]*Log[1-x]^2*x^-1+28/3*Log[x]*Log[1-x]^2*(1-x)^-2-36*Log[x]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[1-x]^2*x+8*Log[x]*Log[1-x]^3+4*Log[x]*Log[1-x]^3*x^-1-22*Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]^3*x+2*Log[x]*Log[1-x]^3*x^2+89/3*Log[x]*Log[s^-1*mu2]+232/9*Log[x]*Log[s^-1*mu2]*x^-2-256/9*Log[x]*Log[s^-1*mu2]*x^-1+236/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-215/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-58/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Pi^2-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+130/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+22*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+28/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-22/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-361/18*Log[x]^2-352/9*Log[x]^2*x^-2+36*Log[x]^2*x^-1-59/9*Log[x]^2*(1-x)^-1-22/3*Log[x]^2*Pi^2*x^-2-22/3*Log[x]^2*Pi^2*x^-1-Log[x]^2*Pi^2*(1-x)^-2-2/3*Log[x]^2*Pi^2*(1-x)^-1+5/2*Log[x]^2*Pi^2-5*Log[x]^2*Pi^2*x-Log[x]^2*Pi^2*x^2-103/6*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-2+10*Log[x]^2*Log[1-x]*x^-1+43/3*Log[x]^2*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[1-x]*x-27/2*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-18*Log[x]^2*Log[1-x]^2*x^-1-24*Log[x]^2*Log[1-x]^2*(1-x)^-2+48*Log[x]^2*Log[1-x]^2*(1-x)^-1-15*Log[x]^2*Log[1-x]^2*x-3*Log[x]^2*Log[1-x]^2*x^2-49/6*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+44/3*Log[x]^2*Log[s^-1*mu2]*x^-1-43/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+34*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-70*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-15*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-24*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+32/3*Log[x]^3+12*Log[x]^3*x^-2-40/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*x-2*Log[x]^3*Log[1-x]-8*Log[x]^3*Log[1-x]*x^-2+14*Log[x]^3*Log[1-x]*x^-1-12*Log[x]^3*Log[1-x]*(1-x)^-1+10*Log[x]^3*Log[1-x]*x+2*Log[x]^3*Log[1-x]*x^2-2*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^4-2*Log[x]^4*x^-2-2*Log[x]^4*x^-1-1/4*Log[x]^4*(1-x)^-2-1/2*Log[x]^4*(1-x)^-1-5/2*Log[x]^4*x-1/2*Log[x]^4*x^2)+Nc^-1*Nf*(-1180/81*x^-1-1180/81*(1-x)^-1+20/27*Pi^2*x^-1+50/27*Pi^2*(1-x)^-1-10/3*Pi^2+68/27*Log[1-x]*x^-1+248/27*Log[1-x]*(1-x)^-1-8/9*Log[1-x]*Pi^2*x^-1-2/9*Log[1-x]*Pi^2*(1-x)^-1+2/3*Log[1-x]*Pi^2-10/3*Log[1-x]^2-20/9*Log[1-x]^2*x^-1-22/9*Log[1-x]^2*(1-x)^-1+2/3*Log[1-x]^3+2/3*Log[1-x]^3*(1-x)^-1-376/27*Log[s^-1*mu2]*x^-1-376/27*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]*Pi^2+64/9*Log[s^-1*mu2]*Log[1-x]*x^-1+100/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-68/9*Log[s^-1*mu2]^2*x^-1-68/9*Log[s^-1*mu2]^2*(1-x)^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]^3*x^-1-8/3*Log[s^-1*mu2]^3*(1-x)^-1+308/27*Log[x]*x^-1+128/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1-8/9*Log[x]*Pi^2*(1-x)^-1+4/3*Log[x]*Pi^2+20/3*Log[x]*Log[1-x]-28/3*Log[x]*Log[1-x]*x^-1-116/9*Log[x]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[1-x]^2*x^-1+4/3*Log[x]*Log[1-x]^2*(1-x)^-1+152/9*Log[x]*Log[s^-1*mu2]*x^-1+116/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*x^-1+8*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/3*Log[x]^2-44/9*Log[x]^2*x^-1-10/9*Log[x]^2*(1-x)^-1-2*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]-20/3*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3+4/3*Log[x]^3*x^-1)+Nc^-1*Nf^2*(-100/81-200/81*x^-2+200/81*x^-1-40/27*Log[s^-1*mu2]-80/27*Log[s^-1*mu2]*x^-2+80/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]^2-8/9*Log[s^-1*mu2]^2*x^-2+8/9*Log[s^-1*mu2]^2*x^-1+40/27*Log[x]+80/27*Log[x]*x^-2-80/27*Log[x]*x^-1+8/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]^2-8/9*Log[x]^2*x^-2+8/9*Log[x]^2*x^-1)+Nf*(260/81+520/81*x^-2-520/81*x^-1+140/27*Pi^2*x^-2-170/27*Pi^2*x^-1+10/9*Pi^2*(1-x)^-1+70/27*Pi^2-10/9*Log[1-x]+10/9*Log[1-x]*x^-1+20/9*Log[1-x]*(1-x)^-1-2/3*Log[1-x]*Pi^2*(1-x)^-1+1/3*Log[1-x]*Pi^2+1/9*Log[1-x]^2-10/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^2*(1-x)^-1+2/3*Log[1-x]^3-4/3*Log[1-x]^3*(1-x)^-1+92/27*Log[s^-1*mu2]+184/27*Log[s^-1*mu2]*x^-2-184/27*Log[s^-1*mu2]*x^-1+28/9*Log[s^-1*mu2]*Pi^2*x^-2-34/9*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+14/9*Log[s^-1*mu2]*Pi^2+14/9*Log[s^-1*mu2]*Log[1-x]+40/9*Log[s^-1*mu2]*Log[1-x]*x^-2-34/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]^2-8/3*Log[s^-1*mu2]^2*x^-2+8/3*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*Log[1-x]+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]^3-8/3*Log[s^-1*mu2]^3*x^-2+8/3*Log[s^-1*mu2]^3*x^-1-122/27*Log[x]-184/27*Log[x]*x^-2+184/27*Log[x]*x^-1-10/9*Log[x]*(1-x)^-1-28/9*Log[x]*Pi^2*x^-2+34/9*Log[x]*Pi^2*x^-1-17/9*Log[x]*Pi^2-40/9*Log[x]*Log[1-x]*x^-2+6*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*(1-x)^-2-6*Log[x]*Log[1-x]*(1-x)^-1-7/3*Log[x]*Log[1-x]^2+2/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[1-x]^2*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+34/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+29/9*Log[x]^2+56/9*Log[x]^2*x^-2-56/9*Log[x]^2*x^-1+10/9*Log[x]^2*(1-x)^-1+7/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]^3-8/3*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1)+Nf^2*(100/81*x^-1+100/81*(1-x)^-1-20/27*Log[1-x]*x^-1-20/27*Log[1-x]*(1-x)^-1+40/27*Log[s^-1*mu2]*x^-1+40/27*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/9*Log[s^-1*mu2]^2*x^-1+4/9*Log[s^-1*mu2]^2*(1-x)^-1-20/27*Log[x]*x^-1-20/27*Log[x]*(1-x)^-1+4/9*Log[x]*Log[1-x]*x^-1+4/9*Log[x]*Log[1-x]*(1-x)^-1-4/9*Log[x]*Log[s^-1*mu2]*x^-1-4/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1)+Nc*(-169/81-338/81*x^-2+338/81*x^-1-182/27*Pi^2*x^-2+221/27*Pi^2*x^-1-13/9*Pi^2*(1-x)^-1-91/27*Pi^2-49/18*Pi^4*x^-2+35/9*Pi^4*x^-1-7/6*Pi^4*(1-x)^-1-10/9*Pi^4+1/2*Pi^4*x+1/4*Pi^4*x^2+13/9*Log[1-x]-13/9*Log[1-x]*x^-1-26/9*Log[1-x]*(1-x)^-1-7/6*Log[1-x]*Pi^2*x^-1-5/3*Log[1-x]*Pi^2*(1-x)^-1+11/6*Log[1-x]*Pi^2+Log[1-x]*Pi^2*x+19/18*Log[1-x]^2+13/9*Log[1-x]^2*x^-1-14/9*Log[1-x]^2*(1-x)^-1+7/6*Log[1-x]^2*Pi^2*x^-1-10/3*Log[1-x]^2*Pi^2*(1-x)^-1+19/12*Log[1-x]^2*Pi^2+Log[1-x]^2*Pi^2*x+1/2*Log[1-x]^2*Pi^2*x^2+4/3*Log[1-x]^3-2/3*Log[1-x]^3*(1-x)^-1+Log[1-x]^3*x+5/4*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-1+1/2*Log[1-x]^4*x+1/4*Log[1-x]^4*x^2-52/27*Log[s^-1*mu2]-104/27*Log[s^-1*mu2]*x^-2+104/27*Log[s^-1*mu2]*x^-1-28/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-2/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-14/9*Log[s^-1*mu2]*Pi^2-20/9*Log[s^-1*mu2]*Log[1-x]-52/9*Log[s^-1*mu2]*Log[1-x]*x^-2+46/9*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+14/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+22/9*Log[s^-1*mu2]^2+44/9*Log[s^-1*mu2]^2*x^-2-44/9*Log[s^-1*mu2]^2*x^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-2-17/3*Log[s^-1*mu2]^2*Pi^2*x^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+7/3*Log[s^-1*mu2]^2*Pi^2-7/3*Log[s^-1*mu2]^2*Log[1-x]-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^3+8/3*Log[s^-1*mu2]^3*x^-2-8/3*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+91/27*Log[x]+104/27*Log[x]*x^-2-104/27*Log[x]*x^-1+13/9*Log[x]*(1-x)^-1+28/9*Log[x]*Pi^2*x^-2-34/9*Log[x]*Pi^2*x^-1+7/6*Log[x]*Pi^2*(1-x)^-1+37/18*Log[x]*Pi^2-Log[x]*Pi^2*x-2*Log[x]*Log[1-x]+52/9*Log[x]*Log[1-x]*x^-2-8*Log[x]*Log[1-x]*x^-1-52/9*Log[x]*Log[1-x]*(1-x)^-2+8*Log[x]*Log[1-x]*(1-x)^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-7*Log[x]*Log[1-x]*Pi^2*x^-1-14/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-3*Log[x]*Log[1-x]*Pi^2-2*Log[x]*Log[1-x]*Pi^2*x-Log[x]*Log[1-x]*Pi^2*x^2-8/3*Log[x]*Log[1-x]^2-2/3*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-2+3*Log[x]*Log[1-x]^2*(1-x)^-1-3*Log[x]*Log[1-x]^2*x-7*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*(1-x)^-2+12*Log[x]*Log[1-x]^3*(1-x)^-1-2*Log[x]*Log[1-x]^3*x-Log[x]*Log[1-x]^3*x^2+40/9*Log[x]*Log[s^-1*mu2]+16/9*Log[x]*Log[s^-1*mu2]*x^-2-16/9*Log[x]*Log[s^-1*mu2]*x^-1+52/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-46/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-41/18*Log[x]^2-20/3*Log[x]^2*x^-2+20/3*Log[x]^2*x^-1-13/9*Log[x]^2*(1-x)^-1-14/3*Log[x]^2*Pi^2*x^-2+17/3*Log[x]^2*Pi^2*x^-1-7/6*Log[x]^2*Pi^2*(1-x)^-1-7/4*Log[x]^2*Pi^2+Log[x]^2*Pi^2*x+1/2*Log[x]^2*Pi^2*x^2-4/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+5*Log[x]^2*Log[1-x]*x^-1-10/3*Log[x]^2*Log[1-x]*(1-x)^-1+3*Log[x]^2*Log[1-x]*x+19/2*Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-17*Log[x]^2*Log[1-x]^2*(1-x)^-1+3*Log[x]^2*Log[1-x]^2*x+3/2*Log[x]^2*Log[1-x]^2*x^2-Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+4/3*Log[x]^3+8/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1-Log[x]^3*x-Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-2-4*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*x-Log[x]^3*Log[1-x]*x^2+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4-2*Log[x]^4*x^-2+2*Log[x]^4*x^-1+1/2*Log[x]^4*x+1/4*Log[x]^4*x^2)+Nc*Nf*(-260/81*x^-1-260/81*(1-x)^-1-55/27*Pi^2*x^-1-55/27*Pi^2*(1-x)^-1+10/9*Pi^2+76/27*Log[1-x]*x^-1+16/27*Log[1-x]*(1-x)^-1+7/9*Log[1-x]*Pi^2*x^-1+4/9*Log[1-x]*Pi^2*(1-x)^-1-1/3*Log[1-x]*Pi^2+10/9*Log[1-x]^2-5/9*Log[1-x]^2*x^-1+1/9*Log[1-x]^2*(1-x)^-1-1/3*Log[1-x]^3-1/3*Log[1-x]^3*(1-x)^-1-92/27*Log[s^-1*mu2]*x^-1-92/27*Log[s^-1*mu2]*(1-x)^-1-11/9*Log[s^-1*mu2]*Pi^2*x^-1-11/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^2-2/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2+Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]^3*x^-1+4/3*Log[s^-1*mu2]^3*(1-x)^-1+16/27*Log[x]*x^-1+76/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1+7/9*Log[x]*Pi^2*(1-x)^-1-1/3*Log[x]*Pi^2-20/9*Log[x]*Log[1-x]+16/9*Log[x]*Log[1-x]*x^-1+16/9*Log[x]*Log[1-x]*(1-x)^-1+1/3*Log[x]*Log[1-x]^2-Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*x^-1-2/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+10/9*Log[x]^2+1/9*Log[x]^2*x^-1-5/9*Log[x]^2*(1-x)^-1+1/3*Log[x]^2*Log[1-x]-Log[x]^2*Log[1-x]*(1-x)^-1+2/3*Log[x]^2*Log[s^-1*mu2]+Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]^3-1/3*Log[x]^3*x^-1)+Nc^2*(169/81*x^-1+169/81*(1-x)^-1+143/54*Pi^2*x^-1+143/54*Pi^2*(1-x)^-1-13/9*Pi^2+7/9*Pi^4*x^-1+7/9*Pi^4*(1-x)^-1-2/3*Pi^4+1/4*Pi^4*x-1/4*Pi^4*x^2-65/27*Log[1-x]*x^-1+13/27*Log[1-x]*(1-x)^-1-35/18*Log[1-x]*Pi^2*x^-1+13/18*Log[1-x]*Pi^2*(1-x)^-1+5/6*Log[1-x]*Pi^2-Log[1-x]*Pi^2*x-22/9*Log[1-x]^2+13/18*Log[1-x]^2*x^-1+1/18*Log[1-x]^2*(1-x)^-1+7/12*Log[1-x]^2*Pi^2*x^-1+1/12*Log[1-x]^2*Pi^2*(1-x)^-1-2/3*Log[1-x]^2*Pi^2+1/2*Log[1-x]^2*Pi^2*x-1/2*Log[1-x]^2*Pi^2*x^2+5/6*Log[1-x]^3+4/3*Log[1-x]^3*(1-x)^-1-Log[1-x]^3*x-1/2*Log[1-x]^4*(1-x)^-1+1/4*Log[1-x]^4*x-1/4*Log[1-x]^4*x^2+52/27*Log[s^-1*mu2]*x^-1+52/27*Log[s^-1*mu2]*(1-x)^-1+11/9*Log[s^-1*mu2]*Pi^2*x^-1+11/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^2+16/9*Log[s^-1*mu2]*Log[1-x]*x^-1+28/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2-2/3*Log[s^-1*mu2]*Log[1-x]^2-3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-22/9*Log[s^-1*mu2]^2*x^-1-22/9*Log[s^-1*mu2]^2*(1-x)^-1-11/6*Log[s^-1*mu2]^2*Pi^2*x^-1-11/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-4/3*Log[s^-1*mu2]^3*x^-1-4/3*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-1+13/27*Log[x]*x^-1-65/27*Log[x]*(1-x)^-1+13/18*Log[x]*Pi^2*x^-1-35/18*Log[x]*Pi^2*(1-x)^-1-1/6*Log[x]*Pi^2+Log[x]*Pi^2*x+44/9*Log[x]*Log[1-x]-29/9*Log[x]*Log[1-x]*x^-1-29/9*Log[x]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/3*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]*Pi^2*x+Log[x]*Log[1-x]*Pi^2*x^2-11/6*Log[x]*Log[1-x]^2+3*Log[x]*Log[1-x]^2*x^-1-3*Log[x]*Log[1-x]^2*(1-x)^-1+3*Log[x]*Log[1-x]^2*x+Log[x]*Log[1-x]^3-Log[x]*Log[1-x]^3*x^-1-Log[x]*Log[1-x]^3*x+Log[x]*Log[1-x]^3*x^2+28/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+7/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-22/9*Log[x]^2+1/18*Log[x]^2*x^-1+13/18*Log[x]^2*(1-x)^-1+1/12*Log[x]^2*Pi^2*x^-1+7/12*Log[x]^2*Pi^2*(1-x)^-1-2/3*Log[x]^2*Pi^2+1/2*Log[x]^2*Pi^2*x-1/2*Log[x]^2*Pi^2*x^2+7/6*Log[x]^2*Log[1-x]-3*Log[x]^2*Log[1-x]*x^-1+3*Log[x]^2*Log[1-x]*(1-x)^-1-3*Log[x]^2*Log[1-x]*x-2*Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1+5/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+3/2*Log[x]^2*Log[1-x]^2*x-3/2*Log[x]^2*Log[1-x]^2*x^2-2/3*Log[x]^2*Log[s^-1*mu2]-Log[x]^2*Log[s^-1*mu2]*x^-1-3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2-1/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-1/6*Log[x]^3+4/3*Log[x]^3*x^-1+Log[x]^3*x+Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[1-x]*x+Log[x]^3*Log[1-x]*x^2-Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1+Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4*x^-1+1/4*Log[x]^4*x-1/4*Log[x]^4*x^2)+I*Nc^-4*(-16*Log[1-x]*Pi*x^-1-16*Log[1-x]*Pi*(1-x)^-1+1/3*Log[1-x]*Pi^3*x^-1-2/3*Log[1-x]*Pi^3*(1-x)^-1-Log[1-x]*Pi^3+2*Log[1-x]^2*Pi*(1-x)^-1-Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi-Log[s^-1*mu2]*Pi^3*x^-1+Log[s^-1*mu2]*Pi^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+16*Log[x]*Pi*x^-1+16*Log[x]*Pi*(1-x)^-1+2/3*Log[x]*Pi^3*x^-1-1/3*Log[x]*Pi^3*(1-x)^-1+Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi*(1-x)^-1-Log[x]*Log[1-x]^2*Pi*x^-1+3*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[x]^2*Pi*x^-1+Log[x]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[x]^2*Log[1-x]*Pi-3*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^-3*(8*Pi*x^-1-8*Pi*(1-x)^-1-1/6*Pi^3*x^-1+1/6*Pi^3*(1-x)^-1-32*Log[1-x]*Pi*(1-x)^-2+19*Log[1-x]*Pi*(1-x)^-1-11*Log[1-x]*Pi+2/3*Log[1-x]*Pi^3*(1-x)^-2-1/3*Log[1-x]*Pi^3*(1-x)^-1+1/6*Log[1-x]*Pi^3+12*Log[1-x]^2*Pi*(1-x)^-2-7*Log[1-x]^2*Pi*(1-x)^-1+4*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1+32*Log[s^-1*mu2]*Pi*(1-x)^-2-35*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^3*x^-2-2/3*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-11*Log[s^-1*mu2]*Log[1-x]*Pi+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-13*Log[s^-1*mu2]^2*Pi*(1-x)^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+32*Log[x]*Pi*x^-2-19*Log[x]*Pi*x^-1+11*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2+1/3*Log[x]*Pi^3*x^-1-1/6*Log[x]*Pi^3+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-20*Log[x]*Log[s^-1*mu2]*Pi*x^-1+11*Log[x]*Log[s^-1*mu2]*Pi+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+5*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+7*Log[x]^2*Pi*x^-1-4*Log[x]^2*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^-3*Nf*(20/9*Log[1-x]*Pi*x^-1+20/9*Log[1-x]*Pi*(1-x)^-1-20/9*Log[x]*Pi*x^-1-20/9*Log[x]*Pi*(1-x)^-1)+I*Nc^-2*(118/9*Log[1-x]*Pi*x^-1+118/9*Log[1-x]*Pi*(1-x)^-1-8/3*Log[1-x]*Pi^3*x^-1+1/3*Log[1-x]*Pi^3*(1-x)^-1+3*Log[1-x]*Pi^3-6*Log[1-x]^2*Pi*(1-x)^-1+3*Log[1-x]^3*Pi*(1-x)^-1+3*Log[1-x]^3*Pi+3*Log[s^-1*mu2]*Pi^3*x^-1-3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+6*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-9*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-15*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-118/9*Log[x]*Pi*x^-1-118/9*Log[x]*Pi*(1-x)^-1-1/3*Log[x]*Pi^3*x^-1+8/3*Log[x]*Pi^3*(1-x)^-1-3*Log[x]*Pi^3-6*Log[x]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[1-x]*Pi*(1-x)^-1+9*Log[x]*Log[1-x]^2*Pi*x^-1+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-9*Log[x]*Log[1-x]^2*Pi-6*Log[x]*Log[s^-1*mu2]*Pi*x^-1-6*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+6*Log[x]^2*Pi*x^-1-6*Log[x]^2*Log[1-x]*Pi*x^-1-9*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+9*Log[x]^2*Log[1-x]*Pi+15*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+9*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-3*Log[x]^3*Pi*x^-1-3*Log[x]^3*Pi)+I*Nc^-2*Nf*(-10/9*Pi*x^-1+10/9*Pi*(1-x)^-1+40/9*Log[1-x]*Pi*(1-x)^-2-26/9*Log[1-x]*Pi*(1-x)^-1+16/9*Log[1-x]*Pi-8/3*Log[1-x]^2*Pi*(1-x)^-2+4/3*Log[1-x]^2*Pi*(1-x)^-1-2/3*Log[1-x]^2*Pi+40/9*Log[s^-1*mu2]*Pi*x^-2-46/9*Log[s^-1*mu2]*Pi*x^-1-40/9*Log[s^-1*mu2]*Pi*(1-x)^-2+46/9*Log[s^-1*mu2]*Pi*(1-x)^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi+8/3*Log[s^-1*mu2]^2*Pi*x^-2-8/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-40/9*Log[x]*Pi*x^-2+26/9*Log[x]*Pi*x^-1-16/9*Log[x]*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi+8/3*Log[x]^2*Pi*x^-2-4/3*Log[x]^2*Pi*x^-1+2/3*Log[x]^2*Pi)+I*Nc^-1*(-59/9*Pi*x^-1+59/9*Pi*(1-x)^-1+4/3*Pi^3*x^-1-4/3*Pi^3*(1-x)^-1+236/9*Log[1-x]*Pi*(1-x)^-2-139/9*Log[1-x]*Pi*(1-x)^-1+80/9*Log[1-x]*Pi-16/3*Log[1-x]*Pi^3*(1-x)^-2+14/3*Log[1-x]*Pi^3*(1-x)^-1-7/3*Log[1-x]*Pi^3-28/3*Log[1-x]^2*Pi*(1-x)^-2+20/3*Log[1-x]^2*Pi*(1-x)^-1-7/3*Log[1-x]^2*Pi+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi+236/9*Log[s^-1*mu2]*Pi*x^-2-257/9*Log[s^-1*mu2]*Pi*x^-1-236/9*Log[s^-1*mu2]*Pi*(1-x)^-2+257/9*Log[s^-1*mu2]*Pi*(1-x)^-1-16/3*Log[s^-1*mu2]*Pi^3*x^-2+22/3*Log[s^-1*mu2]*Pi^3*x^-1+16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-22/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-18*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]*Pi+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi+28/3*Log[s^-1*mu2]^2*Pi*x^-2-34/3*Log[s^-1*mu2]^2*Pi*x^-1-28/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+34/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1-8*Log[s^-1*mu2]^3*Pi*(1-x)^-2+8*Log[s^-1*mu2]^3*Pi*(1-x)^-1-236/9*Log[x]*Pi*x^-2+139/9*Log[x]*Pi*x^-1-80/9*Log[x]*Pi+16/3*Log[x]*Pi^3*x^-2-14/3*Log[x]*Pi^3*x^-1+7/3*Log[x]*Pi^3-2*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+5*Log[x]*Log[1-x]^2*Pi-56/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+18*Log[x]*Log[s^-1*mu2]*Pi*x^-1-7*Log[x]*Log[s^-1*mu2]*Pi+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi+28/3*Log[x]^2*Pi*x^-2-20/3*Log[x]^2*Pi*x^-1+7/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-5*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi)+I*Nc^-1*Nf*(-20/9*Log[1-x]*Pi*x^-1-20/9*Log[1-x]*Pi*(1-x)^-1+20/9*Log[x]*Pi*x^-1+20/9*Log[x]*Pi*(1-x)^-1)+I*(26/9*Log[1-x]*Pi*x^-1+26/9*Log[1-x]*Pi*(1-x)^-1+7/3*Log[1-x]*Pi^3*x^-1+1/3*Log[1-x]*Pi^3*(1-x)^-1-2*Log[1-x]*Pi^3+4*Log[1-x]^2*Pi*(1-x)^-1-2*Log[1-x]^3*Pi*(1-x)^-1-2*Log[1-x]^3*Pi-2*Log[s^-1*mu2]*Pi^3*x^-1+2*Log[s^-1*mu2]*Pi^3*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-26/9*Log[x]*Pi*x^-1-26/9*Log[x]*Pi*(1-x)^-1-1/3*Log[x]*Pi^3*x^-1-7/3*Log[x]*Pi^3*(1-x)^-1+2*Log[x]*Pi^3+4*Log[x]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+6*Log[x]*Log[1-x]^2*Pi+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[x]^2*Pi*x^-1+6*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-6*Log[x]^2*Log[1-x]*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^3*Pi*x^-1+2*Log[x]^3*Pi)+I*Nf*(10/9*Pi*x^-1-10/9*Pi*(1-x)^-1-40/9*Log[1-x]*Pi*(1-x)^-2+26/9*Log[1-x]*Pi*(1-x)^-1-16/9*Log[1-x]*Pi+8/3*Log[1-x]^2*Pi*(1-x)^-2-4/3*Log[1-x]^2*Pi*(1-x)^-1+2/3*Log[1-x]^2*Pi-40/9*Log[s^-1*mu2]*Pi*x^-2+46/9*Log[s^-1*mu2]*Pi*x^-1+40/9*Log[s^-1*mu2]*Pi*(1-x)^-2-46/9*Log[s^-1*mu2]*Pi*(1-x)^-1-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi-8/3*Log[s^-1*mu2]^2*Pi*x^-2+8/3*Log[s^-1*mu2]^2*Pi*x^-1+8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+40/9*Log[x]*Pi*x^-2-26/9*Log[x]*Pi*x^-1+16/9*Log[x]*Pi+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi-8/3*Log[x]^2*Pi*x^-2+4/3*Log[x]^2*Pi*x^-1-2/3*Log[x]^2*Pi)+I*Nc*(-13/9*Pi*x^-1+13/9*Pi*(1-x)^-1-7/6*Pi^3*x^-1+7/6*Pi^3*(1-x)^-1+52/9*Log[1-x]*Pi*(1-x)^-2-32/9*Log[1-x]*Pi*(1-x)^-1+19/9*Log[1-x]*Pi+14/3*Log[1-x]*Pi^3*(1-x)^-2-13/3*Log[1-x]*Pi^3*(1-x)^-1+13/6*Log[1-x]*Pi^3-8/3*Log[1-x]^2*Pi*(1-x)^-2+1/3*Log[1-x]^2*Pi*(1-x)^-1-5/3*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-1+2*Log[1-x]^3*Pi+52/9*Log[s^-1*mu2]*Pi*x^-2-58/9*Log[s^-1*mu2]*Pi*x^-1-52/9*Log[s^-1*mu2]*Pi*(1-x)^-2+58/9*Log[s^-1*mu2]*Pi*(1-x)^-1+14/3*Log[s^-1*mu2]*Pi^3*x^-2-20/3*Log[s^-1*mu2]*Pi^3*x^-1-14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+20/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^2*Pi+8/3*Log[s^-1*mu2]^2*Pi*x^-2-5/3*Log[s^-1*mu2]^2*Pi*x^-1-8/3*Log[s^-1*mu2]^2*Pi*(1-x)^-2+5/3*Log[s^-1*mu2]^2*Pi*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-52/9*Log[x]*Pi*x^-2+32/9*Log[x]*Pi*x^-1-19/9*Log[x]*Pi-14/3*Log[x]*Pi^3*x^-2+13/3*Log[x]*Pi^3*x^-1-13/6*Log[x]*Pi^3+2*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-5*Log[x]*Log[1-x]^2*Pi-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-2+2*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi+8/3*Log[x]^2*Pi*x^-2-1/3*Log[x]^2*Pi*x^-1+5/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+5*Log[x]^2*Log[1-x]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-1-2*Log[x]^3*Pi)+1703/81*x^-1+1703/81*(1-x)^-1+370/27*Pi^2*x^-1+331/27*Pi^2*(1-x)^-1-11/3*Pi^2+2/3*Pi^4*x^-1-1/2*Pi^4*(1-x)^-1+5/3*Pi^4-Pi^4*x+Pi^4*x^2-295/27*Log[1-x]*x^-1-97/27*Log[1-x]*(1-x)^-1+20/9*Log[1-x]*Pi^2*x^-1-77/18*Log[1-x]*Pi^2*(1-x)^-1-7/6*Log[1-x]*Pi^2+4*Log[1-x]*Pi^2*x+1/3*Log[1-x]^2+62/9*Log[1-x]^2*x^-1+34/9*Log[1-x]^2*(1-x)^-1+9/4*Log[1-x]^2*Pi^2*x^-1+19/12*Log[1-x]^2*Pi^2*(1-x)^-1+1/6*Log[1-x]^2*Pi^2-2*Log[1-x]^2*Pi^2*x+2*Log[1-x]^2*Pi^2*x^2-7/6*Log[1-x]^3-1/6*Log[1-x]^3*(1-x)^-1+4*Log[1-x]^3*x-3/2*Log[1-x]^4+1/2*Log[1-x]^4*(1-x)^-1-Log[1-x]^4*x+Log[1-x]^4*x^2+470/27*Log[s^-1*mu2]*x^-1+470/27*Log[s^-1*mu2]*(1-x)^-1+91/18*Log[s^-1*mu2]*Pi^2*x^-1+79/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Pi^2+31/9*Log[s^-1*mu2]*Log[1-x]*x^-1+49/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-31/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]*Pi^2-Log[s^-1*mu2]*Log[1-x]^2+15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-19/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-20/3*Log[s^-1*mu2]^2*x^-1-20/3*Log[s^-1*mu2]^2*(1-x)^-1+13/2*Log[s^-1*mu2]^2*Pi^2*x^-1+15/2*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi^2-4/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+20/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-9/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-10/3*Log[s^-1*mu2]^3*x^-1-10/3*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*(1-x)^-1-175/27*Log[x]*x^-1-373/27*Log[x]*(1-x)^-1-131/18*Log[x]*Pi^2*x^-1-1/9*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2-4*Log[x]*Pi^2*x-2/3*Log[x]*Log[1-x]-77/9*Log[x]*Log[1-x]*x^-1-13/3*Log[x]*Log[1-x]*(1-x)^-1+59/6*Log[x]*Log[1-x]*Pi^2*x^-1+73/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-22/3*Log[x]*Log[1-x]*Pi^2+4*Log[x]*Log[1-x]*Pi^2*x-4*Log[x]*Log[1-x]*Pi^2*x^2+9/2*Log[x]*Log[1-x]^2-15/2*Log[x]*Log[1-x]^2*x^-1+23/3*Log[x]*Log[1-x]^2*(1-x)^-1-12*Log[x]*Log[1-x]^2*x-Log[x]*Log[1-x]^3-2*Log[x]*Log[1-x]^3*x^-1-3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*x-4*Log[x]*Log[1-x]^3*x^2-5/3*Log[x]*Log[s^-1*mu2]*x^-1-11/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-15*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+5*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Log[1-x]-7*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-17/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+11*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-27*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-29*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+1/3*Log[x]^2+59/9*Log[x]^2*x^-1+49/9*Log[x]^2*(1-x)^-1+15/4*Log[x]^2*Pi^2*x^-1+13/12*Log[x]^2*Pi^2*(1-x)^-1+7/6*Log[x]^2*Pi^2-2*Log[x]^2*Pi^2*x+2*Log[x]^2*Pi^2*x^2-11/2*Log[x]^2*Log[1-x]+25/3*Log[x]^2*Log[1-x]*x^-1-19/2*Log[x]^2*Log[1-x]*(1-x)^-1+12*Log[x]^2*Log[1-x]*x+6*Log[x]^2*Log[1-x]^2-11/2*Log[x]^2*Log[1-x]^2*x^-1-13/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-6*Log[x]^2*Log[1-x]^2*x+6*Log[x]^2*Log[1-x]^2*x^2-Log[x]^2*Log[s^-1*mu2]+1/6*Log[x]^2*Log[s^-1*mu2]*x^-1+19/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]^2-11/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-9/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[x]^3-17/6*Log[x]^3*x^-1-4*Log[x]^3*x-3*Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*x-4*Log[x]^3*Log[1-x]*x^2+5*Log[x]^3*Log[s^-1*mu2]-5*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-1/2*Log[x]^4+3/2*Log[x]^4*x^-1-Log[x]^4*x+Log[x]^4*x^2;qqqq1LX1L22=+Nc^-4*(128+256*x^-2-256*x^-1-32/3*Pi^2*x^-2+128/3*Pi^2*x^-1-58/3*Pi^2+1/9*Pi^4*x^-2-7/9*Pi^4*x^-1+43/18*Pi^4-2*Pi^4*x+1/2*Pi^4*x^2-32*Log[1-x]*x^-1+2/3*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x-14*Log[1-x]^2+32*Log[1-x]^2*x^-1-2/3*Log[1-x]^2*Pi^2*x^-1+13/3*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-4*Log[1-x]^3+2*Log[1-x]^3*x+2*Log[1-x]^4-2*Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+96*Log[s^-1*mu2]+192*Log[s^-1*mu2]*x^-2-192*Log[s^-1*mu2]*x^-1-4*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-64*Log[s^-1*mu2]*Log[1-x]-128*Log[s^-1*mu2]*Log[1-x]*x^-2+116*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2+20*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1+44/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2-24*Log[s^-1*mu2]^2*Log[1-x]-48*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-128*Log[x]-192*Log[x]*x^-2+256*Log[x]*x^-1+4*Log[x]*Pi^2*x^-2-28/3*Log[x]*Pi^2*x^-1+4*Log[x]*Pi^2*(1-x)^-1+26/3*Log[x]*Pi^2-2*Log[x]*Pi^2*x+92*Log[x]*Log[1-x]+128*Log[x]*Log[1-x]*x^-2-180*Log[x]*Log[1-x]*x^-1-8/3*Log[x]*Log[1-x]*Pi^2*x^-2+12*Log[x]*Log[1-x]*Pi^2*x^-1-14*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+18*Log[x]*Log[1-x]^2-20*Log[x]*Log[1-x]^2*x^-1-6*Log[x]*Log[1-x]^2*x-12*Log[x]*Log[1-x]^3+8*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2-112*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+224*Log[x]*Log[s^-1*mu2]*x^-1-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi^2+68*Log[x]*Log[s^-1*mu2]*Log[1-x]+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+80*Log[x]*Log[s^-1*mu2]^2*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+34*Log[x]^2+100*Log[x]^2*x^-2-60*Log[x]^2*x^-1+44/3*Log[x]^2*Pi^2*x^-2+4*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+4*Log[x]^2*Pi^2*(1-x)^-1+4*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2-56*Log[x]^2*Log[1-x]-48*Log[x]^2*Log[1-x]*x^-2+84*Log[x]^2*Log[1-x]*x^-1+6*Log[x]^2*Log[1-x]*x+26*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*x^-2-28*Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+32*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-64*Log[x]^2*Log[s^-1*mu2]*x^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^3-24*Log[x]^3*x^-2+8*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1-2*Log[x]^3*x-4*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]*x^-2+1/2*Log[x]^4+4*Log[x]^4*x^-2+4*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1-2*Log[x]^4*x+1/2*Log[x]^4*x^2)+Nc^-3*(-256*x^-1-256*(1-x)^-1-64/3*Pi^2*x^-1-16/3*Pi^2*(1-x)^-1-48*Pi^2+5/9*Pi^4*x^-1+2/9*Pi^4*(1-x)^-1-3*Pi^4-2*Pi^4*x+2*Pi^4*x^2+32*Log[1-x]*x^-1+128*Log[1-x]*(1-x)^-1-2/3*Log[1-x]*Pi^2*x^-1+10/3*Log[1-x]*Pi^2*(1-x)^-1+2*Log[1-x]*Pi^2+8*Log[1-x]*Pi^2*x-40*Log[1-x]^2-64*Log[1-x]^2*x^-1-60*Log[1-x]^2*(1-x)^-1+4/3*Log[1-x]^2*Pi^2*x^-1-Log[1-x]^2*Pi^2*(1-x)^-1-9*Log[1-x]^2*Pi^2-4*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2+2*Log[1-x]^3+10*Log[1-x]^3*(1-x)^-1+8*Log[1-x]^3*x-6*Log[1-x]^4-2*Log[1-x]^4*(1-x)^-1-2*Log[1-x]^4*x+2*Log[1-x]^4*x^2-192*Log[s^-1*mu2]*x^-1-192*Log[s^-1*mu2]*(1-x)^-1-8*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]*Pi^2+140*Log[s^-1*mu2]*Log[1-x]*x^-1+176*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+112/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+100/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2-18*Log[s^-1*mu2]*Log[1-x]^2-32*Log[s^-1*mu2]*Log[1-x]^2*x^-1-50*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+12*Log[s^-1*mu2]*Log[1-x]^3+16*Log[s^-1*mu2]*Log[1-x]^3*x^-1+12*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-100*Log[s^-1*mu2]^2*x^-1-100*Log[s^-1*mu2]^2*(1-x)^-1-104/3*Log[s^-1*mu2]^2*Pi^2*x^-1-98/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]^2*Pi^2+52*Log[s^-1*mu2]^2*Log[1-x]*x^-1+64*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-22*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-24*Log[s^-1*mu2]^3*x^-1-24*Log[s^-1*mu2]^3*(1-x)^-1+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*(1-x)^-1+160*Log[x]*x^-1+64*Log[x]*(1-x)^-1+26/3*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-1+16*Log[x]*Pi^2-8*Log[x]*Pi^2*x+80*Log[x]*Log[1-x]-140*Log[x]*Log[1-x]*x^-1-184*Log[x]*Log[1-x]*(1-x)^-1-112/3*Log[x]*Log[1-x]*Pi^2*x^-1-110/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-2*Log[x]*Log[1-x]*Pi^2+8*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2+12*Log[x]*Log[1-x]^2+32*Log[x]*Log[1-x]^2*x^-1+36*Log[x]*Log[1-x]^2*(1-x)^-1-24*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*(1-x)^-1+8*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]^3*x^2+252*Log[x]*Log[s^-1*mu2]*x^-1+216*Log[x]*Log[s^-1*mu2]*(1-x)^-1+36*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+36*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]-96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-116*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+92*Log[x]*Log[s^-1*mu2]^2*x^-1+80*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-68*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3*x^-1+24*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-40*Log[x]^2-88*Log[x]^2*x^-1-48*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Pi^2*x^-1+Log[x]^2*Pi^2*(1-x)^-1-11*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*x+4*Log[x]^2*Pi^2*x^2-30*Log[x]^2*Log[1-x]+44*Log[x]^2*Log[1-x]*x^-1+50*Log[x]^2*Log[1-x]*(1-x)^-1+24*Log[x]^2*Log[1-x]*x+2*Log[x]^2*Log[1-x]^2-24*Log[x]^2*Log[1-x]^2*x^-1-22*Log[x]^2*Log[1-x]^2*(1-x)^-1-12*Log[x]^2*Log[1-x]^2*x+12*Log[x]^2*Log[1-x]^2*x^2-18*Log[x]^2*Log[s^-1*mu2]-88*Log[x]^2*Log[s^-1*mu2]*x^-1-50*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+60*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]^2-40*Log[x]^2*Log[s^-1*mu2]^2*x^-1-38*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+16*Log[x]^3+20*Log[x]^3*x^-1-8*Log[x]^3*x+8*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-1-24*Log[x]^3*Log[1-x]*(1-x)^-1+8*Log[x]^3*Log[1-x]*x-8*Log[x]^3*Log[1-x]*x^2+16*Log[x]^3*Log[s^-1*mu2]+24*Log[x]^3*Log[s^-1*mu2]*x^-1+24*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^4-4*Log[x]^4*x^-1-2*Log[x]^4*x+2*Log[x]^4*x^2)+Nc^-3*Nf*(-320/9-640/9*x^-2+640/9*x^-1+40/27*Pi^2*x^-2-160/27*Pi^2*x^-1+80/27*Pi^2+40/9*Log[1-x]*x^-1+20/9*Log[1-x]^2-40/9*Log[1-x]^2*x^-1-104/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2+208/3*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]*Pi^2*x^-2-32/9*Log[s^-1*mu2]*Pi^2*x^-1+16/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-112/9*Log[s^-1*mu2]^2-224/9*Log[s^-1*mu2]^2*x^-2+224/9*Log[s^-1*mu2]^2*x^-1+16/3*Log[s^-1*mu2]^2*Log[1-x]+32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1+352/9*Log[x]+208/3*Log[x]*x^-2-704/9*Log[x]*x^-1-8/9*Log[x]*Pi^2*x^-2+32/9*Log[x]*Pi^2*x^-1-16/9*Log[x]*Pi^2-40/3*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+24*Log[x]*Log[1-x]*x^-1-4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-1+248/9*Log[x]*Log[s^-1*mu2]+448/9*Log[x]*Log[s^-1*mu2]*x^-2-496/9*Log[x]*Log[s^-1*mu2]*x^-1-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2+16*Log[x]*Log[s^-1*mu2]^2*x^-2-16*Log[x]*Log[s^-1*mu2]^2*x^-1-32/3*Log[x]^2-224/9*Log[x]^2*x^-2+64/3*Log[x]^2*x^-1+8*Log[x]^2*Log[1-x]+32/3*Log[x]^2*Log[1-x]*x^-2-16*Log[x]^2*Log[1-x]*x^-1-16/3*Log[x]^2*Log[s^-1*mu2]-16*Log[x]^2*Log[s^-1*mu2]*x^-2+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1+16/3*Log[x]^3*x^-2)+Nc^-2*(1568/9+832/9*x^-2-832/9*x^-1+256*(1-x)^-2-256*(1-x)^-1+1964/27*Pi^2*x^-2-1808/27*Pi^2*x^-1-32/3*Pi^2*(1-x)^-2+224/3*Pi^2*(1-x)^-1+220/27*Pi^2-14/9*Pi^4*x^-2+56/9*Pi^4*x^-1+1/9*Pi^4*(1-x)^-2-13/9*Pi^4*(1-x)^-1-7/18*Pi^4+4*Pi^4*x+2*Pi^4*x^2-160*Log[1-x]-52/9*Log[1-x]*x^-1-192*Log[1-x]*(1-x)^-2+320*Log[1-x]*(1-x)^-1+34/3*Log[1-x]*Pi^2*x^-1+4*Log[1-x]*Pi^2*(1-x)^-2+4/3*Log[1-x]*Pi^2*(1-x)^-1+22/3*Log[1-x]*Pi^2+8*Log[1-x]*Pi^2*x+208/9*Log[1-x]^2+52/9*Log[1-x]^2*x^-1+100*Log[1-x]^2*(1-x)^-2-20*Log[1-x]^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*x^-2+62/3*Log[1-x]^2*Pi^2*x^-1+188/3*Log[1-x]^2*Pi^2*(1-x)^-2+20/3*Log[1-x]^2*Pi^2*(1-x)^-1+19/3*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*x+4*Log[1-x]^2*Pi^2*x^2+20*Log[1-x]^3+8*Log[1-x]^3*x^-1-24*Log[1-x]^3*(1-x)^-2-8*Log[1-x]^3*(1-x)^-1+8*Log[1-x]^3*x-2*Log[1-x]^4+2*Log[1-x]^4*x^-2+4*Log[1-x]^4*x^-1+4*Log[1-x]^4*(1-x)^-2+12*Log[1-x]^4*(1-x)^-1+4*Log[1-x]^4*x+2*Log[1-x]^4*x^2+404/3*Log[s^-1*mu2]+232/3*Log[s^-1*mu2]*x^-2-232/3*Log[s^-1*mu2]*x^-1+192*Log[s^-1*mu2]*(1-x)^-2-192*Log[s^-1*mu2]*(1-x)^-1+244/9*Log[s^-1*mu2]*Pi^2*x^-2-364/9*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Pi^2*(1-x)^-1+416/9*Log[s^-1*mu2]*Pi^2-1220/9*Log[s^-1*mu2]*Log[1-x]-208/9*Log[s^-1*mu2]*Log[1-x]*x^-2+184/9*Log[s^-1*mu2]*Log[1-x]*x^-1-200*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+248*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-376/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+136/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-32*Log[s^-1*mu2]*Log[1-x]*Pi^2+80/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+72*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-56*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+286/9*Log[s^-1*mu2]^2-328/9*Log[s^-1*mu2]^2*x^-2+328/9*Log[s^-1*mu2]^2*x^-1+100*Log[s^-1*mu2]^2*(1-x)^-2-100*Log[s^-1*mu2]^2*(1-x)^-1+128/3*Log[s^-1*mu2]^2*Pi^2*x^-2-140/3*Log[s^-1*mu2]^2*Pi^2*x^-1+188/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-164/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+152/3*Log[s^-1*mu2]^2*Pi^2-148/3*Log[s^-1*mu2]^2*Log[1-x]-32/3*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-72*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+88*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+24*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+8/3*Log[s^-1*mu2]^3-56/3*Log[s^-1*mu2]^3*x^-2+56/3*Log[s^-1*mu2]^3*x^-1+24*Log[s^-1*mu2]^3*(1-x)^-2-24*Log[s^-1*mu2]^3*(1-x)^-1+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1-688/9*Log[x]-232/3*Log[x]*x^-2+1088/9*Log[x]*x^-1-64*Log[x]*(1-x)^-1-244/9*Log[x]*Pi^2*x^-2+442/9*Log[x]*Pi^2*x^-1+28/3*Log[x]*Pi^2*(1-x)^-1-290/9*Log[x]*Pi^2-8*Log[x]*Pi^2*x+580/3*Log[x]*Log[1-x]+208/9*Log[x]*Log[1-x]*x^-2-32*Log[x]*Log[1-x]*x^-1+256*Log[x]*Log[1-x]*(1-x)^-2-360*Log[x]*Log[1-x]*(1-x)^-1+56/3*Log[x]*Log[1-x]*Pi^2*x^-2-28*Log[x]*Log[1-x]*Pi^2*x^-1-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+40*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-14*Log[x]*Log[1-x]*Pi^2-16*Log[x]*Log[1-x]*Pi^2*x-8*Log[x]*Log[1-x]*Pi^2*x^2-380/3*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-1-96*Log[x]*Log[1-x]^2*(1-x)^-2+200*Log[x]*Log[1-x]^2*(1-x)^-1-24*Log[x]*Log[1-x]^2*x-16*Log[x]*Log[1-x]^3+32*Log[x]*Log[1-x]^3*(1-x)^-2+16*Log[x]*Log[1-x]^3*(1-x)^-1-16*Log[x]*Log[1-x]^3*x-8*Log[x]*Log[1-x]^3*x^2-1532/9*Log[x]*Log[s^-1*mu2]-496/9*Log[x]*Log[s^-1*mu2]*x^-2+652/9*Log[x]*Log[s^-1*mu2]*x^-1-256*Log[x]*Log[s^-1*mu2]*(1-x)^-2+232*Log[x]*Log[s^-1*mu2]*(1-x)^-1-248/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+152/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-20/3*Log[x]*Log[s^-1*mu2]*Pi^2+520/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-104/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+192*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-288*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-96*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+64*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-44*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-12*Log[x]*Log[s^-1*mu2]^2*x^-1-96*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+88*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-112*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+56/3*Log[x]^2+824/9*Log[x]^2*x^-2-196/3*Log[x]^2*x^-1+64*Log[x]^2*(1-x)^-1+40*Log[x]^2*Pi^2*x^-2+14/3*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*(1-x)^-2+20/3*Log[x]^2*Pi^2*(1-x)^-1+19/3*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*x+4*Log[x]^2*Pi^2*x^2+20*Log[x]^2*Log[1-x]-32/3*Log[x]^2*Log[1-x]*x^-2+20*Log[x]^2*Log[1-x]*x^-1-56*Log[x]^2*Log[1-x]*(1-x)^-1+24*Log[x]^2*Log[1-x]*x+70*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-1+64*Log[x]^2*Log[1-x]^2*(1-x)^-2-120*Log[x]^2*Log[1-x]^2*(1-x)^-1+24*Log[x]^2*Log[1-x]^2*x+12*Log[x]^2*Log[1-x]^2*x^2+22/3*Log[x]^2*Log[s^-1*mu2]+40*Log[x]^2*Log[s^-1*mu2]*x^-2-92/3*Log[x]^2*Log[s^-1*mu2]*x^-1+56*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-92*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+176*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+30*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+64*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-56*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-18*Log[x]^3-88/3*Log[x]^3*x^-2+24*Log[x]^3*x^-1+4*Log[x]^3*(1-x)^-1-8*Log[x]^3*x-16*Log[x]^3*Log[1-x]+16*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-1+32*Log[x]^3*Log[1-x]*(1-x)^-1-16*Log[x]^3*Log[1-x]*x-8*Log[x]^3*Log[1-x]*x^2+12*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2+8*Log[x]^3*Log[s^-1*mu2]*x^-1-32*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^4+8*Log[x]^4*x^-2+4*Log[x]^4*x^-1+Log[x]^4*(1-x)^-2+2*Log[x]^4*(1-x)^-1+4*Log[x]^4*x+2*Log[x]^4*x^2)+Nc^-2*Nf*(640/9*x^-1+640/9*(1-x)^-1+80/27*Pi^2*x^-1+20/27*Pi^2*(1-x)^-1+20/3*Pi^2-232/9*Log[1-x]*x^-1-352/9*Log[1-x]*(1-x)^-1+4/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2*(1-x)^-1-4/3*Log[1-x]*Pi^2+20/3*Log[1-x]^2+80/9*Log[1-x]^2*x^-1+28/3*Log[1-x]^2*(1-x)^-1-4/3*Log[1-x]^3-4/3*Log[1-x]^3*(1-x)^-1+208/3*Log[s^-1*mu2]*x^-1+208/3*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[s^-1*mu2]*Pi^2*x^-1+4/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Pi^2-256/9*Log[s^-1*mu2]*Log[1-x]*x^-1-328/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2+32/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+28/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+224/9*Log[s^-1*mu2]^2*x^-1+224/9*Log[s^-1*mu2]^2*(1-x)^-1-40/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-40/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/3*Log[s^-1*mu2]^3*x^-1+16/3*Log[s^-1*mu2]^3*(1-x)^-1-392/9*Log[x]*x^-1-272/9*Log[x]*(1-x)^-1-20/9*Log[x]*Pi^2*x^-1+4/9*Log[x]*Pi^2*(1-x)^-1-8/3*Log[x]*Pi^2-40/3*Log[x]*Log[1-x]+256/9*Log[x]*Log[1-x]*x^-1+320/9*Log[x]*Log[1-x]*(1-x)^-1-32/3*Log[x]*Log[1-x]^2*x^-1-16/3*Log[x]*Log[1-x]^2*(1-x)^-1-48*Log[x]*Log[s^-1*mu2]*x^-1-40*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-56/3*Log[x]*Log[s^-1*mu2]^2*x^-1-56/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+20/3*Log[x]^2+128/9*Log[x]^2*x^-1+20/3*Log[x]^2*(1-x)^-1+4*Log[x]^2*Log[1-x]-8*Log[x]^2*Log[1-x]*x^-1-44/3*Log[x]^2*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]+16*Log[x]^2*Log[s^-1*mu2]*x^-1+44/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]^3-8/3*Log[x]^3*x^-1)+Nc^-2*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-1*(-832/9*x^-1-832/9*(1-x)^-1-1688/27*Pi^2*x^-1-2042/27*Pi^2*(1-x)^-1+22/3*Pi^2-31/9*Pi^4*x^-1-7/9*Pi^4*(1-x)^-1-16/3*Pi^4+Pi^4*x-Pi^4*x^2+532/9*Log[1-x]*x^-1+400/9*Log[1-x]*(1-x)^-1+32/9*Log[1-x]*Pi^2*x^-1+176/9*Log[1-x]*Pi^2*(1-x)^-1+10/3*Log[1-x]*Pi^2-4*Log[1-x]*Pi^2*x+10/3*Log[1-x]^2-248/9*Log[1-x]^2*x^-1-130/3*Log[1-x]^2*(1-x)^-1-9*Log[1-x]^2*Pi^2*x^-1-25/3*Log[1-x]^2*Pi^2*(1-x)^-1-16/3*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x-2*Log[1-x]^2*Pi^2*x^2+10/3*Log[1-x]^3+16/3*Log[1-x]^3*(1-x)^-1-4*Log[1-x]^3*x-2*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x-Log[1-x]^4*x^2-232/3*Log[s^-1*mu2]*x^-1-232/3*Log[s^-1*mu2]*(1-x)^-1-214/9*Log[s^-1*mu2]*Pi^2*x^-1-256/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Pi^2+412/9*Log[s^-1*mu2]*Log[1-x]*x^-1+376/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+140/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+152/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2+2*Log[s^-1*mu2]*Log[1-x]^2-74/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-64/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+328/9*Log[s^-1*mu2]^2*x^-1+328/9*Log[s^-1*mu2]^2*(1-x)^-1-110/3*Log[s^-1*mu2]^2*Pi^2*x^-1-122/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+8*Log[s^-1*mu2]^2*Pi^2+40/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]^2+6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+56/3*Log[s^-1*mu2]^3*x^-1+56/3*Log[s^-1*mu2]^3*(1-x)^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+8*Log[s^-1*mu2]^4*x^-1+8*Log[s^-1*mu2]^4*(1-x)^-1+164/9*Log[x]*x^-1+296/9*Log[x]*(1-x)^-1+182/9*Log[x]*Pi^2*x^-1+80/9*Log[x]*Pi^2*(1-x)^-1-16/3*Log[x]*Pi^2+4*Log[x]*Pi^2*x-20/3*Log[x]*Log[1-x]-124/9*Log[x]*Log[1-x]*x^-1+196/9*Log[x]*Log[1-x]*(1-x)^-1-142/3*Log[x]*Log[1-x]*Pi^2*x^-1-158/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+44/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x+4*Log[x]*Log[1-x]*Pi^2*x^2-12*Log[x]*Log[1-x]^2+74/3*Log[x]*Log[1-x]^2*x^-1+16/3*Log[x]*Log[1-x]^2*(1-x)^-1+12*Log[x]*Log[1-x]^2*x+4*Log[x]*Log[1-x]^3-4*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x+4*Log[x]*Log[1-x]^3*x^2-20*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*(1-x)^-1+172/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+172/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]-28/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-88/3*Log[x]*Log[s^-1*mu2]^2*x^-1-40/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]^3*x^-1-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+10/3*Log[x]^2-188/9*Log[x]^2*x^-1-122/3*Log[x]^2*(1-x)^-1-11*Log[x]^2*Pi^2*x^-1-19/3*Log[x]^2*Pi^2*(1-x)^-1-16/3*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x-2*Log[x]^2*Pi^2*x^2+14*Log[x]^2*Log[1-x]-4*Log[x]^2*Log[1-x]*x^-1+32/3*Log[x]^2*Log[1-x]*(1-x)^-1-12*Log[x]^2*Log[1-x]*x-8*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-2*Log[x]^2*Log[1-x]^2*(1-x)^-1+6*Log[x]^2*Log[1-x]^2*x-6*Log[x]^2*Log[1-x]^2*x^2+2*Log[x]^2*Log[s^-1*mu2]+10*Log[x]^2*Log[s^-1*mu2]*x^-1-32/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]^2*Log[s^-1*mu2]^2+22*Log[x]^2*Log[s^-1*mu2]^2*x^-1+18*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-16/3*Log[x]^3+2/3*Log[x]^3*x^-1+4*Log[x]^3*x+4*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*x+4*Log[x]^3*Log[1-x]*x^2-8*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1+4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^4*x^-1+Log[x]^4*x-Log[x]^4*x^2)+Nc^-1*Nf*(-3400/81-1040/81*x^-2+1040/81*x^-1-640/9*(1-x)^-2+640/9*(1-x)^-1-280/27*Pi^2*x^-2+280/27*Pi^2*x^-1+40/27*Pi^2*(1-x)^-2-280/27*Pi^2*(1-x)^-1+392/9*Log[1-x]+208/3*Log[1-x]*(1-x)^-2-784/9*Log[1-x]*(1-x)^-1-8/9*Log[1-x]*Pi^2*(1-x)^-2+56/9*Log[1-x]*Pi^2*(1-x)^-1-28/9*Log[1-x]*Pi^2-80/9*Log[1-x]^2-224/9*Log[1-x]^2*(1-x)^-2+160/9*Log[1-x]^2*(1-x)^-1-8/3*Log[1-x]^3+16/3*Log[1-x]^3*(1-x)^-2+16/3*Log[1-x]^3*(1-x)^-1-1120/27*Log[s^-1*mu2]-368/27*Log[s^-1*mu2]*x^-2+368/27*Log[s^-1*mu2]*x^-1-208/3*Log[s^-1*mu2]*(1-x)^-2+208/3*Log[s^-1*mu2]*(1-x)^-1-56/9*Log[s^-1*mu2]*Pi^2*x^-2+56/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+272/9*Log[s^-1*mu2]*Log[1-x]+448/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-544/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2-16*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-88/9*Log[s^-1*mu2]^2+16/3*Log[s^-1*mu2]^2*x^-2-16/3*Log[s^-1*mu2]^2*x^-1-224/9*Log[s^-1*mu2]^2*(1-x)^-2+224/9*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*(1-x)^-2+16/3*Log[s^-1*mu2]^3*(1-x)^-1+304/27*Log[x]+368/27*Log[x]*x^-2-488/27*Log[x]*x^-1+80/9*Log[x]*(1-x)^-1+56/9*Log[x]*Pi^2*x^-2-56/9*Log[x]*Pi^2*x^-1+28/9*Log[x]*Pi^2-80/3*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*(1-x)^-2+48*Log[x]*Log[1-x]*(1-x)^-1+16*Log[x]*Log[1-x]^2+64/3*Log[x]*Log[1-x]^2*(1-x)^-2-32*Log[x]*Log[1-x]^2*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]+64/9*Log[x]*Log[s^-1*mu2]*x^-2-88/9*Log[x]*Log[s^-1*mu2]*x^-1+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-272/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+160/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+64/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-64/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-20/9*Log[x]^2-112/9*Log[x]^2*x^-2+32/3*Log[x]^2*x^-1-80/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3+16/3*Log[x]^3*x^-2-8/3*Log[x]^3*x^-1)+Nc^-1*Nf^2*(-400/81*x^-1-400/81*(1-x)^-1+80/27*Log[1-x]*x^-1+80/27*Log[1-x]*(1-x)^-1-160/27*Log[s^-1*mu2]*x^-1-160/27*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[s^-1*mu2]*Log[1-x]*x^-1+16/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-16/9*Log[s^-1*mu2]^2*x^-1-16/9*Log[s^-1*mu2]^2*(1-x)^-1+80/27*Log[x]*x^-1+80/27*Log[x]*(1-x)^-1-16/9*Log[x]*Log[1-x]*x^-1-16/9*Log[x]*Log[1-x]*(1-x)^-1+16/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1)+Nf*(1040/81*x^-1+1040/81*(1-x)^-1+220/27*Pi^2*x^-1+280/27*Pi^2*(1-x)^-1-20/9*Pi^2-304/27*Log[1-x]*x^-1-184/27*Log[1-x]*(1-x)^-1-28/9*Log[1-x]*Pi^2*x^-1-28/9*Log[1-x]*Pi^2*(1-x)^-1-20/9*Log[1-x]^2+20/9*Log[1-x]^2*x^-1+40/9*Log[1-x]^2*(1-x)^-1+368/27*Log[s^-1*mu2]*x^-1+368/27*Log[s^-1*mu2]*(1-x)^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-1+56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4/3*Log[s^-1*mu2]*Pi^2-56/9*Log[s^-1*mu2]*Log[1-x]*x^-1-32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-16/3*Log[s^-1*mu2]^2*x^-1-16/3*Log[s^-1*mu2]^2*(1-x)^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-16/3*Log[s^-1*mu2]^3*x^-1-16/3*Log[s^-1*mu2]^3*(1-x)^-1-64/27*Log[x]*x^-1-184/27*Log[x]*(1-x)^-1-16/9*Log[x]*Pi^2*x^-1-28/9*Log[x]*Pi^2*(1-x)^-1+4/3*Log[x]*Pi^2+40/9*Log[x]*Log[1-x]+16/9*Log[x]*Log[1-x]*x^-1-16/3*Log[x]*Log[1-x]*(1-x)^-1+4/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*x^-1+8*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-20/9*Log[x]^2-4/9*Log[x]^2*x^-1+40/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*(1-x)^-1-4/3*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+4/3*Log[x]^3+4/3*Log[x]^3*x^-1)+Nf^2*(200/81+400/81*(1-x)^-2-400/81*(1-x)^-1-80/27*Log[1-x]-160/27*Log[1-x]*(1-x)^-2+160/27*Log[1-x]*(1-x)^-1+8/9*Log[1-x]^2+16/9*Log[1-x]^2*(1-x)^-2-16/9*Log[1-x]^2*(1-x)^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*(1-x)^-2-160/27*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[s^-1*mu2]*Log[1-x]-32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*(1-x)^-2-16/9*Log[s^-1*mu2]^2*(1-x)^-1)+Nc*(-676/81*x^-1-676/81*(1-x)^-1-286/27*Pi^2*x^-1-364/27*Pi^2*(1-x)^-1+26/9*Pi^2-28/9*Pi^4*x^-1-49/9*Pi^4*(1-x)^-1+7/3*Pi^4+260/27*Log[1-x]*x^-1+104/27*Log[1-x]*(1-x)^-1+70/9*Log[1-x]*Pi^2*x^-1+28/9*Log[1-x]*Pi^2*(1-x)^-1+26/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-52/9*Log[1-x]^2*(1-x)^-1-7/3*Log[1-x]^2*Pi^2*x^-1-14/3*Log[1-x]^2*Pi^2*(1-x)^-1+7/3*Log[1-x]^2*Pi^2-208/27*Log[s^-1*mu2]*x^-1-208/27*Log[s^-1*mu2]*(1-x)^-1-44/9*Log[s^-1*mu2]*Pi^2*x^-1-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]*x^-1+16/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+88/9*Log[s^-1*mu2]^2*x^-1+88/9*Log[s^-1*mu2]^2*(1-x)^-1+22/3*Log[s^-1*mu2]^2*Pi^2*x^-1+28/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+16/3*Log[s^-1*mu2]^3*x^-1+16/3*Log[s^-1*mu2]^3*(1-x)^-1-4*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*(1-x)^-1-52/27*Log[x]*x^-1+104/27*Log[x]*(1-x)^-1-26/9*Log[x]*Pi^2*x^-1+28/9*Log[x]*Pi^2*(1-x)^-1-4/3*Log[x]*Pi^2-52/9*Log[x]*Log[1-x]+4/3*Log[x]*Log[1-x]*x^-1+88/9*Log[x]*Log[1-x]*(1-x)^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-1+28/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-14/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-1+8/3*Log[x]*Log[1-x]^2*(1-x)^-1-112/9*Log[x]*Log[s^-1*mu2]*x^-1-88/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-28/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-28/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]^2*x^-1-8*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+26/9*Log[x]^2-2/9*Log[x]^2*x^-1-52/9*Log[x]^2*(1-x)^-1-1/3*Log[x]^2*Pi^2*x^-1-14/3*Log[x]^2*Pi^2*(1-x)^-1+13/3*Log[x]^2*Pi^2+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]+4*Log[x]^2*Log[s^-1*mu2]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2+2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-4/3*Log[x]^3-16/3*Log[x]^3*x^-1-4*Log[x]^3*Log[1-x]+4*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+2*Log[x]^4+2*Log[x]^4*x^-1)+Nc*Nf*(-520/81-1040/81*(1-x)^-2+1040/81*(1-x)^-1-280/27*Pi^2*(1-x)^-2+400/27*Pi^2*(1-x)^-1-200/27*Pi^2+184/27*Log[1-x]+368/27*Log[1-x]*(1-x)^-2-248/27*Log[1-x]*(1-x)^-1+56/9*Log[1-x]*Pi^2*(1-x)^-2-80/9*Log[1-x]*Pi^2*(1-x)^-1+40/9*Log[1-x]*Pi^2-76/9*Log[1-x]^2-112/9*Log[1-x]^2*(1-x)^-2+128/9*Log[1-x]^2*(1-x)^-1+4*Log[1-x]^3+16/3*Log[1-x]^3*(1-x)^-2-8*Log[1-x]^3*(1-x)^-1-184/27*Log[s^-1*mu2]-368/27*Log[s^-1*mu2]*(1-x)^-2+368/27*Log[s^-1*mu2]*(1-x)^-1-56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+80/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-40/9*Log[s^-1*mu2]*Pi^2+32/9*Log[s^-1*mu2]*Log[1-x]+64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-40/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8/3*Log[s^-1*mu2]^2+16/3*Log[s^-1*mu2]^2*(1-x)^-2-16/3*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]-16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*(1-x)^-2-16/3*Log[s^-1*mu2]^3*(1-x)^-1-40/9*Log[x]*(1-x)^-1+40/3*Log[x]*Log[1-x]+160/9*Log[x]*Log[1-x]*(1-x)^-2-24*Log[x]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[1-x]^2-32/3*Log[x]*Log[1-x]^2*(1-x)^-2+16*Log[x]*Log[1-x]^2*(1-x)^-1-80/9*Log[x]*Log[s^-1*mu2]-160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+136/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]^2-32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-20/9*Log[x]^2+40/9*Log[x]^2*(1-x)^-1+4/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*(1-x)^-1-4/3*Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1)+Nc^2*(338/81+676/81*(1-x)^-2-676/81*(1-x)^-1+364/27*Pi^2*(1-x)^-2-520/27*Pi^2*(1-x)^-1+260/27*Pi^2+49/9*Pi^4*(1-x)^-2-91/9*Pi^4*(1-x)^-1+50/9*Pi^4+Pi^4*x+1/2*Pi^4*x^2-104/27*Log[1-x]-208/27*Log[1-x]*(1-x)^-2+52/27*Log[1-x]*(1-x)^-1-56/9*Log[1-x]*Pi^2*(1-x)^-2+38/9*Log[1-x]*Pi^2*(1-x)^-1-22/9*Log[1-x]*Pi^2+2*Log[1-x]*Pi^2*x+104/9*Log[1-x]^2+40/3*Log[1-x]^2*(1-x)^-2-148/9*Log[1-x]^2*(1-x)^-1+28/3*Log[1-x]^2*Pi^2*(1-x)^-2-18*Log[1-x]^2*Pi^2*(1-x)^-1+10*Log[1-x]^2*Pi^2+2*Log[1-x]^2*Pi^2*x+Log[1-x]^2*Pi^2*x^2-2*Log[1-x]^3-16/3*Log[1-x]^3*(1-x)^-2+4*Log[1-x]^3*(1-x)^-1+2*Log[1-x]^3*x+9/2*Log[1-x]^4+4*Log[1-x]^4*(1-x)^-2-8*Log[1-x]^4*(1-x)^-1+Log[1-x]^4*x+1/2*Log[1-x]^4*x^2+104/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*(1-x)^-2-208/27*Log[s^-1*mu2]*(1-x)^-1+56/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-80/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+40/9*Log[s^-1*mu2]*Pi^2-16/9*Log[s^-1*mu2]*Log[1-x]-32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2+16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-44/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*(1-x)^-2+88/9*Log[s^-1*mu2]^2*(1-x)^-1-28/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+40/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*(1-x)^-2+16/3*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1+52/9*Log[x]*(1-x)^-1+14/3*Log[x]*Pi^2*(1-x)^-1-2*Log[x]*Pi^2-2*Log[x]*Pi^2*x-64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*(1-x)^-2+32*Log[x]*Log[1-x]*(1-x)^-1-56/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+36*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-20*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]*Pi^2*x-2*Log[x]*Log[1-x]*Pi^2*x^2+2*Log[x]*Log[1-x]^2+32/3*Log[x]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[1-x]^2*(1-x)^-1-6*Log[x]*Log[1-x]^2*x-18*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*(1-x)^-2+32*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*x-2*Log[x]*Log[1-x]^3*x^2+104/9*Log[x]*Log[s^-1*mu2]+208/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-184/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+56/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2-40/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+44/9*Log[x]^2-52/9*Log[x]^2*(1-x)^-1-14/3*Log[x]^2*Pi^2*(1-x)^-1+10/3*Log[x]^2*Pi^2+2*Log[x]^2*Pi^2*x+Log[x]^2*Pi^2*x^2+14/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[1-x]*x+21*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-36*Log[x]^2*Log[1-x]^2*(1-x)^-1+6*Log[x]^2*Log[1-x]^2*x+3*Log[x]^2*Log[1-x]^2*x^2+4/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]^3-2*Log[x]^3*x-6*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*x-2*Log[x]^3*Log[1-x]*x^2+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+1/2*Log[x]^4+Log[x]^4*x+1/2*Log[x]^4*x^2)+4082/81+676/81*x^-2-676/81*x^-1+832/9*(1-x)^-2-832/9*(1-x)^-1+364/27*Pi^2*x^-2-364/27*Pi^2*x^-1+1964/27*Pi^2*(1-x)^-2-2516/27*Pi^2*(1-x)^-1+166/3*Pi^2+49/9*Pi^4*x^-2-49/9*Pi^4*x^-1-14/9*Pi^4*(1-x)^-2+104/9*Pi^4*(1-x)^-1-91/18*Pi^4-4*Pi^4*x-2*Pi^4*x^2-452/9*Log[1-x]-232/3*Log[1-x]*(1-x)^-2+616/9*Log[1-x]*(1-x)^-1-244/9*Log[1-x]*Pi^2*(1-x)^-2+478/9*Log[1-x]*Pi^2*(1-x)^-1-308/9*Log[1-x]*Pi^2-8*Log[1-x]*Pi^2*x+428/9*Log[1-x]^2+824/9*Log[1-x]^2*(1-x)^-2-892/9*Log[1-x]^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-2+46/3*Log[1-x]^2*Pi^2*(1-x)^-1-35/3*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*x-4*Log[1-x]^2*Pi^2*x^2-94/3*Log[1-x]^3-88/3*Log[1-x]^3*(1-x)^-2+128/3*Log[1-x]^3*(1-x)^-1-8*Log[1-x]^3*x-4*Log[1-x]^4+8*Log[1-x]^4*(1-x)^-2+4*Log[1-x]^4*(1-x)^-1-4*Log[1-x]^4*x-2*Log[1-x]^4*x^2+1148/27*Log[s^-1*mu2]+208/27*Log[s^-1*mu2]*x^-2-208/27*Log[s^-1*mu2]*x^-1+232/3*Log[s^-1*mu2]*(1-x)^-2-232/3*Log[s^-1*mu2]*(1-x)^-1+56/9*Log[s^-1*mu2]*Pi^2*x^-2-128/9*Log[s^-1*mu2]*Pi^2*x^-1+244/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-304/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+28*Log[s^-1*mu2]*Pi^2-296/9*Log[s^-1*mu2]*Log[1-x]-496/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+484/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+80/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-40/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+62/3*Log[s^-1*mu2]*Log[1-x]^2+40*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-100/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+24*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-208/9*Log[s^-1*mu2]^2-88/9*Log[s^-1*mu2]^2*x^-2+88/9*Log[s^-1*mu2]^2*x^-1-328/9*Log[s^-1*mu2]^2*(1-x)^-2+328/9*Log[s^-1*mu2]^2*(1-x)^-1+20/3*Log[s^-1*mu2]^2*Pi^2*x^-2-20/3*Log[s^-1*mu2]^2*Pi^2*x^-1+32/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-68/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+44/3*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-28*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2-20*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-56/3*Log[s^-1*mu2]^3*(1-x)^-2+56/3*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-8*Log[s^-1*mu2]^4*(1-x)^-2+8*Log[s^-1*mu2]^4*(1-x)^-1-260/27*Log[x]-208/27*Log[x]*x^-2+364/27*Log[x]*x^-1+184/9*Log[x]*(1-x)^-1-56/9*Log[x]*Pi^2*x^-2+170/9*Log[x]*Pi^2*x^-1-6*Log[x]*Pi^2*(1-x)^-1-34/9*Log[x]*Pi^2+8*Log[x]*Pi^2*x-136/3*Log[x]*Log[1-x]-736/9*Log[x]*Log[1-x]*(1-x)^-2+116*Log[x]*Log[1-x]*(1-x)^-1+40*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-92*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+54*Log[x]*Log[1-x]*Pi^2+16*Log[x]*Log[1-x]*Pi^2*x+8*Log[x]*Log[1-x]*Pi^2*x^2+60*Log[x]*Log[1-x]^2+80/3*Log[x]*Log[1-x]^2*(1-x)^-2-92*Log[x]*Log[1-x]^2*(1-x)^-1+24*Log[x]*Log[1-x]^2*x+44*Log[x]*Log[1-x]^3+16*Log[x]*Log[1-x]^3*(1-x)^-2-72*Log[x]*Log[1-x]^3*(1-x)^-1+16*Log[x]*Log[1-x]^3*x+8*Log[x]*Log[1-x]^3*x^2+328/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+56/9*Log[x]*Log[s^-1*mu2]*x^-1+736/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-676/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-40*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+72*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-44*Log[x]*Log[s^-1*mu2]*Pi^2-148/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-160/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+20*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+80/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-80*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+104*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3+48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+32/3*Log[x]^2+40/3*Log[x]^2*x^-2-92/9*Log[x]^2*x^-1-184/9*Log[x]^2*(1-x)^-1+76/3*Log[x]^2*Pi^2*x^-2-14/3*Log[x]^2*Pi^2*x^-1+2*Log[x]^2*Pi^2*(1-x)^-2+14*Log[x]^2*Pi^2*(1-x)^-1-14/3*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*x-4*Log[x]^2*Pi^2*x^2-82/3*Log[x]^2*Log[1-x]+116/3*Log[x]^2*Log[1-x]*(1-x)^-1-24*Log[x]^2*Log[1-x]*x-78*Log[x]^2*Log[1-x]^2-64*Log[x]^2*Log[1-x]^2*(1-x)^-2+132*Log[x]^2*Log[1-x]^2*(1-x)^-1-24*Log[x]^2*Log[1-x]^2*x-12*Log[x]^2*Log[1-x]^2*x^2+14/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-8/3*Log[x]^2*Log[s^-1*mu2]*x^-1-116/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+92*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-184*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-28*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-64*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+52*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+14/3*Log[x]^3-16/3*Log[x]^3*x^-2+20/3*Log[x]^3*x^-1+2*Log[x]^3*(1-x)^-1+8*Log[x]^3*x+24*Log[x]^3*Log[1-x]-32*Log[x]^3*Log[1-x]*(1-x)^-1+16*Log[x]^3*Log[1-x]*x+8*Log[x]^3*Log[1-x]*x^2-16*Log[x]^3*Log[s^-1*mu2]+32*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/2*Log[x]^4+4*Log[x]^4*x^-2+1/2*Log[x]^4*(1-x)^-2+Log[x]^4*(1-x)^-1-4*Log[x]^4*x-2*Log[x]^4*x^2;qqqq2LXTL11=+Nc^-6*(511/16+511/8*x^-2-511/8*x^-1-30*z3*x^-2+22*z3*x^-1-19*z3+13/6*Pi^2*x^-2+29/2*Pi^2*x^-1-187/12*Pi^2+2*Pi^2*x-13/60*Pi^4*x^-2-307/180*Pi^4*x^-1+307/360*Pi^4-12*Log[1-x]*x^-1-8*Log[1-x]*z3*x^-1+4*Log[1-x]*z3-5/2*Log[1-x]*Pi^2*x^-1+4/3*Log[1-x]*Pi^2-12*Log[1-x]^2+14*Log[1-x]^2*x^-1+2*Log[1-x]^2*x-10/3*Log[1-x]^2*Pi^2*x^-2+5/2*Log[1-x]^2*Pi^2*x^-1-5/4*Log[1-x]^2*Pi^2-1/3*Log[1-x]^3*x^-1+1/6*Log[1-x]^4-2/3*Log[1-x]^4*x^-2-1/3*Log[1-x]^4*x^-1-Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-2+2*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-2+8*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-2+16*Log[1-x]*PolyLog[3,x]*x^-1+93/4*Log[s^-1*mu2]+93/2*Log[s^-1*mu2]*x^-2-93/2*Log[s^-1*mu2]*x^-1-24*Log[s^-1*mu2]*z3*x^-2+24*Log[s^-1*mu2]*z3*x^-1-12*Log[s^-1*mu2]*z3+Log[s^-1*mu2]*Pi^2*x^-2+4*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[s^-1*mu2]*Pi^2-16*Log[s^-1*mu2]*Log[1-x]-32*Log[s^-1*mu2]*Log[1-x]*x^-2+29*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+5*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25/2*Log[s^-1*mu2]^2+25*Log[s^-1*mu2]^2*x^-2-25*Log[s^-1*mu2]^2*x^-1-13/3*Log[s^-1*mu2]^2*Pi^2*x^-2+16/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]^3+6*Log[s^-1*mu2]^3*x^-2-6*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-141/4*Log[x]-93/2*Log[x]*x^-2+141/2*Log[x]*x^-1+24*Log[x]*z3*x^-2-40*Log[x]*z3*x^-1+20*Log[x]*z3-Log[x]*Pi^2*x^-2-5/3*Log[x]*Pi^2*x^-1+19/6*Log[x]*Pi^2+44*Log[x]*Log[1-x]+32*Log[x]*Log[1-x]*x^-2-57*Log[x]*Log[1-x]*x^-1-4*Log[x]*Log[1-x]*x+26/3*Log[x]*Log[1-x]*Pi^2*x^-2-3*Log[x]*Log[1-x]*Pi^2*x^-1+3/2*Log[x]*Log[1-x]*Pi^2+1/2*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-2+4*Log[x]*Log[1-x]^3*x^-1-6*Log[x]*Log[1-x]*PolyLog[2,x]+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-28*Log[x]*Log[s^-1*mu2]-50*Log[x]*Log[s^-1*mu2]*x^-2+56*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-20/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+10/3*Log[x]*Log[s^-1*mu2]*Pi^2+17*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-10*Log[x]*Log[s^-1*mu2]^2-18*Log[x]*Log[s^-1*mu2]^2*x^-2+20*Log[x]*Log[s^-1*mu2]^2*x^-1+7*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*x^-2+4*Log[x]*Log[s^-1*mu2]^3*x^-1+7/2*Log[x]^2+25*Log[x]^2*x^-2-19*Log[x]^2*x^-1-2*Log[x]^2*(1-x)^-1+2*Log[x]^2*x-13/3*Log[x]^2*Pi^2*x^-2+11/3*Log[x]^2*Pi^2*x^-1-11/6*Log[x]^2*Pi^2-11*Log[x]^2*Log[1-x]-12*Log[x]^2*Log[1-x]*x^-2+17*Log[x]^2*Log[1-x]*x^-1+Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2-2*Log[x]^2*Log[1-x]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]+18*Log[x]^2*Log[s^-1*mu2]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*x^-1-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2+6*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/3*Log[x]^3-6*Log[x]^3*x^-2+2/3*Log[x]^3*x^-1-1/3*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+2/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*x^-2-1/6*Log[x]^4+Log[x]^4*x^-2+1/3*Log[x]^4*x^-1-8*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+2*Log[x]*PolyLog[2,x]-8*Log[x]*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[3,x]+16*Log[x]*PolyLog[3,x]*x^-2-48*Log[x]*PolyLog[3,x]*x^-1+4*PolyLog[1,2,x]-6*PolyLog[1,2,x]*x^-1+28/3*PolyLog[2,x]*Pi^2*x^-2-2/3*PolyLog[2,x]*Pi^2*x^-1+1/3*PolyLog[2,x]*Pi^2-2*PolyLog[3,x]+8*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1+14*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-28*PolyLog[4,-x*(1-x)^-1]*x^-1-18*PolyLog[4,x]-24*PolyLog[4,x]*x^-2+36*PolyLog[4,x]*x^-1)+Nc^-5*(12*z3*x^-1-8*z3-8/3*Pi^2*x^-1-10*Pi^2-79/45*Pi^4*x^-1-151/90*Pi^4*(1-x)^-1-7/90*Pi^4-12*Log[1-x]*x^-1-20*Log[1-x]*z3*(1-x)^-1+20*Log[1-x]*z3+1/3*Log[1-x]*Pi^2*x^-1+7/2*Log[1-x]*Pi^2-10*Log[1-x]^2+4*Log[1-x]^2*x^-2+3*Log[1-x]^2*x^-1+43/12*Log[1-x]^2*Pi^2*x^-1+7/3*Log[1-x]^2*Pi^2*(1-x)^-1+5/4*Log[1-x]^2*Pi^2+13/6*Log[1-x]^3+1/2*Log[1-x]^3*x^-1-11/12*Log[1-x]^4-17/12*Log[1-x]^4*x^-1-1/2*Log[1-x]^4*(1-x)^-1-15*Log[1-x]^2*PolyLog[2,x]-11*Log[1-x]^2*PolyLog[2,x]*x^-1+4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-20*Log[1-x]*PolyLog[1,2,x]-12*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-1+12*Log[1-x]*PolyLog[3,x]*(1-x)^-1-3/2*Log[s^-1*mu2]*Pi^2*x^-1-3/2*Log[s^-1*mu2]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]*x^-1-7*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2-3/2*Log[s^-1*mu2]*Log[1-x]^2+1/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*x^-1+7/2*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-1/2*Log[s^-1*mu2]^2*Pi^2-Log[s^-1*mu2]^2*Log[1-x]*x^-1-1/2*Log[s^-1*mu2]^2*Log[1-x]^2-1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[x]*x^-1-12*Log[x]*z3*x^-1-12*Log[x]*z3+3/2*Log[x]*Pi^2*x^-1+2*Log[x]*Pi^2+20*Log[x]*Log[1-x]-11*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*(1-x)^-1+11/6*Log[x]*Log[1-x]*Pi^2*x^-1+1/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3/2*Log[x]*Log[1-x]*Pi^2-5*Log[x]*Log[1-x]^2+2*Log[x]*Log[1-x]^2*x^-1+6*Log[x]*Log[1-x]^2*(1-x)^-1-11/3*Log[x]*Log[1-x]^3-7/3*Log[x]*Log[1-x]^3*x^-1+4/3*Log[x]*Log[1-x]^3*(1-x)^-1+10*Log[x]*Log[1-x]*PolyLog[2,x]+10*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+19*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*(1-x)^-1+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Pi^2+3*Log[x]*Log[s^-1*mu2]*Log[1-x]-7*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+7*Log[x]*Log[s^-1*mu2]^2*x^-1+6*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Log[1-x]-5*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^3*x^-1+2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-10*Log[x]^2-8*Log[x]^2*x^-1+23/12*Log[x]^2*Pi^2*x^-1+11/3*Log[x]^2*Pi^2*(1-x)^-1-7/4*Log[x]^2*Pi^2+7/2*Log[x]^2*Log[1-x]+7/2*Log[x]^2*Log[1-x]*x^-1+7/2*Log[x]^2*Log[1-x]^2-1/2*Log[x]^2*Log[1-x]^2*x^-1-4*Log[x]^2*Log[1-x]^2*(1-x)^-1-3/2*Log[x]^2*Log[s^-1*mu2]-11/2*Log[x]^2*Log[s^-1*mu2]*x^-1-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-1/2*Log[x]^2*Log[s^-1*mu2]^2-9/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+2/3*Log[x]^3+1/3*Log[x]^3*x^-1-Log[x]^3*Log[1-x]-Log[x]^3*Log[1-x]*x^-1+2*Log[x]^3*Log[s^-1*mu2]+2*Log[x]^3*Log[s^-1*mu2]*x^-1-7/12*Log[x]^4-1/12*Log[x]^4*x^-1+1/2*Log[x]^4*(1-x)^-1-3*Log[x]^2*PolyLog[2,x]+3*Log[x]^2*PolyLog[2,x]*x^-1+6*Log[x]^2*PolyLog[2,x]*(1-x)^-1+12*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1+12*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]+2*Log[x]*PolyLog[2,x]*x^-1+4*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-1-12*Log[x]*PolyLog[3,x]*(1-x)^-1+8*PolyLog[1,2,x]+2*PolyLog[1,2,x]*x^-1+11*PolyLog[2,x]*Pi^2*x^-1+26/3*PolyLog[2,x]*Pi^2*(1-x)^-1+7/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]-2*PolyLog[3,x]*x^-1-16*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1+20*PolyLog[4,1-x]*(1-x)^-1-14*PolyLog[4,-x*(1-x)^-1]-26*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-16*PolyLog[4,x]-16*PolyLog[4,x]*x^-1)+Nc^-5*Nf*(-1370/81-2740/81*x^-2+2740/81*x^-1-76/9*z3*x^-2+76/9*z3*x^-1-38/9*z3-13/27*Pi^2*x^-2-41/27*Pi^2*x^-1+59/54*Pi^2+56/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-8/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-416/27*Log[s^-1*mu2]-832/27*Log[s^-1*mu2]*x^-2+832/27*Log[s^-1*mu2]*x^-1-2/9*Log[s^-1*mu2]*Pi^2*x^-2-10/9*Log[s^-1*mu2]*Pi^2*x^-1+5/9*Log[s^-1*mu2]*Pi^2+40/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-47/9*Log[s^-1*mu2]^2-94/9*Log[s^-1*mu2]^2*x^-2+94/9*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]^3-16/9*Log[s^-1*mu2]^3*x^-2+16/9*Log[s^-1*mu2]^3*x^-1+512/27*Log[x]+832/27*Log[x]*x^-2-1024/27*Log[x]*x^-1+2/9*Log[x]*Pi^2*x^-2+14/9*Log[x]*Pi^2*x^-1-7/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+2/3*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1+106/9*Log[x]*Log[s^-1*mu2]+188/9*Log[x]*Log[s^-1*mu2]*x^-2-212/9*Log[x]*Log[s^-1*mu2]*x^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-1-11/3*Log[x]^2-94/9*Log[x]^2*x^-2+22/3*Log[x]^2*x^-1+4/3*Log[x]^2*Log[1-x]+4/3*Log[x]^2*Log[1-x]*x^-2-8/3*Log[x]^2*Log[1-x]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-2+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+16/9*Log[x]^3*x^-2-8/3*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-2+16/3*Log[x]*PolyLog[2,x]*x^-1-4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-2-16/3*PolyLog[3,x]*x^-1)+Nc^-4*(19927/648+19927/324*x^-2-19927/324*x^-1+130/9*z3*x^-2-166/9*z3*x^-1+281/9*z3+599/54*Pi^2*x^-2-2669/54*Pi^2*x^-1+5351/108*Pi^2-10*Pi^2*x+1/3*Pi^4*x^-2+226/45*Pi^4*x^-1-113/45*Pi^4-404/27*Log[1-x]-808/27*Log[1-x]*x^-2+1396/27*Log[1-x]*x^-1+28*Log[1-x]*z3*x^-2-12*Log[1-x]*z3*x^-1+6*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-4/9*Log[1-x]*Pi^2*x^-1+2/9*Log[1-x]*Pi^2+296/9*Log[1-x]^2-283/9*Log[1-x]^2*x^-1-10*Log[1-x]^2*x+64/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-20*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+10*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-26/9*Log[1-x]^3*x^-1-1/6*Log[1-x]^4+2*Log[1-x]^4*x^-2+1/3*Log[1-x]^4*x^-1-10*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+20*Log[1-x]^2*PolyLog[2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+20*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x^-2-40*Log[1-x]*PolyLog[3,x]*x^-1+637/54*Log[s^-1*mu2]+637/27*Log[s^-1*mu2]*x^-2-637/27*Log[s^-1*mu2]*x^-1+44*Log[s^-1*mu2]*z3*x^-2-44*Log[s^-1*mu2]*z3*x^-1+22*Log[s^-1*mu2]*z3+29/9*Log[s^-1*mu2]*Pi^2*x^-2-89/9*Log[s^-1*mu2]*Pi^2*x^-1+107/18*Log[s^-1*mu2]*Pi^2+272/9*Log[s^-1*mu2]*Log[1-x]+544/9*Log[s^-1*mu2]*Log[1-x]*x^-2-502/9*Log[s^-1*mu2]*Log[1-x]*x^-1-28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+52/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-26/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+7/3*Log[s^-1*mu2]*Log[1-x]^2-38/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-299/18*Log[s^-1*mu2]^2-299/9*Log[s^-1*mu2]^2*x^-2+299/9*Log[s^-1*mu2]^2*x^-1+20/3*Log[s^-1*mu2]^2*Pi^2*x^-2-32/3*Log[s^-1*mu2]^2*Pi^2*x^-1+16/3*Log[s^-1*mu2]^2*Pi^2+13*Log[s^-1*mu2]^2*Log[1-x]+26*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-64/9*Log[s^-1*mu2]^3-128/9*Log[s^-1*mu2]^3*x^-2+128/9*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-109/54*Log[x]-637/27*Log[x]*x^-2-215/27*Log[x]*x^-1-44*Log[x]*z3*x^-2+84*Log[x]*z3*x^-1-42*Log[x]*z3-29/9*Log[x]*Pi^2*x^-2+47/18*Log[x]*Pi^2*x^-1-35/9*Log[x]*Pi^2-112*Log[x]*Log[1-x]-544/9*Log[x]*Log[1-x]*x^-2+392/3*Log[x]*Log[1-x]*x^-1+20*Log[x]*Log[1-x]*x-44/3*Log[x]*Log[1-x]*Pi^2*x^-2-4*Log[x]*Log[1-x]*Pi^2*x^-1+2*Log[x]*Log[1-x]*Pi^2+4/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+7/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+4*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ+24*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-48*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+170/9*Log[x]*Log[s^-1*mu2]+310/9*Log[x]*Log[s^-1*mu2]*x^-2-367/9*Log[x]*Log[s^-1*mu2]*x^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-13/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-110/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-52*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+214/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-48*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+55/3*Log[x]*Log[s^-1*mu2]^2+92/3*Log[x]*Log[s^-1*mu2]^2*x^-2-113/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[x]*Log[s^-1*mu2]^3+12*Log[x]*Log[s^-1*mu2]^3*x^-2-12*Log[x]*Log[s^-1*mu2]^3*x^-1+211/6*Log[x]^2-11/9*Log[x]^2*x^-2-64/3*Log[x]^2*x^-1-10*Log[x]^2*x-2*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-35/12*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ+56/3*Log[x]^2*Log[1-x]+86/3*Log[x]^2*Log[1-x]*x^-2-82/3*Log[x]^2*Log[1-x]*x^-1-3/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1-49/6*Log[x]^2*Log[s^-1*mu2]-56/3*Log[x]^2*Log[s^-1*mu2]*x^-2+55/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-1/6*Log[x]^3+20/9*Log[x]^3*x^-2-4/3*Log[x]^3*x^-1+8/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-16/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1+2/3*Log[x]^4-4/3*Log[x]^4*x^-1+13*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-2-26*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1+2/3*Log[x]*PolyLog[2,x]+16/3*Log[x]*PolyLog[2,x]*x^-2+50/3*Log[x]*PolyLog[2,x]*x^-1-56*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-2+112*Log[x]*PolyLog[3,x]*x^-1-38/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+76/3*PolyLog[1,2,x]*x^-1-16*PolyLog[2,x]*Pi^2*x^-2-20/3*PolyLog[2,x]*Pi^2*x^-1+10/3*PolyLog[2,x]*Pi^2-2/3*PolyLog[3,x]-16/3*PolyLog[3,x]*x^-2-50/3*PolyLog[3,x]*x^-1+24*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2-48*PolyLog[4,1-x]*x^-1-44*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2+88*PolyLog[4,-x*(1-x)^-1]*x^-1+42*PolyLog[4,x]+56*PolyLog[4,x]*x^-2-84*PolyLog[4,x]*x^-1)+Nc^-4*Nf*(-4/3*z3*x^-1-4/3*z3*(1-x)^-1+2/3*Pi^2*x^-1+16/9*Pi^2+32/9*Log[1-x]*x^-1-4/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-2/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1+2/3*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-152/27*Log[x]*x^-1-56/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1+2/3*Log[x]*Pi^2*(1-x)^-1-2/9*Log[x]*Pi^2-32/9*Log[x]*Log[1-x]+32/9*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*(1-x)^-1-52/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+16/9*Log[x]^2+10/9*Log[x]^2*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/9*Log[x]^3+2/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1)+Nc^-4*Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc^-3*(-38/3*z3*x^-1+40/3*z3*(1-x)^-1+14*z3-5/3*Pi^2*x^-1+161/9*Pi^2+361/90*Pi^4*x^-1+389/90*Pi^4*(1-x)^-1-59/45*Pi^4+88/9*Log[1-x]*x^-1+40*Log[1-x]*z3*(1-x)^-1-64*Log[1-x]*z3-26/9*Log[1-x]*Pi^2*x^-1-139/18*Log[1-x]*Pi^2+161/9*Log[1-x]^2-2*Log[1-x]^2*x^-2-127/9*Log[1-x]^2*x^-1-137/12*Log[1-x]^2*Pi^2*x^-1-4*Log[1-x]^2*Pi^2*x^-1*hLZ-9*Log[1-x]^2*Pi^2*(1-x)^-1-4*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-77/12*Log[1-x]^2*Pi^2-97/18*Log[1-x]^3+41/18*Log[1-x]^3*x^-1+43/12*Log[1-x]^4+37/12*Log[1-x]^4*x^-1+3/2*Log[1-x]^4*(1-x)^-1+53*Log[1-x]^2*PolyLog[2,x]+29*Log[1-x]^2*PolyLog[2,x]*x^-1+64*Log[1-x]*PolyLog[1,2,x]+32*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-24*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*x^-1-32*Log[1-x]*PolyLog[3,x]*(1-x)^-1+5/6*Log[s^-1*mu2]*Pi^2*x^-1+5/6*Log[s^-1*mu2]*Pi^2+5/3*Log[s^-1*mu2]*Log[1-x]*x^-1+15*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+18*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-3*Log[s^-1*mu2]*Log[1-x]*Pi^2+5/6*Log[s^-1*mu2]*Log[1-x]^2-31/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3-3*Log[s^-1*mu2]*Log[1-x]^3*x^-1-13/2*Log[s^-1*mu2]^2*Pi^2*x^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+3/2*Log[s^-1*mu2]^2*Pi^2+3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+140/27*Log[x]*x^-1+404/27*Log[x]*(1-x)^-1+18*Log[x]*z3*x^-1-2*Log[x]*z3*(1-x)^-1+20*Log[x]*z3-83/18*Log[x]*Pi^2*x^-1-14/3*Log[x]*Pi^2*(1-x)^-1-28/9*Log[x]*Pi^2-322/9*Log[x]*Log[1-x]+133/9*Log[x]*Log[1-x]*x^-1+128/9*Log[x]*Log[1-x]*(1-x)^-1-37/6*Log[x]*Log[1-x]*Pi^2*x^-1-13/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-11/6*Log[x]*Log[1-x]*Pi^2+37/3*Log[x]*Log[1-x]^2+10/3*Log[x]*Log[1-x]^2*x^-1-7*Log[x]*Log[1-x]^2*(1-x)^-1+13*Log[x]*Log[1-x]^3+9*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x^-1*hLZ+2*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-18*Log[x]*Log[1-x]*PolyLog[2,x]-22*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-143/9*Log[x]*Log[s^-1*mu2]*x^-1-128/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-5*Log[x]*Log[s^-1*mu2]*Pi^2-5/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+25/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+14*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-15*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-10*Log[x]*Log[s^-1*mu2]^2*x^-1-7*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+13*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[x]*Log[s^-1*mu2]^3*x^-1-6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+161/9*Log[x]^2+113/9*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1-1/4*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*x^-1*hLZ-11/3*Log[x]^2*Pi^2*(1-x)^-1+4*Log[x]^2*Pi^2*(1-x)^-1*hLZ+41/12*Log[x]^2*Pi^2-17/2*Log[x]^2*Log[1-x]-15/2*Log[x]^2*Log[1-x]*x^-1-8*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1+10*Log[x]^2*Log[1-x]^2*(1-x)^-1+5/6*Log[x]^2*Log[s^-1*mu2]+65/6*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-18*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+3/2*Log[x]^2*Log[s^-1*mu2]^2+23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+10*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-7/9*Log[x]^3-Log[x]^3*x^-1-11/9*Log[x]^3*(1-x)^-1+8/3*Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x^-1*hLZ-8/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-5*Log[x]^3*Log[s^-1*mu2]-5*Log[x]^3*Log[s^-1*mu2]*x^-1+17/12*Log[x]^4+1/4*Log[x]^4*x^-1-7/6*Log[x]^4*(1-x)^-1+9*Log[x]^2*PolyLog[2,x]-9*Log[x]^2*PolyLog[2,x]*x^-1-18*Log[x]^2*PolyLog[2,x]*(1-x)^-1-20*Log[x]*PolyLog[1,2,x]-52*Log[x]*PolyLog[1,2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1-14*Log[x]*PolyLog[2,x]-16/3*Log[x]*PolyLog[2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]*(1-x)^-1-20*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-1+44*Log[x]*PolyLog[3,x]*(1-x)^-1-14*PolyLog[1,2,x]-128/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*(1-x)^-1-71/3*PolyLog[2,x]*Pi^2*x^-1-62/3*PolyLog[2,x]*Pi^2*(1-x)^-1-7*PolyLog[2,x]*Pi^2+14*PolyLog[3,x]+16/3*PolyLog[3,x]*x^-1+40/3*PolyLog[3,x]*(1-x)^-1+64*PolyLog[4,1-x]+4*PolyLog[4,1-x]*x^-1-36*PolyLog[4,1-x]*(1-x)^-1+42*PolyLog[4,-x*(1-x)^-1]+54*PolyLog[4,-x*(1-x)^-1]*x^-1+36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+64*PolyLog[4,x]+24*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*(1-x)^-1)+Nc^-3*Nf*(1375/81+2750/81*x^-2-2750/81*x^-1+20/3*z3*x^-2-20/3*z3*x^-1+10/3*z3-3*Pi^2*x^-2+85/9*Pi^2*x^-1-107/18*Pi^2-56/9*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-16/3*Log[1-x]^2+26/3*Log[1-x]^2*x^-1+4/3*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+598/27*Log[s^-1*mu2]+1196/27*Log[s^-1*mu2]*x^-2-1196/27*Log[s^-1*mu2]*x^-1-2*Log[s^-1*mu2]*Pi^2*x^-2+6*Log[s^-1*mu2]*Pi^2*x^-1-3*Log[s^-1*mu2]*Pi^2-40/3*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+97/9*Log[s^-1*mu2]^2+194/9*Log[s^-1*mu2]^2*x^-2-194/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1-734/27*Log[x]-1084/27*Log[x]*x^-2+1564/27*Log[x]*x^-1+2*Log[x]*Pi^2*x^-2-58/9*Log[x]*Pi^2*x^-1+29/9*Log[x]*Pi^2+24*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-2*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1-178/9*Log[x]*Log[s^-1*mu2]-308/9*Log[x]*Log[s^-1*mu2]*x^-2+368/9*Log[x]*Log[s^-1*mu2]*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^2-12*Log[x]*Log[s^-1*mu2]^2*x^-2+12*Log[x]*Log[s^-1*mu2]^2*x^-1+13/9*Log[x]^2+38/3*Log[x]^2*x^-2-44/9*Log[x]^2*x^-1-14/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+28/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+8*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+14/9*Log[x]^3-4/3*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+20/3*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2-40/3*Log[x]*PolyLog[2,x]*x^-1+4*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-20/3*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2+40/3*PolyLog[3,x]*x^-1)+Nc^-2*(-45167/324-45167/162*x^-2+45167/162*x^-1+238/3*z3*x^-2-166/3*z3*x^-1+47/3*z3-25/2*Pi^2*x^-2+607/18*Pi^2*x^-1-1697/36*Pi^2+20*Pi^2*x+17/30*Pi^4*x^-2-43/9*Pi^4*x^-1+493/180*Pi^4+404/9*Log[1-x]+808/9*Log[1-x]*x^-2-748/9*Log[1-x]*x^-1-60*Log[1-x]*z3*x^-2+56*Log[1-x]*z3*x^-1-22*Log[1-x]*z3-18*Log[1-x]*Pi^2*x^-2+61/3*Log[1-x]*Pi^2*x^-1-32/3*Log[1-x]*Pi^2-104/3*Log[1-x]^2+49/3*Log[1-x]^2*x^-1+20*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-16*Log[1-x]^2*Pi^2*x^-2*hLZ+34*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ-33/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-16/3*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+32/3*Log[1-x]^3*x^-1-Log[1-x]^4-8/3*Log[1-x]^4*x^-2+5/2*Log[1-x]^4*x^-1+18*Log[1-x]^2*PolyLog[2,x]+24*Log[1-x]^2*PolyLog[2,x]*x^-2-36*Log[1-x]^2*PolyLog[2,x]*x^-1+12*Log[1-x]*PolyLog[1,2,x]+16*Log[1-x]*PolyLog[1,2,x]*x^-2-24*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[3,x]+32*Log[1-x]*PolyLog[3,x]*x^-2+4*Log[1-x]*PolyLog[3,x]*x^-1-2546/27*Log[s^-1*mu2]-5092/27*Log[s^-1*mu2]*x^-2+5092/27*Log[s^-1*mu2]*x^-1+12*Log[s^-1*mu2]*z3*x^-2-12*Log[s^-1*mu2]*z3*x^-1+6*Log[s^-1*mu2]*z3-Log[s^-1*mu2]*Pi^2*x^-2-5*Log[s^-1*mu2]*Pi^2*x^-1+7/2*Log[s^-1*mu2]*Pi^2+16/3*Log[s^-1*mu2]*Log[1-x]+32/3*Log[s^-1*mu2]*Log[1-x]*x^-2-20/3*Log[s^-1*mu2]*Log[1-x]*x^-1+20*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-32*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2+8*Log[s^-1*mu2]*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]*Log[1-x]^3-12*Log[s^-1*mu2]*Log[1-x]^3*x^-1-211/18*Log[s^-1*mu2]^2-211/9*Log[s^-1*mu2]^2*x^-2+211/9*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Pi^2*x^-2+8*Log[s^-1*mu2]^2*Pi^2*x^-1-4*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Log[1-x]-6*Log[s^-1*mu2]^2*Log[1-x]*x^-2+9*Log[s^-1*mu2]^2*Log[1-x]^2+24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-18*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]^3+20/3*Log[s^-1*mu2]^3*x^-2-20/3*Log[s^-1*mu2]^3*x^-1-12*Log[s^-1*mu2]^3*Log[1-x]-24*Log[s^-1*mu2]^3*Log[1-x]*x^-2+24*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+862/9*Log[x]+476/3*Log[x]*x^-2-1636/9*Log[x]*x^-1-8*Log[x]*z3*x^-2-28*Log[x]*z3*x^-1+8*Log[x]*z3+Log[x]*Pi^2*x^-2+269/18*Log[x]*Pi^2*x^-1-104/9*Log[x]*Pi^2+84*Log[x]*Log[1-x]-32/3*Log[x]*Log[1-x]*x^-2-50*Log[x]*Log[1-x]*x^-1-40*Log[x]*Log[1-x]*x+4/3*Log[x]*Log[1-x]*Pi^2*x^-2+58/3*Log[x]*Log[1-x]*Pi^2*x^-1-29/3*Log[x]*Log[1-x]*Pi^2-Log[x]*Log[1-x]^2+10*Log[x]*Log[1-x]^2*x^-2-8*Log[x]*Log[1-x]^2*x^-1+32/3*Log[x]*Log[1-x]^3+88/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-2*hLZ-70/3*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-28*Log[x]*Log[1-x]*PolyLog[2,x]-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+56*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+130/3*Log[x]*Log[s^-1*mu2]+226/3*Log[x]*Log[s^-1*mu2]*x^-2-85*Log[x]*Log[s^-1*mu2]*x^-1-26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+8/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+8*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-39*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-56*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+78*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-6*Log[x]*Log[s^-1*mu2]^2-6*Log[x]*Log[s^-1*mu2]^2*x^-2+15*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+40*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]^3-12*Log[x]*Log[s^-1*mu2]^3*x^-2+12*Log[x]*Log[s^-1*mu2]^3*x^-1-1357/18*Log[x]^2-467/9*Log[x]^2*x^-2+709/9*Log[x]^2*x^-1+6*Log[x]^2*(1-x)^-1+20*Log[x]^2*x+56/3*Log[x]^2*Pi^2*x^-2+16*Log[x]^2*Pi^2*x^-2*hLZ-45/2*Log[x]^2*Pi^2*x^-1-16*Log[x]^2*Pi^2*x^-1*hLZ+49/4*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*hLZ-1/3*Log[x]^2*Log[1-x]-56/3*Log[x]^2*Log[1-x]*x^-2-1/3*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1-7/6*Log[x]^2*Log[s^-1*mu2]-8*Log[x]^2*Log[s^-1*mu2]*x^-2-5/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-5/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+5*Log[x]^2*Log[s^-1*mu2]^2*x^-1-97/18*Log[x]^3+22/3*Log[x]^3*x^-2+100/9*Log[x]^3*x^-1-19/3*Log[x]^3*Log[1-x]-4*Log[x]^3*Log[1-x]*x^-2-8*Log[x]^3*Log[1-x]*x^-2*hLZ+38/3*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-2-4*Log[x]^3*Log[s^-1*mu2]*x^-1-1/6*Log[x]^4-2*Log[x]^4*x^-2+5/6*Log[x]^4*x^-1+Log[x]^2*PolyLog[2,x]+20*Log[x]^2*PolyLog[2,x]*x^-2-2*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1-80/3*Log[x]*PolyLog[2,x]-76/3*Log[x]*PolyLog[2,x]*x^-2+58/3*Log[x]*PolyLog[2,x]*x^-1+32*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-2-52*Log[x]*PolyLog[3,x]*x^-1-6*PolyLog[1,2,x]-20*PolyLog[1,2,x]*x^-2-4*PolyLog[1,2,x]*x^-1+16/3*PolyLog[2,x]*Pi^2*x^-2+10*PolyLog[2,x]*Pi^2*x^-1-6*PolyLog[2,x]*Pi^2+80/3*PolyLog[3,x]+76/3*PolyLog[3,x]*x^-2-58/3*PolyLog[3,x]*x^-1+64*PolyLog[4,1-x]*x^-2-12*PolyLog[4,1-x]*x^-1+36*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-60*PolyLog[4,-x*(1-x)^-1]*x^-1-30*PolyLog[4,x]-40*PolyLog[4,x]*x^-2+48*PolyLog[4,x]*x^-1)+Nc^-2*Nf*(8/3*z3*x^-1+8/3*z3*(1-x)^-1-4/3*Pi^2*x^-1-32/9*Pi^2-64/9*Log[1-x]*x^-1+8/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-32/9*Log[1-x]^2+4/9*Log[1-x]^2*x^-1+8/9*Log[1-x]^3+8/9*Log[1-x]^3*x^-1-4/3*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[s^-1*mu2]*Pi^2-8/3*Log[s^-1*mu2]*Log[1-x]*x^-1-4/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+304/27*Log[x]*x^-1+112/27*Log[x]*(1-x)^-1-8/9*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-1+4/9*Log[x]*Pi^2+64/9*Log[x]*Log[1-x]-64/9*Log[x]*Log[1-x]*x^-1-80/9*Log[x]*Log[1-x]*(1-x)^-1-4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-1+104/9*Log[x]*Log[s^-1*mu2]*x^-1+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-32/9*Log[x]^2-20/9*Log[x]^2*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/9*Log[x]^3-4/9*Log[x]^3*(1-x)^-1-8/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-1+8/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-1)+Nc^-2*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nc^-1*(-32/3*z3*x^-1-80/3*z3*(1-x)^-1-4*z3+34/3*Pi^2*x^-1-52/9*Pi^2-124/45*Pi^4*x^-1-65/18*Pi^4*(1-x)^-1+257/90*Pi^4+148/9*Log[1-x]*x^-1-20*Log[1-x]*z3*(1-x)^-1+68*Log[1-x]*z3+43/9*Log[1-x]*Pi^2*x^-1+89/18*Log[1-x]*Pi^2-52/9*Log[1-x]^2-8*Log[1-x]^2*x^-2+173/9*Log[1-x]^2*x^-1+145/12*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*x^-1*hLZ+11*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+109/12*Log[1-x]^2*Pi^2+77/18*Log[1-x]^3-109/18*Log[1-x]^3*x^-1-53/12*Log[1-x]^4-23/12*Log[1-x]^4*x^-1-3/2*Log[1-x]^4*(1-x)^-1-61*Log[1-x]^2*PolyLog[2,x]-25*Log[1-x]^2*PolyLog[2,x]*x^-1-12*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-68*Log[1-x]*PolyLog[1,2,x]-28*Log[1-x]*PolyLog[1,2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+36*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-1+28*Log[1-x]*PolyLog[3,x]*(1-x)^-1+17/6*Log[s^-1*mu2]*Pi^2*x^-1+17/6*Log[s^-1*mu2]*Pi^2+17/3*Log[s^-1*mu2]*Log[1-x]*x^-1-9*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+3*Log[s^-1*mu2]*Log[1-x]*Pi^2+17/6*Log[s^-1*mu2]*Log[1-x]^2+53/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3+3*Log[s^-1*mu2]*Log[1-x]^3*x^-1+5/2*Log[s^-1*mu2]^2*Pi^2*x^-1+4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-3/2*Log[s^-1*mu2]^2*Pi^2-3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-3/2*Log[s^-1*mu2]^2*Log[1-x]^2-3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-1252/27*Log[x]*x^-1-808/27*Log[x]*(1-x)^-1+4*Log[x]*z3*(1-x)^-1-4*Log[x]*z3+85/18*Log[x]*Pi^2*x^-1+28/3*Log[x]*Pi^2*(1-x)^-1+2/9*Log[x]*Pi^2+104/9*Log[x]*Log[1-x]+31/9*Log[x]*Log[1-x]*x^-1+176/9*Log[x]*Log[1-x]*(1-x)^-1+41/6*Log[x]*Log[1-x]*Pi^2*x^-1+23/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5/6*Log[x]*Log[1-x]*Pi^2-29/3*Log[x]*Log[1-x]^2-38/3*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*(1-x)^-1-15*Log[x]*Log[1-x]^3-11*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x^-1*hLZ-4*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+6*Log[x]*Log[1-x]*PolyLog[2,x]+14*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-227/9*Log[x]*Log[s^-1*mu2]*x^-1-176/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Pi^2-17/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+14*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-11*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3*x^-1+6*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-52/9*Log[x]^2-10/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-1-21/4*Log[x]^2*Pi^2*x^-1-8*Log[x]^2*Pi^2*x^-1*hLZ-11/3*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ-19/12*Log[x]^2*Pi^2+13/2*Log[x]^2*Log[1-x]+9/2*Log[x]^2*Log[1-x]*x^-1+11/2*Log[x]^2*Log[1-x]^2-5/2*Log[x]^2*Log[1-x]^2*x^-1-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+17/6*Log[x]^2*Log[s^-1*mu2]-31/6*Log[x]^2*Log[s^-1*mu2]*x^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+7*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-3/2*Log[x]^2*Log[s^-1*mu2]^2-19/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-4/9*Log[x]^3+Log[x]^3*x^-1+22/9*Log[x]^3*(1-x)^-1-7/3*Log[x]^3*Log[1-x]+3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ+16/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+4*Log[x]^3*Log[s^-1*mu2]+4*Log[x]^3*Log[s^-1*mu2]*x^-1-13/12*Log[x]^4-1/4*Log[x]^4*x^-1+5/6*Log[x]^4*(1-x)^-1-9*Log[x]^2*PolyLog[2,x]+9*Log[x]^2*PolyLog[2,x]*x^-1+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-1+28*Log[x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[x]*PolyLog[2,x]+14/3*Log[x]*PolyLog[2,x]*x^-1+80/3*Log[x]*PolyLog[2,x]*(1-x)^-1+28*Log[x]*PolyLog[3,x]-24*Log[x]*PolyLog[3,x]*x^-1-52*Log[x]*PolyLog[3,x]*(1-x)^-1+4*PolyLog[1,2,x]+238/3*PolyLog[1,2,x]*x^-1+160/3*PolyLog[1,2,x]*(1-x)^-1+43/3*PolyLog[2,x]*Pi^2*x^-1+46/3*PolyLog[2,x]*Pi^2*(1-x)^-1+7*PolyLog[2,x]*Pi^2-4*PolyLog[3,x]-14/3*PolyLog[3,x]*x^-1-80/3*PolyLog[3,x]*(1-x)^-1-80*PolyLog[4,1-x]-20*PolyLog[4,1-x]*x^-1+12*PolyLog[4,1-x]*(1-x)^-1-42*PolyLog[4,-x*(1-x)^-1]-30*PolyLog[4,-x*(1-x)^-1]*x^-1-36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-80*PolyLog[4,x]+32*PolyLog[4,x]*(1-x)^-1)+Nc^-1*Nf*(1360/81+2720/81*x^-2-2720/81*x^-1+12*z3*x^-2-12*z3*x^-1+6*z3+67/9*Pi^2*x^-2-43/3*Pi^2*x^-1+155/18*Pi^2+56/9*Log[1-x]+112/9*Log[1-x]*x^-2-16/9*Log[1-x]*x^-1-4*Log[1-x]*Pi^2*x^-2+16/3*Log[1-x]*Pi^2*x^-1-8/3*Log[1-x]*Pi^2+16/3*Log[1-x]^2-26/3*Log[1-x]^2*x^-1-4/3*Log[1-x]^3-4/3*Log[1-x]^3*x^-2+8/3*Log[1-x]^3*x^-1+52/27*Log[s^-1*mu2]+104/27*Log[s^-1*mu2]*x^-2-104/27*Log[s^-1*mu2]*x^-1+14/3*Log[s^-1*mu2]*Pi^2*x^-2-26/3*Log[s^-1*mu2]*Pi^2*x^-1+13/3*Log[s^-1*mu2]*Pi^2+40/3*Log[s^-1*mu2]*Log[1-x]+80/3*Log[s^-1*mu2]*Log[1-x]*x^-2-68/3*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-53/9*Log[s^-1*mu2]^2-106/9*Log[s^-1*mu2]^2*x^-2+106/9*Log[s^-1*mu2]^2*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]+12*Log[s^-1*mu2]^2*Log[1-x]*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^3-16/3*Log[s^-1*mu2]^3*x^-2+16/3*Log[s^-1*mu2]^3*x^-1-68/27*Log[x]-328/27*Log[x]*x^-2-56/27*Log[x]*x^-1-14/3*Log[x]*Pi^2*x^-2+74/9*Log[x]*Pi^2*x^-1-37/9*Log[x]*Pi^2-24*Log[x]*Log[1-x]-80/3*Log[x]*Log[1-x]*x^-2+40*Log[x]*Log[1-x]*x^-1+2*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2-4*Log[x]*Log[1-x]^2*x^-1+38/9*Log[x]*Log[s^-1*mu2]+52/9*Log[x]*Log[s^-1*mu2]*x^-2-100/9*Log[x]*Log[s^-1*mu2]*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]-24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2+8*Log[x]*Log[s^-1*mu2]^2*x^-2-8*Log[x]*Log[s^-1*mu2]^2*x^-1+73/9*Log[x]^2+6*Log[x]^2*x^-2-110/9*Log[x]^2*x^-1+16/3*Log[x]^2*Log[1-x]+20/3*Log[x]^2*Log[1-x]*x^-2-32/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-28/9*Log[x]^3-8/3*Log[x]^3*x^-2+56/9*Log[x]^3*x^-1-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-4*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2+8*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nf*(-4/3*z3*x^-1-4/3*z3*(1-x)^-1+2/3*Pi^2*x^-1+16/9*Pi^2+32/9*Log[1-x]*x^-1-4/9*Log[1-x]*Pi^2*x^-1-4/9*Log[1-x]*Pi^2+16/9*Log[1-x]^2-2/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-1+2/3*Log[s^-1*mu2]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Pi^2+4/3*Log[s^-1*mu2]*Log[1-x]*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]^2+2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-152/27*Log[x]*x^-1-56/27*Log[x]*(1-x)^-1+4/9*Log[x]*Pi^2*x^-1+2/3*Log[x]*Pi^2*(1-x)^-1-2/9*Log[x]*Pi^2-32/9*Log[x]*Log[1-x]+32/9*Log[x]*Log[1-x]*x^-1+40/9*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-1-2*Log[x]*Log[1-x]^2*(1-x)^-1-52/9*Log[x]*Log[s^-1*mu2]*x^-1-40/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*x^-1-2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+16/9*Log[x]^2+10/9*Log[x]^2*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/9*Log[x]^3+2/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]*x^-1+4/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]*x^-1-4/3*PolyLog[3,x]*(1-x)^-1)+Nf^2*(100/81+200/81*x^-2-200/81*x^-1+40/27*Log[s^-1*mu2]+80/27*Log[s^-1*mu2]*x^-2-80/27*Log[s^-1*mu2]*x^-1+4/9*Log[s^-1*mu2]^2+8/9*Log[s^-1*mu2]^2*x^-2-8/9*Log[s^-1*mu2]^2*x^-1-40/27*Log[x]-80/27*Log[x]*x^-2+80/27*Log[x]*x^-1-8/9*Log[x]*Log[s^-1*mu2]-16/9*Log[x]*Log[s^-1*mu2]*x^-2+16/9*Log[x]*Log[s^-1*mu2]*x^-1+4/9*Log[x]^2+8/9*Log[x]^2*x^-2-8/9*Log[x]^2*x^-1)+Nc*(34/3*z3*x^-1+40/3*z3*(1-x)^-1-2*z3-7*Pi^2*x^-1-19/9*Pi^2+1/2*Pi^4*x^-1+29/30*Pi^4*(1-x)^-1-22/15*Pi^4-128/9*Log[1-x]*x^-1-24*Log[1-x]*z3-20/9*Log[1-x]*Pi^2*x^-1-13/18*Log[1-x]*Pi^2-19/9*Log[1-x]^2+6*Log[1-x]^2*x^-2-73/9*Log[1-x]^2*x^-1-17/4*Log[1-x]^2*Pi^2*x^-1-4*Log[1-x]^2*Pi^2*x^-1*hLZ-13/3*Log[1-x]^2*Pi^2*(1-x)^-1-4*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-47/12*Log[1-x]^2*Pi^2-19/18*Log[1-x]^3+59/18*Log[1-x]^3*x^-1+7/4*Log[1-x]^4+1/4*Log[1-x]^4*x^-1+1/2*Log[1-x]^4*(1-x)^-1+23*Log[1-x]^2*PolyLog[2,x]+7*Log[1-x]^2*PolyLog[2,x]*x^-1+8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+24*Log[1-x]*PolyLog[1,2,x]+8*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-13/6*Log[s^-1*mu2]*Pi^2*x^-1-13/6*Log[s^-1*mu2]*Pi^2-13/3*Log[s^-1*mu2]*Log[1-x]*x^-1+Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-Log[s^-1*mu2]*Log[1-x]*Pi^2-13/6*Log[s^-1*mu2]*Log[1-x]^2-25/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2*x^-1+1/2*Log[s^-1*mu2]^2*Pi^2+Log[s^-1*mu2]^2*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^2*Log[1-x]^2+1/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+788/27*Log[x]*x^-1+404/27*Log[x]*(1-x)^-1-6*Log[x]*z3*x^-1-2*Log[x]*z3*(1-x)^-1-4*Log[x]*z3-29/18*Log[x]*Pi^2*x^-1-14/3*Log[x]*Pi^2*(1-x)^-1+8/9*Log[x]*Pi^2+38/9*Log[x]*Log[1-x]-65/9*Log[x]*Log[1-x]*x^-1-160/9*Log[x]*Log[1-x]*(1-x)^-1-5/2*Log[x]*Log[1-x]*Pi^2*x^-1-11/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+7/6*Log[x]*Log[1-x]*Pi^2+7/3*Log[x]*Log[1-x]^2+22/3*Log[x]*Log[1-x]^2*x^-1+5*Log[x]*Log[1-x]^2*(1-x)^-1+17/3*Log[x]*Log[1-x]^3+13/3*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]^3*x^-1*hLZ+8/3*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+2*Log[x]*Log[1-x]*PolyLog[2,x]-2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-4*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+199/9*Log[x]*Log[s^-1*mu2]*x^-1+160/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-Log[x]*Log[s^-1*mu2]*Pi^2+13/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-17/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+4*Log[x]*Log[s^-1*mu2]^2*x^-1+5*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Log[1-x]+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-19/9*Log[x]^2-31/9*Log[x]^2*x^-1-Log[x]^2*(1-x)^-1+43/12*Log[x]^2*Pi^2*x^-1+4*Log[x]^2*Pi^2*x^-1*hLZ+11/3*Log[x]^2*Pi^2*(1-x)^-1+4*Log[x]^2*Pi^2*(1-x)^-1*hLZ-1/12*Log[x]^2*Pi^2-3/2*Log[x]^2*Log[1-x]-1/2*Log[x]^2*Log[1-x]*x^-1-Log[x]^2*Log[1-x]^2+Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1-13/6*Log[x]^2*Log[s^-1*mu2]-1/6*Log[x]^2*Log[s^-1*mu2]*x^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+1/2*Log[x]^2*Log[s^-1*mu2]^2+5/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/9*Log[x]^3-1/3*Log[x]^3*x^-1-11/9*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*Log[1-x]-2*Log[x]^3*Log[1-x]*x^-1-2*Log[x]^3*Log[1-x]*x^-1*hLZ-8/3*Log[x]^3*Log[1-x]*(1-x)^-1-2*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+1/4*Log[x]^4+1/12*Log[x]^4*x^-1-1/6*Log[x]^4*(1-x)^-1+3*Log[x]^2*PolyLog[2,x]-3*Log[x]^2*PolyLog[2,x]*x^-1-6*Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]-4*Log[x]*PolyLog[1,2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]*(1-x)^-1+2*Log[x]*PolyLog[2,x]-4/3*Log[x]*PolyLog[2,x]*x^-1-40/3*Log[x]*PolyLog[2,x]*(1-x)^-1-12*Log[x]*PolyLog[3,x]+8*Log[x]*PolyLog[3,x]*x^-1+20*Log[x]*PolyLog[3,x]*(1-x)^-1+2*PolyLog[1,2,x]-116/3*PolyLog[1,2,x]*x^-1-80/3*PolyLog[1,2,x]*(1-x)^-1-5/3*PolyLog[2,x]*Pi^2*x^-1-10/3*PolyLog[2,x]*Pi^2*(1-x)^-1-7/3*PolyLog[2,x]*Pi^2-2*PolyLog[3,x]+4/3*PolyLog[3,x]*x^-1+40/3*PolyLog[3,x]*(1-x)^-1+32*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+4*PolyLog[4,1-x]*(1-x)^-1+14*PolyLog[4,-x*(1-x)^-1]+2*PolyLog[4,-x*(1-x)^-1]*x^-1+12*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+32*PolyLog[4,x]-8*PolyLog[4,x]*x^-1-16*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-455/27-910/27*x^-2+910/27*x^-1-92/9*z3*x^-2+92/9*z3*x^-1-46/9*z3-107/27*Pi^2*x^-2+173/27*Pi^2*x^-1-203/54*Pi^2-56/27*Log[1-x]-112/27*Log[1-x]*x^-2+16/27*Log[1-x]*x^-1+4/3*Log[1-x]*Pi^2*x^-2-16/9*Log[1-x]*Pi^2*x^-1+8/9*Log[1-x]*Pi^2-16/9*Log[1-x]^2+26/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^3+4/9*Log[1-x]^3*x^-2-8/9*Log[1-x]^3*x^-1-26/3*Log[s^-1*mu2]-52/3*Log[s^-1*mu2]*x^-2+52/3*Log[s^-1*mu2]*x^-1-22/9*Log[s^-1*mu2]*Pi^2*x^-2+34/9*Log[s^-1*mu2]*Pi^2*x^-1-17/9*Log[s^-1*mu2]*Pi^2-40/9*Log[s^-1*mu2]*Log[1-x]-80/9*Log[s^-1*mu2]*Log[1-x]*x^-2+68/9*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+1/3*Log[s^-1*mu2]^2+2/3*Log[s^-1*mu2]^2*x^-2-2/3*Log[s^-1*mu2]^2*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]-4*Log[s^-1*mu2]^2*Log[1-x]*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/9*Log[s^-1*mu2]^3+16/9*Log[s^-1*mu2]^3*x^-2-16/9*Log[s^-1*mu2]^3*x^-1+290/27*Log[x]+580/27*Log[x]*x^-2-484/27*Log[x]*x^-1+22/9*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+5/3*Log[x]*Pi^2+8*Log[x]*Log[1-x]+80/9*Log[x]*Log[1-x]*x^-2-40/3*Log[x]*Log[1-x]*x^-1-2/3*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2+4/3*Log[x]*Log[1-x]^2*x^-1+34/9*Log[x]*Log[s^-1*mu2]+68/9*Log[x]*Log[s^-1*mu2]*x^-2-56/9*Log[x]*Log[s^-1*mu2]*x^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-2/3*Log[x]*Log[s^-1*mu2]^2-4/3*Log[x]*Log[s^-1*mu2]^2*x^-2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-1-53/9*Log[x]^2-74/9*Log[x]^2*x^-2+88/9*Log[x]^2*x^-1-2*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-2+4*Log[x]^2*Log[1-x]*x^-1-2*Log[x]^2*Log[s^-1*mu2]-8/3*Log[x]^2*Log[s^-1*mu2]*x^-2+4*Log[x]^2*Log[s^-1*mu2]*x^-1+14/9*Log[x]^3+20/9*Log[x]^3*x^-2-28/9*Log[x]^3*x^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*x^-2-8/3*Log[x]*PolyLog[2,x]*x^-1+4/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2-8/3*PolyLog[1,2,x]*x^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*x^-2+8/3*PolyLog[3,x]*x^-1)+Nc^2*(23213/1296+23213/648*x^-2-23213/648*x^-1+164/9*z3*x^-2-236/9*z3*x^-1+190/9*z3+437/27*Pi^2*x^-2-584/27*Pi^2*x^-1+281/54*Pi^2+6*Pi^2*x+7/12*Pi^4*x^-2+3/20*Pi^4*x^-1+11/40*Pi^4+404/27*Log[1-x]+808/27*Log[1-x]*x^-2-424/27*Log[1-x]*x^-1-4*Log[1-x]*z3*x^-2+8*Log[1-x]*z3*x^-1+2*Log[1-x]*z3-22/3*Log[1-x]*Pi^2*x^-2+215/18*Log[1-x]*Pi^2*x^-1-56/9*Log[1-x]*Pi^2-44/9*Log[1-x]^2-41/9*Log[1-x]^2*x^-1+6*Log[1-x]^2*x-2/3*Log[1-x]^2*Pi^2*x^-2+3/2*Log[1-x]^2*Pi^2*x^-1-1/4*Log[1-x]^2*Pi^2-16/9*Log[1-x]^3-22/9*Log[1-x]^3*x^-2+35/9*Log[1-x]^3*x^-1-5/6*Log[1-x]^4-2/3*Log[1-x]^4*x^-2+13/6*Log[1-x]^4*x^-1-5*Log[1-x]^2*PolyLog[2,x]-4*Log[1-x]^2*PolyLog[2,x]*x^-2+10*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1+8*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-2-28*Log[1-x]*PolyLog[3,x]*x^-1-103/108*Log[s^-1*mu2]-103/54*Log[s^-1*mu2]*x^-2+103/54*Log[s^-1*mu2]*x^-1+28*Log[s^-1*mu2]*z3*x^-2-28*Log[s^-1*mu2]*z3*x^-1+14*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-115/9*Log[s^-1*mu2]*Pi^2*x^-1+115/18*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-281/9*Log[s^-1*mu2]*Log[1-x]*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+13/6*Log[s^-1*mu2]*Log[1-x]^2-7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+Log[s^-1*mu2]*Log[1-x]^3-2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-67/9*Log[s^-1*mu2]^2-134/9*Log[s^-1*mu2]^2*x^-2+134/9*Log[s^-1*mu2]^2*x^-1-5/3*Log[s^-1*mu2]^2*Pi^2*x^-2+8/3*Log[s^-1*mu2]^2*Pi^2*x^-1-4/3*Log[s^-1*mu2]^2*Pi^2+5*Log[s^-1*mu2]^2*Log[1-x]+10*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2+4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-17/9*Log[s^-1*mu2]^3-34/9*Log[s^-1*mu2]^3*x^-2+34/9*Log[s^-1*mu2]^3*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]-4*Log[s^-1*mu2]^3*Log[1-x]*x^-2+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+1/2*Log[s^-1*mu2]^4+Log[s^-1*mu2]^4*x^-2-Log[s^-1*mu2]^4*x^-1-1513/108*Log[x]-1513/54*Log[x]*x^-2+745/54*Log[x]*x^-1-24*Log[x]*z3*x^-2+20*Log[x]*z3*x^-1-16*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2+91/6*Log[x]*Pi^2*x^-1-59/6*Log[x]*Pi^2-8*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+121/3*Log[x]*Log[1-x]*x^-1-12*Log[x]*Log[1-x]*x-2*Log[x]*Log[1-x]*Pi^2*x^-2+7/3*Log[x]*Log[1-x]*Pi^2*x^-1-7/6*Log[x]*Log[1-x]*Pi^2+19/6*Log[x]*Log[1-x]^2+22/3*Log[x]*Log[1-x]^2*x^-2-28/3*Log[x]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[1-x]^3+4/3*Log[x]*Log[1-x]^3*x^-2-10/3*Log[x]*Log[1-x]^3*x^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]-4*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-26/9*Log[x]*Log[s^-1*mu2]-52/9*Log[x]*Log[s^-1*mu2]*x^-2+13/9*Log[x]*Log[s^-1*mu2]*x^-1-43/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+80/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2/3*Log[x]*Log[s^-1*mu2]^2+4/3*Log[x]*Log[s^-1*mu2]^2*x^-2-1/3*Log[x]*Log[s^-1*mu2]^2*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+49/9*Log[x]^2+62/3*Log[x]^2*x^-2-188/9*Log[x]^2*x^-1+6*Log[x]^2*x+5/3*Log[x]^2*Pi^2*x^-2+1/6*Log[x]^2*Pi^2*x^-1+11/12*Log[x]^2*Pi^2+4*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-4*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+13/2*Log[x]^2*Log[s^-1*mu2]+26/3*Log[x]^2*Log[s^-1*mu2]*x^-2-13*Log[x]^2*Log[s^-1*mu2]*x^-1+3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-3/2*Log[x]^2*Log[s^-1*mu2]^2-2*Log[x]^2*Log[s^-1*mu2]^2*x^-2+3*Log[x]^2*Log[s^-1*mu2]^2*x^-1-121/18*Log[x]^3-56/9*Log[x]^3*x^-2+94/9*Log[x]^3*x^-1-2*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-1+2/3*Log[x]^4+Log[x]^4*x^-2-5/6*Log[x]^4*x^-1+3*Log[x]^2*PolyLog[2,x]+4*Log[x]^2*PolyLog[2,x]*x^-2-6*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-2-16*Log[x]*PolyLog[1,2,x]*x^-1-58/3*Log[x]*PolyLog[2,x]-44/3*Log[x]*PolyLog[2,x]*x^-2+86/3*Log[x]*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[3,x]-8*Log[x]*PolyLog[3,x]*x^-2+28*Log[x]*PolyLog[3,x]*x^-1-58/3*PolyLog[1,2,x]-44/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1+4/3*PolyLog[2,x]*Pi^2*x^-2-16/3*PolyLog[2,x]*Pi^2*x^-1+5/3*PolyLog[2,x]*Pi^2+58/3*PolyLog[3,x]+44/3*PolyLog[3,x]*x^-2-86/3*PolyLog[3,x]*x^-1-12*PolyLog[4,1-x]*x^-1-10*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+32*PolyLog[4,-x*(1-x)^-1]*x^-1-12*PolyLog[4,x]*x^-1)+38105/648+38105/324*x^-2-38105/324*x^-1-82*z3*x^-2+78*z3*x^-1-49*z3-305/18*Pi^2*x^-2+137/6*Pi^2*x^-1+287/36*Pi^2-18*Pi^2*x-19/15*Pi^4*x^-2+59/45*Pi^4*x^-1-61/45*Pi^4-404/9*Log[1-x]-808/9*Log[1-x]*x^-2+532/9*Log[1-x]*x^-1+36*Log[1-x]*z3*x^-2-44*Log[1-x]*z3*x^-1+10*Log[1-x]*z3+20*Log[1-x]*Pi^2*x^-2-88/3*Log[1-x]*Pi^2*x^-1+46/3*Log[1-x]*Pi^2+56/3*Log[1-x]^2+17/3*Log[1-x]^2*x^-1-18*Log[1-x]^2*x+16*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-18*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ+8*Log[1-x]^2*Pi^2+4*Log[1-x]^2*Pi^2*hLZ+16/3*Log[1-x]^3+22/3*Log[1-x]^3*x^-2-34/3*Log[1-x]^3*x^-1+11/6*Log[1-x]^4+2*Log[1-x]^4*x^-2-14/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]-8*Log[1-x]*PolyLog[1,2,x]*x^-1-12*Log[1-x]*PolyLog[3,x]-24*Log[1-x]*PolyLog[3,x]*x^-2+48*Log[1-x]*PolyLog[3,x]*x^-1+3251/54*Log[s^-1*mu2]+3251/27*Log[s^-1*mu2]*x^-2-3251/27*Log[s^-1*mu2]*x^-1-60*Log[s^-1*mu2]*z3*x^-2+60*Log[s^-1*mu2]*z3*x^-1-30*Log[s^-1*mu2]*z3-35/3*Log[s^-1*mu2]*Pi^2*x^-2+71/3*Log[s^-1*mu2]*Pi^2*x^-1-77/6*Log[s^-1*mu2]*Pi^2-112/3*Log[s^-1*mu2]*Log[1-x]-224/3*Log[s^-1*mu2]*Log[1-x]*x^-2+194/3*Log[s^-1*mu2]*Log[1-x]*x^-1-44/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-34/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-2*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5*Log[s^-1*mu2]*Log[1-x]^2+2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+419/18*Log[s^-1*mu2]^2+419/9*Log[s^-1*mu2]^2*x^-2-419/9*Log[s^-1*mu2]^2*x^-1+4/3*Log[s^-1*mu2]^2*Pi^2*x^-2-16/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8/3*Log[s^-1*mu2]^2*Pi^2-9*Log[s^-1*mu2]^2*Log[1-x]-18*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]^3+16/3*Log[s^-1*mu2]^3*x^-2-16/3*Log[s^-1*mu2]^3*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^4-4*Log[s^-1*mu2]^4*x^-2+4*Log[s^-1*mu2]^4*x^-1-89/2*Log[x]-545/9*Log[x]*x^-2+949/9*Log[x]*x^-1+52*Log[x]*z3*x^-2-36*Log[x]*z3*x^-1+30*Log[x]*z3+35/3*Log[x]*Pi^2*x^-2-559/18*Log[x]*Pi^2*x^-1+199/9*Log[x]*Pi^2-8*Log[x]*Log[1-x]+224/3*Log[x]*Log[1-x]*x^-2-64*Log[x]*Log[1-x]*x^-1+36*Log[x]*Log[1-x]*x+20/3*Log[x]*Log[1-x]*Pi^2*x^-2-44/3*Log[x]*Log[1-x]*Pi^2*x^-1+22/3*Log[x]*Log[1-x]*Pi^2-4*Log[x]*Log[1-x]^2-16*Log[x]*Log[1-x]^2*x^-2+17*Log[x]*Log[1-x]^2*x^-1-22/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+56/3*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ-2*Log[x]*Log[1-x]^3*hLZ+8*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-94/3*Log[x]*Log[s^-1*mu2]-54*Log[x]*Log[s^-1*mu2]*x^-2+205/3*Log[x]*Log[s^-1*mu2]*x^-1+26/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+7/3*Log[x]*Log[s^-1*mu2]*Pi^2+2*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+26*Log[x]*Log[s^-1*mu2]*Log[1-x]+36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+26*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-3*Log[x]*Log[s^-1*mu2]^2-8*Log[x]*Log[s^-1*mu2]^2*x^-2+3*Log[x]*Log[s^-1*mu2]^2*x^-1-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[x]*Log[s^-1*mu2]^3+4*Log[x]*Log[s^-1*mu2]^3*x^-2-4*Log[x]*Log[s^-1*mu2]^3*x^-1+563/18*Log[x]^2+67/9*Log[x]^2*x^-2-158/9*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1-18*Log[x]^2*x-14*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+77/6*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-101/12*Log[x]^2*Pi^2-4*Log[x]^2*Pi^2*hLZ-34/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-2+44/3*Log[x]^2*Log[1-x]*x^-1-7/2*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+7*Log[x]^2*Log[1-x]^2*x^-1-31/6*Log[x]^2*Log[s^-1*mu2]+37/3*Log[x]^2*Log[s^-1*mu2]*x^-1-11*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+9/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-9*Log[x]^2*Log[s^-1*mu2]^2*x^-1+227/18*Log[x]^3+8/3*Log[x]^3*x^-2-188/9*Log[x]^3*x^-1+6*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-12*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*hLZ-Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-2+2*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^4+Log[x]^4*x^-1-9*Log[x]^2*PolyLog[2,x]-20*Log[x]^2*PolyLog[2,x]*x^-2+18*Log[x]^2*PolyLog[2,x]*x^-1-8*Log[x]*PolyLog[1,2,x]-24*Log[x]*PolyLog[1,2,x]*x^-2+16*Log[x]*PolyLog[1,2,x]*x^-1+130/3*Log[x]*PolyLog[2,x]+104/3*Log[x]*PolyLog[2,x]*x^-2-170/3*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[3,x]+24*Log[x]*PolyLog[3,x]*x^-2-40*Log[x]*PolyLog[3,x]*x^-1+34*PolyLog[1,2,x]+32*PolyLog[1,2,x]*x^-2-44*PolyLog[1,2,x]*x^-1+8/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-130/3*PolyLog[3,x]-104/3*PolyLog[3,x]*x^-2+170/3*PolyLog[3,x]*x^-1-8*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+40*PolyLog[4,1-x]*x^-1+4*PolyLog[4,-x*(1-x)^-1]+16*PolyLog[4,-x*(1-x)^-1]*x^-2-32*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+12*PolyLog[4,x]*x^-1;qqqq2LXTL12=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+44*z3*x^-1-38*z3+13/3*Pi^2*x^-2+29*Pi^2*x^-1-187/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-307/90*Pi^4*x^-1+307/180*Pi^4-24*Log[1-x]*x^-1-16*Log[1-x]*z3*x^-1+8*Log[1-x]*z3-5*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-24*Log[1-x]^2+28*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-20/3*Log[1-x]^2*Pi^2*x^-2+5*Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2-2/3*Log[1-x]^3*x^-1+1/3*Log[1-x]^4-4/3*Log[1-x]^4*x^-2-2/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[s^-1*mu2]*Pi^2-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-141/2*Log[x]-93*Log[x]*x^-2+141*Log[x]*x^-1+48*Log[x]*z3*x^-2-80*Log[x]*z3*x^-1+40*Log[x]*z3-2*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+19/3*Log[x]*Pi^2+88*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-114*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2-6*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-40/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+7*Log[x]^2+50*Log[x]^2*x^-2-38*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+22/3*Log[x]^2*Pi^2*x^-1-11/3*Log[x]^2*Pi^2-22*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+34*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]^3-12*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1-2/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-2+4/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-2-1/3*Log[x]^4+2*Log[x]^4*x^-2+2/3*Log[x]^4*x^-1-16*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+48*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2-96*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-12*PolyLog[1,2,x]*x^-1+56/3*PolyLog[2,x]*Pi^2*x^-2-4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-4*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1+28*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-56*PolyLog[4,-x*(1-x)^-1]*x^-1-36*PolyLog[4,x]-48*PolyLog[4,x]*x^-2+72*PolyLog[4,x]*x^-1)+Nc^-4*(-511/8*x^-1-511/8*(1-x)^-1+62*z3*x^-1+38*z3*(1-x)^-1-24*z3-19/2*Pi^2*x^-1-25/6*Pi^2*(1-x)^-1-36*Pi^2-763/180*Pi^4*x^-1-65/18*Pi^4*(1-x)^-1+5/36*Pi^4-51/4*Log[1-x]*x^-1+141/4*Log[1-x]*(1-x)^-1-12*Log[1-x]*z3*x^-1-64*Log[1-x]*z3*(1-x)^-1+52*Log[1-x]*z3+13/6*Log[1-x]*Pi^2*x^-1+5/3*Log[1-x]*Pi^2*(1-x)^-1+21/2*Log[1-x]*Pi^2-36*Log[1-x]^2+10*Log[1-x]^2*x^-2-7/2*Log[1-x]^2*x^-1-33/2*Log[1-x]^2*(1-x)^-1+127/12*Log[1-x]^2*Pi^2*x^-1+29/4*Log[1-x]^2*Pi^2*(1-x)^-1+17/6*Log[1-x]^2*Pi^2+13/2*Log[1-x]^3+9/2*Log[1-x]^3*x^-1+10/3*Log[1-x]^3*(1-x)^-1-29/12*Log[1-x]^4-47/12*Log[1-x]^4*x^-1-7/6*Log[1-x]^4*(1-x)^-1-38*Log[1-x]^2*PolyLog[2,x]-25*Log[1-x]^2*PolyLog[2,x]*x^-1+15*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-52*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-1+28*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]+36*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-93/2*Log[s^-1*mu2]*x^-1-93/2*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*z3*x^-1+24*Log[s^-1*mu2]*z3*(1-x)^-1-11/2*Log[s^-1*mu2]*Pi^2*x^-1-5/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]*x^-1+44*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-53/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-59/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2-15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-25/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3+5*Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-25*Log[s^-1*mu2]^2*x^-1-25*Log[s^-1*mu2]^2*(1-x)^-1+65/6*Log[s^-1*mu2]^2*Pi^2*x^-1+71/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*(1-x)^-1+237/4*Log[x]*x^-1+45/4*Log[x]*(1-x)^-1-44*Log[x]*z3*x^-1-8*Log[x]*z3*(1-x)^-1-28*Log[x]*z3+14/3*Log[x]*Pi^2*x^-1+3/2*Log[x]*Pi^2*(1-x)^-1+15/2*Log[x]*Pi^2+72*Log[x]*Log[1-x]-53*Log[x]*Log[1-x]*x^-1-63*Log[x]*Log[1-x]*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi^2*x^-1-25/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[x]*Log[1-x]*Pi^2-27/2*Log[x]*Log[1-x]^2+7*Log[x]*Log[1-x]^2*x^-1+39/2*Log[x]*Log[1-x]^2*(1-x)^-1-31/3*Log[x]*Log[1-x]^3-7*Log[x]*Log[1-x]^3*x^-1+2/3*Log[x]*Log[1-x]^3*(1-x)^-1+24*Log[x]*Log[1-x]*PolyLog[2,x]+26*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+82*Log[x]*Log[s^-1*mu2]*x^-1+70*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-13/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Pi^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]-35*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-45*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+30*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-36*Log[x]^2-65/2*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-19/2*Log[x]^2*(1-x)^-1+27/4*Log[x]^2*Pi^2*x^-1+133/12*Log[x]^2*Pi^2*(1-x)^-1-9/2*Log[x]^2*Pi^2+15/2*Log[x]^2*Log[1-x]+31/2*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*(1-x)^-1+19/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-21/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]-47/2*Log[x]^2*Log[s^-1*mu2]*x^-1-17/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2-29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-27/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/2*Log[x]^3+4*Log[x]^3*x^-1+7/2*Log[x]^3*(1-x)^-1-3*Log[x]^3*Log[1-x]-10/3*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+6*Log[x]^3*Log[s^-1*mu2]+7*Log[x]^3*Log[s^-1*mu2]*x^-1+3*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/4*Log[x]^4-3/4*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-1-10*Log[x]^2*PolyLog[2,x]+11*Log[x]^2*PolyLog[2,x]*x^-1+15*Log[x]^2*PolyLog[2,x]*(1-x)^-1+28*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1+20*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[2,x]+6*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1+20*Log[x]*PolyLog[3,x]-28*Log[x]*PolyLog[3,x]*x^-1-24*Log[x]*PolyLog[3,x]*(1-x)^-1+24*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x^-1+2*PolyLog[1,2,x]*(1-x)^-1+71/3*PolyLog[2,x]*Pi^2*x^-1+47/3*PolyLog[2,x]*Pi^2*(1-x)^-1+14/3*PolyLog[2,x]*Pi^2-24*PolyLog[3,x]-6*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1-48*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+44*PolyLog[4,1-x]*(1-x)^-1-28*PolyLog[4,-x*(1-x)^-1]-62*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]-28*PolyLog[4,x]*x^-1+4*PolyLog[4,x]*(1-x)^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2-82/27*Pi^2*x^-1+59/27*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+1024/27*Log[x]+1664/27*Log[x]*x^-2-2048/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2+28/9*Log[x]*Pi^2*x^-1-14/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1+212/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-424/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22/3*Log[x]^2-188/9*Log[x]^2*x^-2+44/3*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3*x^-2-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2-8/9*z3*x^-1-2*z3*(1-x)^-1+22/9*z3+716/27*Pi^2*x^-2-1220/27*Pi^2*x^-1+74/3*Pi^2*(1-x)^-1+538/27*Pi^2-16*Pi^2*x+7/30*Pi^4*x^-2+136/45*Pi^4*x^-1+151/45*Pi^4*(1-x)^-2-146/45*Pi^4*(1-x)^-1+1/9*Pi^4-1132/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1820/27*Log[1-x]*x^-1+24*Log[1-x]*(1-x)^-1+56*Log[1-x]*z3*x^-2-64*Log[1-x]*z3*x^-1+40*Log[1-x]*z3*(1-x)^-2-80*Log[1-x]*z3*(1-x)^-1+72*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-193/18*Log[1-x]*Pi^2*x^-1-8/3*Log[1-x]*Pi^2*(1-x)^-1+103/9*Log[1-x]*Pi^2+115/9*Log[1-x]^2-152/9*Log[1-x]^2*x^-1+6*Log[1-x]^2*(1-x)^-1-16*Log[1-x]^2*x+86/3*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-59/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ-14/3*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+61/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+62/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-67/9*Log[1-x]^3*x^-1-16/3*Log[1-x]^3*(1-x)^-1-7/4*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+2/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2+17/6*Log[1-x]^4*(1-x)^-1-57*Log[1-x]^2*PolyLog[2,x]-36*Log[1-x]^2*PolyLog[2,x]*x^-2+58*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+56*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-72*Log[1-x]*PolyLog[1,2,x]-40*Log[1-x]*PolyLog[1,2,x]*x^-2+64*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1-24*Log[1-x]*PolyLog[3,x]*(1-x)^-2-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-43/9*Log[s^-1*mu2]*Pi^2*x^-1+7*Log[s^-1*mu2]*Pi^2*(1-x)^-1-46/9*Log[s^-1*mu2]*Pi^2+85/9*Log[s^-1*mu2]*Log[1-x]+224/9*Log[s^-1*mu2]*Log[1-x]*x^-2-221/9*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+74/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5/6*Log[s^-1*mu2]*Log[1-x]^2-25/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-11/3*Log[s^-1*mu2]^2*Pi^2+7*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4673/54*Log[x]-3785/27*Log[x]*x^-2+4025/27*Log[x]*x^-1-12*Log[x]*(1-x)^-1-40*Log[x]*z3*x^-2+72*Log[x]*z3*x^-1+24*Log[x]*z3*(1-x)^-1-48*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2-7/9*Log[x]*Pi^2*x^-1-29/6*Log[x]*Pi^2*(1-x)^-1+62/9*Log[x]*Pi^2-24*Log[x]*Log[1-x]-224/9*Log[x]*Log[1-x]*x^-2+223/3*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-73*Log[x]*Log[1-x]*(1-x)^-1+32*Log[x]*Log[1-x]*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-21*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-5*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13*Log[x]*Log[1-x]*Pi^2-71/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+2/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+23*Log[x]*Log[1-x]^2*(1-x)^-1-53/3*Log[x]*Log[1-x]^3-76/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ+22*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-8/3*Log[x]*Log[1-x]^3*(1-x)^-2+40/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*hLZ+36*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-52*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-335/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+328/9*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+23*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-54*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+29/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-100/3*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+145/3*Log[x]^2+428/9*Log[x]^2*x^-2-224/3*Log[x]^2*x^-1+14*Log[x]^2*(1-x)^-1-16*Log[x]^2*x-62/3*Log[x]^2*Pi^2*x^-2-16*Log[x]^2*Pi^2*x^-2*hLZ+73/3*Log[x]^2*Pi^2*x^-1+16*Log[x]^2*Pi^2*x^-1*hLZ-22/3*Log[x]^2*Pi^2*(1-x)^-2+65/6*Log[x]^2*Pi^2*(1-x)^-1-211/12*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*hLZ+41/6*Log[x]^2*Log[1-x]+64/3*Log[x]^2*Log[1-x]*x^-2-17/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-13*Log[x]^2*Log[1-x]^2*(1-x)^-1-17/6*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/3*Log[x]^3-68/9*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4+2*Log[x]^4*x^-2-2/3*Log[x]^4*x^-1-Log[x]^4*(1-x)^-2+13/6*Log[x]^4*(1-x)^-1-11*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]*(1-x)^-2-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+58/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2+4/3*Log[x]*PolyLog[2,x]*x^-1-10*Log[x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+24*Log[x]*PolyLog[3,x]*(1-x)^-2-32*Log[x]*PolyLog[3,x]*(1-x)^-1-10/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1-16*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[2,x]*Pi^2*x^-2-50/3*PolyLog[2,x]*Pi^2*x^-1-52/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2*PolyLog[2,x]*Pi^2*(1-x)^-1+22/3*PolyLog[2,x]*Pi^2-58/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2-4/3*PolyLog[3,x]*x^-1+10*PolyLog[3,x]*(1-x)^-1-54*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+32*PolyLog[4,1-x]*x^-1-40*PolyLog[4,1-x]*(1-x)^-2+76*PolyLog[4,1-x]*(1-x)^-1-60*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+84*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-22*PolyLog[4,x]+24*PolyLog[4,x]*x^-2-20*PolyLog[4,x]*x^-1+64*PolyLog[4,x]*(1-x)^-1)+Nc^-3*Nf*(2740/81*x^-1+2740/81*(1-x)^-1+40/9*z3*x^-1+40/9*z3*(1-x)^-1+67/27*Pi^2*x^-1+31/27*Pi^2*(1-x)^-1+64/9*Pi^2-184/27*Log[1-x]*x^-1-568/27*Log[1-x]*(1-x)^-1-7/9*Log[1-x]*Pi^2*x^-1+1/3*Log[1-x]*Pi^2*(1-x)^-1-14/9*Log[1-x]*Pi^2+64/9*Log[1-x]^2+41/9*Log[1-x]^2*x^-1+19/3*Log[1-x]^2*(1-x)^-1-14/9*Log[1-x]^3-2*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*(1-x)^-1+832/27*Log[s^-1*mu2]*x^-1+832/27*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/3*Log[s^-1*mu2]*Pi^2-98/9*Log[s^-1*mu2]*Log[1-x]*x^-1-146/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2+14/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+94/9*Log[s^-1*mu2]^2*x^-1+94/9*Log[s^-1*mu2]^2*(1-x)^-1-14/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^3*x^-1+16/9*Log[s^-1*mu2]^3*(1-x)^-1-872/27*Log[x]*x^-1-488/27*Log[x]*(1-x)^-1+11/9*Log[x]*Pi^2*x^-1+13/9*Log[x]*Pi^2*(1-x)^-1-10/9*Log[x]*Pi^2-128/9*Log[x]*Log[1-x]+136/9*Log[x]*Log[1-x]*x^-1+152/9*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]^2-14/3*Log[x]*Log[1-x]^2*x^-1-20/3*Log[x]*Log[1-x]^2*(1-x)^-1-250/9*Log[x]*Log[s^-1*mu2]*x^-1-202/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+44/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-26/3*Log[x]*Log[s^-1*mu2]^2*x^-1-26/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+64/9*Log[x]^2+77/9*Log[x]^2*x^-1+5*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+14/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]^3-8/9*Log[x]^3*x^-1-2/3*Log[x]^3*(1-x)^-1+20/3*Log[x]*PolyLog[2,x]*x^-1+20/3*Log[x]*PolyLog[2,x]*(1-x)^-1+28/3*PolyLog[1,2,x]*x^-1+28/3*PolyLog[1,2,x]*(1-x)^-1-20/3*PolyLog[3,x]*x^-1-20/3*PolyLog[3,x]*(1-x)^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*(-81245/648*x^-1-81245/648*(1-x)^-1+86/9*z3*x^-1+338/9*z3*(1-x)^-1+32*z3-529/27*Pi^2*x^-1-295/27*Pi^2*(1-x)^-1+212/9*Pi^2+185/36*Pi^4*x^-1+76/15*Pi^4*(1-x)^-1-613/180*Pi^4+5977/108*Log[1-x]*x^-1+4345/108*Log[1-x]*(1-x)^-1-8*Log[1-x]*z3*x^-1+52*Log[1-x]*z3*(1-x)^-1-100*Log[1-x]*z3-65/9*Log[1-x]*Pi^2*x^-1-11/6*Log[1-x]*Pi^2*(1-x)^-1-203/18*Log[1-x]*Pi^2+212/9*Log[1-x]^2+6*Log[1-x]^2*x^-2-263/9*Log[1-x]^2*x^-1-22/3*Log[1-x]^2*(1-x)^-1-259/12*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-67/4*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-32/3*Log[1-x]^2*Pi^2-107/18*Log[1-x]^3+43/6*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*(1-x)^-1+25/4*Log[1-x]^4+13/4*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+84*Log[1-x]^2*PolyLog[2,x]+49*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+100*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-36*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-1-28*Log[1-x]*PolyLog[3,x]*(1-x)^-1-3785/54*Log[s^-1*mu2]*x^-1-3785/54*Log[s^-1*mu2]*(1-x)^-1-20*Log[s^-1*mu2]*z3*x^-1-20*Log[s^-1*mu2]*z3*(1-x)^-1-85/18*Log[s^-1*mu2]*Pi^2*x^-1-61/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2-67/9*Log[s^-1*mu2]*Log[1-x]*x^-1-73/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+64/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-61/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+43/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^3-5*Log[s^-1*mu2]*Log[1-x]^3*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+74/9*Log[s^-1*mu2]^2*x^-1+74/9*Log[s^-1*mu2]^2*(1-x)^-1-41/6*Log[s^-1*mu2]^2*Pi^2*x^-1-53/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-19/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-49/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+25/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+21/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+74/9*Log[s^-1*mu2]^3*x^-1+74/9*Log[s^-1*mu2]^3*(1-x)^-1-10*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1+8057/108*Log[x]*x^-1+9689/108*Log[x]*(1-x)^-1+32*Log[x]*z3*x^-1-4*Log[x]*z3*(1-x)^-1+20*Log[x]*z3-145/18*Log[x]*Pi^2*x^-1-103/9*Log[x]*Pi^2*(1-x)^-1-91/18*Log[x]*Pi^2-424/9*Log[x]*Log[1-x]+257/9*Log[x]*Log[1-x]*x^-1+157/9*Log[x]*Log[1-x]*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2*x^-1-17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi^2+35/2*Log[x]*Log[1-x]^2+26/3*Log[x]*Log[1-x]^2*x^-1-59/6*Log[x]*Log[1-x]^2*(1-x)^-1+67/3*Log[x]*Log[1-x]^3+19*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-20*Log[x]*Log[1-x]*PolyLog[2,x]-34*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-17/9*Log[x]*Log[s^-1*mu2]*x^-1-11/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+10/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-10*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+79/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-37*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-33*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-67/3*Log[x]*Log[s^-1*mu2]^2*x^-1-37/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+37*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+41*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-18*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+212/9*Log[x]^2+16/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-9*Log[x]^2*(1-x)^-1+7/12*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-21/4*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+13/3*Log[x]^2*Pi^2-103/6*Log[x]^2*Log[1-x]-143/6*Log[x]^2*Log[1-x]*x^-1-10*Log[x]^2*Log[1-x]*(1-x)^-1-27/2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1+37/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/3*Log[x]^2*Log[s^-1*mu2]+107/6*Log[x]^2*Log[s^-1*mu2]*x^-1-5/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-39*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+5*Log[x]^2*Log[s^-1*mu2]^2+49/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+45/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/18*Log[x]^3-4/9*Log[x]^3*x^-1-5/6*Log[x]^3*(1-x)^-1+5*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ-5/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-10*Log[x]^3*Log[s^-1*mu2]-9*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+31/12*Log[x]^4+1/12*Log[x]^4*x^-1-13/6*Log[x]^4*(1-x)^-1+16*Log[x]^2*PolyLog[2,x]-11*Log[x]^2*PolyLog[2,x]*x^-1-21*Log[x]^2*PolyLog[2,x]*(1-x)^-1-20*Log[x]*PolyLog[1,2,x]-68*Log[x]*PolyLog[1,2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1-32*Log[x]*PolyLog[2,x]-68/3*Log[x]*PolyLog[2,x]*x^-1-128/3*Log[x]*PolyLog[2,x]*(1-x)^-1-44*Log[x]*PolyLog[3,x]+36*Log[x]*PolyLog[3,x]*x^-1+48*Log[x]*PolyLog[3,x]*(1-x)^-1-32*PolyLog[1,2,x]-292/3*PolyLog[1,2,x]*x^-1-208/3*PolyLog[1,2,x]*(1-x)^-1-85/3*PolyLog[2,x]*Pi^2*x^-1-21*PolyLog[2,x]*Pi^2*(1-x)^-1-28/3*PolyLog[2,x]*Pi^2+32*PolyLog[3,x]+68/3*PolyLog[3,x]*x^-1+128/3*PolyLog[3,x]*(1-x)^-1+112*PolyLog[4,1-x]+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-1+56*PolyLog[4,-x*(1-x)^-1]+74*PolyLog[4,-x*(1-x)^-1]*x^-1+30*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+112*PolyLog[4,x]+24*PolyLog[4,x]*x^-1-24*PolyLog[4,x]*(1-x)^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1+8/3*z3*(1-x)^-2-8/3*z3*(1-x)^-1-4/9*z3-188/27*Pi^2*x^-2+374/27*Pi^2*x^-1-2*Pi^2*(1-x)^-1-190/27*Pi^2-8/3*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1-64/9*Log[1-x]*(1-x)^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-34/9*Log[1-x]^2+26/3*Log[1-x]^2*x^-1-28/9*Log[1-x]^2*(1-x)^-1+4/9*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+16/9*Log[1-x]^3*(1-x)^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+76/9*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-32/9*Log[s^-1*mu2]*Pi^2-12*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1-292/27*Log[x]-56/3*Log[x]*x^-2+296/9*Log[x]*x^-1+112/27*Log[x]*(1-x)^-2-16/27*Log[x]*(1-x)^-1+40/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-2+16/9*Log[x]*Pi^2*(1-x)^-1+28/9*Log[x]*Pi^2+16*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-80/9*Log[x]*Log[1-x]*(1-x)^-2+40/3*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-2-16/3*Log[x]*Log[1-x]^2*(1-x)^-1-92/9*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+32*Log[x]*Log[s^-1*mu2]*x^-1+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/9*Log[x]^2+40/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1-26/9*Log[x]^2*(1-x)^-1-16/3*Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3+8/9*Log[x]^3*x^-2-40/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1+4*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1-4*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-2-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^-2*Nf^2*(-200/81*x^-1-200/81*(1-x)^-1+40/27*Log[1-x]*x^-1+40/27*Log[1-x]*(1-x)^-1-4/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^2*(1-x)^-1-80/27*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*(1-x)^-1+8/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*(1-x)^-1+40/27*Log[x]*x^-1+40/27*Log[x]*(1-x)^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^2*x^-1-4/9*Log[x]^2*(1-x)^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-356/9*z3*x^-1-80/3*z3*(1-x)^-2+128/3*z3*(1-x)^-1+256/9*z3+41/27*Pi^2*x^-2-668/27*Pi^2*x^-1-67/3*Pi^2*(1-x)^-1+2105/54*Pi^2+24*Pi^2*x+91/90*Pi^4*x^-2+227/90*Pi^4*x^-1-238/45*Pi^4*(1-x)^-2+322/45*Pi^4*(1-x)^-1-1177/180*Pi^4+128/3*Log[1-x]+808/9*Log[1-x]*x^-2-532/9*Log[1-x]*x^-1+40/9*Log[1-x]*(1-x)^-1-84*Log[1-x]*z3*x^-2+116*Log[1-x]*z3*x^-1-40*Log[1-x]*z3*(1-x)^-2+104*Log[1-x]*z3*(1-x)^-1-122*Log[1-x]*z3-16*Log[1-x]*Pi^2*x^-2+71/3*Log[1-x]*Pi^2*x^-1-40/9*Log[1-x]*Pi^2*(1-x)^-1-94/9*Log[1-x]*Pi^2+109/9*Log[1-x]^2-83/3*Log[1-x]^2*x^-1+22/9*Log[1-x]^2*(1-x)^-1+24*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+39*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ+40/3*Log[1-x]^2*Pi^2*(1-x)^-2+8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ-8*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-43/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-58/9*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+12*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*(1-x)^-1+3/2*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+5/3*Log[1-x]^4*x^-1-2*Log[1-x]^4*(1-x)^-2-11/3*Log[1-x]^4*(1-x)^-1+94*Log[1-x]^2*PolyLog[2,x]+64*Log[1-x]^2*PolyLog[2,x]*x^-2-88*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-52*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+120*Log[1-x]*PolyLog[1,2,x]+80*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1-80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-12*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-8*Log[1-x]*PolyLog[3,x]*x^-1+40*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2-220/9*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+176/9*Log[s^-1*mu2]*Pi^2+36*Log[s^-1*mu2]*Log[1-x]+224/3*Log[s^-1*mu2]*Log[1-x]*x^-2-194/3*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-86/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-20*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-1/3*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3-6*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1+26/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+22/3*Log[s^-1*mu2]^2*Pi^2+11*Log[s^-1*mu2]^2*Log[1-x]+18*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+599/6*Log[x]+4783/27*Log[x]*x^-2-6319/27*Log[x]*x^-1-808/27*Log[x]*(1-x)^-2+748/27*Log[x]*(1-x)^-1-56*Log[x]*z3*x^-2+64*Log[x]*z3*x^-1+4*Log[x]*z3*(1-x)^-2-20*Log[x]*z3*(1-x)^-1-34*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2+82/3*Log[x]*Pi^2*x^-1+28/3*Log[x]*Pi^2*(1-x)^-2-100/9*Log[x]*Pi^2*(1-x)^-1-151/9*Log[x]*Pi^2-72*Log[x]*Log[1-x]-224/3*Log[x]*Log[1-x]*x^-2+80*Log[x]*Log[1-x]*x^-1+32/9*Log[x]*Log[1-x]*(1-x)^-2+98/3*Log[x]*Log[1-x]*(1-x)^-1-48*Log[x]*Log[1-x]*x-76/3*Log[x]*Log[1-x]*Pi^2*x^-2+28*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-11*Log[x]*Log[1-x]*Pi^2-5/3*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2+7*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*(1-x)^-2-41/3*Log[x]*Log[1-x]^2*(1-x)^-1+119/3*Log[x]*Log[1-x]^3+104/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ-50*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ-8/3*Log[x]*Log[1-x]^3*(1-x)^-2-4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-40/3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+196/3*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-1232/9*Log[x]*Log[s^-1*mu2]*x^-1-32/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-47/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+23/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-304/9*Log[x]^2-506/9*Log[x]^2*x^-2+238/3*Log[x]^2*x^-1-157/9*Log[x]^2*(1-x)^-1+24*Log[x]^2*x+122/3*Log[x]^2*Pi^2*x^-2+24*Log[x]^2*Pi^2*x^-2*hLZ-130/3*Log[x]^2*Pi^2*x^-1-24*Log[x]^2*Pi^2*x^-1*hLZ-8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-10/3*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+67/3*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*hLZ+133/3*Log[x]^2*Log[1-x]+74/3*Log[x]^2*Log[1-x]*x^-2-155/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*(1-x)^-2+13*Log[x]^2*Log[1-x]^2*(1-x)^-1-26/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*x^-1-14/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+39*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-50*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-9*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+10*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-100/9*Log[x]^3+64/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1+22/9*Log[x]^3*(1-x)^-2-26/9*Log[x]^3*(1-x)^-1-17/3*Log[x]^3*Log[1-x]-32/3*Log[x]^3*Log[1-x]*x^-2-12*Log[x]^3*Log[1-x]*x^-2*hLZ+16*Log[x]^3*Log[1-x]*x^-1+12*Log[x]^3*Log[1-x]*x^-1*hLZ+16/3*Log[x]^3*Log[1-x]*(1-x)^-2+4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ-26/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ-5*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1+6*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+25/6*Log[x]^4-2*Log[x]^4*x^-2-13/3*Log[x]^4*x^-1+4/3*Log[x]^4*(1-x)^-2-3*Log[x]^4*(1-x)^-1+44*Log[x]^2*PolyLog[2,x]+40*Log[x]^2*PolyLog[2,x]*x^-2-52*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]^2*PolyLog[2,x]*(1-x)^-2-36*Log[x]^2*PolyLog[2,x]*(1-x)^-1+20*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1+40*Log[x]*PolyLog[1,2,x]*(1-x)^-2-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1+18*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1+80/3*Log[x]*PolyLog[2,x]*(1-x)^-2-164/3*Log[x]*PolyLog[2,x]*(1-x)^-1-112*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2+104*Log[x]*PolyLog[3,x]*x^-1-64*Log[x]*PolyLog[3,x]*(1-x)^-2+96*Log[x]*PolyLog[3,x]*(1-x)^-1+110/3*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2-24*PolyLog[1,2,x]*x^-1+160/3*PolyLog[1,2,x]*(1-x)^-2-100/3*PolyLog[1,2,x]*(1-x)^-1-80/3*PolyLog[2,x]*Pi^2*x^-2+44/3*PolyLog[2,x]*Pi^2*x^-1+24*PolyLog[2,x]*Pi^2*(1-x)^-2-28/3*PolyLog[2,x]*Pi^2*(1-x)^-1-14/3*PolyLog[2,x]*Pi^2-18*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1-80/3*PolyLog[3,x]*(1-x)^-2+164/3*PolyLog[3,x]*(1-x)^-1+176*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-2-168*PolyLog[4,1-x]*x^-1+32*PolyLog[4,1-x]*(1-x)^-2-112*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*x^-2-8*PolyLog[4,-x*(1-x)^-1]*x^-1-48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+148*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-112*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*(1-x)^-2-112*PolyLog[4,x]*(1-x)^-1)+Nc^-1*Nf*(-10/81*x^-1-10/81*(1-x)^-1+52/9*z3*x^-1+52/9*z3*(1-x)^-1+22/27*Pi^2*x^-1+58/27*Pi^2*(1-x)^-1-32/3*Pi^2-146/27*Log[1-x]*x^-1+430/27*Log[1-x]*(1-x)^-1-2/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+20/9*Log[1-x]*Pi^2-32/3*Log[1-x]^2-2/9*Log[1-x]^2*x^-1-10/3*Log[1-x]^2*(1-x)^-1+20/9*Log[1-x]^3+10/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-364/27*Log[s^-1*mu2]*x^-1-364/27*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Pi^2+92/9*Log[s^-1*mu2]*Log[1-x]*x^-1+164/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-100/9*Log[s^-1*mu2]^2*x^-1-100/9*Log[s^-1*mu2]^2*(1-x)^-1+22/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+22/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32/9*Log[s^-1*mu2]^3*x^-1-32/9*Log[s^-1*mu2]^3*(1-x)^-1+734/27*Log[x]*x^-1+158/27*Log[x]*(1-x)^-1-26/9*Log[x]*Pi^2*x^-1-26/9*Log[x]*Pi^2*(1-x)^-1+16/9*Log[x]*Pi^2+64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*x^-1-224/9*Log[x]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[1-x]^2+20/3*Log[x]*Log[1-x]^2*x^-1+28/3*Log[x]*Log[1-x]^2*(1-x)^-1+268/9*Log[x]*Log[s^-1*mu2]*x^-1+196/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+34/3*Log[x]*Log[s^-1*mu2]^2*x^-1+34/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-32/3*Log[x]^2-50/9*Log[x]^2*x^-1-2/3*Log[x]^2*(1-x)^-1-4/3*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-28/3*Log[x]*PolyLog[2,x]*x^-1-28/3*Log[x]*PolyLog[2,x]*(1-x)^-1-12*PolyLog[1,2,x]*x^-1-12*PolyLog[1,2,x]*(1-x)^-1+28/3*PolyLog[3,x]*x^-1+28/3*PolyLog[3,x]*(1-x)^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1-8/3*z3*(1-x)^-2+8/3*z3*(1-x)^-1+80/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+2*Pi^2*(1-x)^-1+131/27*Pi^2-40/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1+64/9*Log[1-x]*(1-x)^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2*(1-x)^-1+2/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1+28/9*Log[1-x]^2*(1-x)^-1+4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-16/9*Log[1-x]^3*(1-x)^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+22/9*Log[s^-1*mu2]*Pi^2+28/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-244/9*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-112/27*Log[x]*(1-x)^-2+16/27*Log[x]*(1-x)^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1+4/3*Log[x]*Pi^2*(1-x)^-2-16/9*Log[x]*Pi^2*(1-x)^-1-14/9*Log[x]*Pi^2-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*(1-x)^-2-40/3*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*(1-x)^-2+16/3*Log[x]*Log[1-x]^2*(1-x)^-1-40/3*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+76/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+26/9*Log[x]^2*(1-x)^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-2-8/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+8/3*PolyLog[3,x]*(1-x)^-1)+Nf^2*(200/81*x^-1+200/81*(1-x)^-1-40/27*Log[1-x]*x^-1-40/27*Log[1-x]*(1-x)^-1+4/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^2*(1-x)^-1+80/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*(1-x)^-1-8/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*(1-x)^-1-40/27*Log[x]*x^-1-40/27*Log[x]*(1-x)^-1-8/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]^2*x^-1+4/9*Log[x]^2*(1-x)^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2-32/9*z3*x^-1+80/3*z3*(1-x)^-2-122/3*z3*(1-x)^-1+64/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-7/3*Pi^2*(1-x)^-1-749/27*Pi^2-12*Pi^2*x-73/90*Pi^4*x^-2-32/15*Pi^4*x^-1+29/15*Pi^4*(1-x)^-2-176/45*Pi^4*(1-x)^-1+85/18*Pi^4-20/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1-256/9*Log[1-x]*(1-x)^-1+28*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1-24*Log[1-x]*z3*(1-x)^-1+42*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-143/18*Log[1-x]*Pi^2*x^-1+64/9*Log[1-x]*Pi^2*(1-x)^-1-11/3*Log[1-x]*Pi^2-8/9*Log[1-x]^2+149/9*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-12*Log[1-x]^2*x+34/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-29/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-26/3*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ+9*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+35/4*Log[1-x]^2*Pi^2-4/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-35/9*Log[1-x]^3*x^-1+40/9*Log[1-x]^3*(1-x)^-1-1/12*Log[1-x]^4-5/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2+5/6*Log[1-x]^4*(1-x)^-1-35*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-2+26*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-40*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+191/9*Log[s^-1*mu2]*Pi^2*x^-1-13/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-76/9*Log[s^-1*mu2]*Pi^2-121/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1-26/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+25/6*Log[s^-1*mu2]*Log[1-x]^2+7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-38/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-13/3*Log[s^-1*mu2]^2*Pi^2*x^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+3089/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+808/27*Log[x]*(1-x)^-2-424/27*Log[x]*(1-x)^-1+48*Log[x]*z3*x^-2-56*Log[x]*z3*x^-1-4*Log[x]*z3*(1-x)^-2-4*Log[x]*z3*(1-x)^-1+42*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-209/9*Log[x]*Pi^2*x^-1-28/3*Log[x]*Pi^2*(1-x)^-2+287/18*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-121/3*Log[x]*Log[1-x]*x^-1-320/9*Log[x]*Log[1-x]*(1-x)^-2+121/3*Log[x]*Log[1-x]*(1-x)^-1+24*Log[x]*Log[1-x]*x+10/3*Log[x]*Log[1-x]*Pi^2*x^-2-Log[x]*Log[1-x]*Pi^2*x^-1-22/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5*Log[x]*Log[1-x]*Pi^2+25/2*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2-11/3*Log[x]*Log[1-x]^2*x^-1+10*Log[x]*Log[1-x]^2*(1-x)^-2-28/3*Log[x]*Log[1-x]^2*(1-x)^-1-18*Log[x]*Log[1-x]^3-12*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+20*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+16/3*Log[x]*Log[1-x]^3*(1-x)^-2+4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-24*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+251/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-281/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+11/3*Log[x]*Log[s^-1*mu2]*Pi^2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+8/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-194/9*Log[x]^2-124/3*Log[x]^2*x^-2+100/3*Log[x]^2*x^-1+67/9*Log[x]^2*(1-x)^-1-12*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ+22/3*Log[x]^2*Pi^2*(1-x)^-2+8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-15/2*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ-13/12*Log[x]^2*Pi^2-175/6*Log[x]^2*Log[1-x]-22*Log[x]^2*Log[1-x]*x^-2+70/3*Log[x]^2*Log[1-x]*x^-1+10*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-9/2*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+40/3*Log[x]^2*Log[s^-1*mu2]*x^-1-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+7/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+85/9*Log[x]^3+112/9*Log[x]^3*x^-2-148/9*Log[x]^3*x^-1-22/9*Log[x]^3*(1-x)^-2+35/9*Log[x]^3*(1-x)^-1+13/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-34/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ-16/3*Log[x]^3*Log[1-x]*(1-x)^-2-4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ+20/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+3*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-37/12*Log[x]^4-2*Log[x]^4*x^-2+13/3*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-2+5/6*Log[x]^4*(1-x)^-1-17*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1-36*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*(1-x)^-2+48*Log[x]*PolyLog[1,2,x]*(1-x)^-1-124/3*Log[x]*PolyLog[2,x]-24*Log[x]*PolyLog[2,x]*x^-2-8*Log[x]*PolyLog[2,x]*x^-1-80/3*Log[x]*PolyLog[2,x]*(1-x)^-2+194/3*Log[x]*PolyLog[2,x]*(1-x)^-1+72*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+40*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-124/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+22/3*PolyLog[1,2,x]*x^-1-160/3*PolyLog[1,2,x]*(1-x)^-2+148/3*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[2,x]*Pi^2*x^-2+10/3*PolyLog[2,x]*Pi^2*x^-1-20/3*PolyLog[2,x]*Pi^2*(1-x)^-2+22/3*PolyLog[2,x]*Pi^2*(1-x)^-1-10/3*PolyLog[2,x]*Pi^2+124/3*PolyLog[3,x]+24*PolyLog[3,x]*x^-2+8*PolyLog[3,x]*x^-1+80/3*PolyLog[3,x]*(1-x)^-2-194/3*PolyLog[3,x]*(1-x)^-1-90*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+72*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-2+36*PolyLog[4,1-x]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-20*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-44*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-90*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+60*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-2+48*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-910/27*x^-1-910/27*(1-x)^-1-92/9*z3*x^-1-92/9*z3*(1-x)^-1-89/27*Pi^2*x^-1-89/27*Pi^2*(1-x)^-1+32/9*Pi^2+110/9*Log[1-x]*x^-1+46/9*Log[1-x]*(1-x)^-1+13/9*Log[1-x]*Pi^2*x^-1+5/3*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[1-x]*Pi^2+32/9*Log[1-x]^2-13/3*Log[1-x]^2*x^-1-3*Log[1-x]^2*(1-x)^-1-2/3*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+10/9*Log[1-x]^3*(1-x)^-1-52/3*Log[s^-1*mu2]*x^-1-52/3*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[s^-1*mu2]*Pi^2*x^-1-16/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]^2*x^-1+2/3*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^3*x^-1+16/9*Log[s^-1*mu2]^3*(1-x)^-1+46/9*Log[x]*x^-1+110/9*Log[x]*(1-x)^-1+5/3*Log[x]*Pi^2*x^-1+13/9*Log[x]*Pi^2*(1-x)^-1-2/3*Log[x]*Pi^2-64/9*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+32/9*Log[x]^2-3*Log[x]^2*x^-1-13/3*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[1-x]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^3+10/9*Log[x]^3*x^-1+8/9*Log[x]^3*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-8/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^2*(23213/648*x^-1+23213/648*(1-x)^-1+200/9*z3*x^-1+200/9*z3*(1-x)^-1+374/27*Pi^2*x^-1+374/27*Pi^2*(1-x)^-1-128/9*Pi^2+91/180*Pi^4*x^-1+71/90*Pi^4*(1-x)^-1-1/4*Pi^4-1433/108*Log[1-x]*x^-1+1639/108*Log[1-x]*(1-x)^-1-10*Log[1-x]*z3*x^-1-18*Log[1-x]*z3*(1-x)^-1-61/9*Log[1-x]*Pi^2*x^-1-35/6*Log[1-x]*Pi^2*(1-x)^-1+13/6*Log[1-x]*Pi^2-128/9*Log[1-x]^2+101/9*Log[1-x]^2*x^-1+62/9*Log[1-x]^2*(1-x)^-1+5/12*Log[1-x]^2*Pi^2*x^-1+5/12*Log[1-x]^2*Pi^2*(1-x)^-1-1/6*Log[1-x]^2*Pi^2+13/6*Log[1-x]^3-67/18*Log[1-x]^3*x^-1-31/9*Log[1-x]^3*(1-x)^-1+1/12*Log[1-x]^4-1/12*Log[1-x]^4*x^-1+5/6*Log[1-x]^4*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x^-1-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1-103/54*Log[s^-1*mu2]*x^-1-103/54*Log[s^-1*mu2]*(1-x)^-1+28*Log[s^-1*mu2]*z3*x^-1+28*Log[s^-1*mu2]*z3*(1-x)^-1+113/18*Log[s^-1*mu2]*Pi^2*x^-1+113/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi^2+95/9*Log[s^-1*mu2]*Log[1-x]*x^-1+173/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2-13/3*Log[s^-1*mu2]*Log[1-x]^2+13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+25/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-134/9*Log[s^-1*mu2]^2*x^-1-134/9*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[s^-1*mu2]^2*Pi^2*x^-1-7/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2+20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+14/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-34/9*Log[s^-1*mu2]^3*x^-1-34/9*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-1+1639/108*Log[x]*x^-1-1433/108*Log[x]*(1-x)^-1-18*Log[x]*z3*x^-1-10*Log[x]*z3*(1-x)^-1-35/6*Log[x]*Pi^2*x^-1-61/9*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2+256/9*Log[x]*Log[1-x]-33*Log[x]*Log[1-x]*x^-1-33*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]^2+9*Log[x]*Log[1-x]^2*x^-1+37/6*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+173/9*Log[x]*Log[s^-1*mu2]*x^-1+95/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+14/3*Log[x]*Log[s^-1*mu2]^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-128/9*Log[x]^2+62/9*Log[x]^2*x^-1+101/9*Log[x]^2*(1-x)^-1+5/12*Log[x]^2*Pi^2*x^-1+5/12*Log[x]^2*Pi^2*(1-x)^-1-1/6*Log[x]^2*Pi^2-13/6*Log[x]^2*Log[1-x]-1/6*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1-13/3*Log[x]^2*Log[s^-1*mu2]+25/6*Log[x]^2*Log[s^-1*mu2]*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2+3/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[x]^3-31/9*Log[x]^3*x^-1-67/18*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+1/12*Log[x]^4+7/12*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-38/3*Log[x]*PolyLog[2,x]*x^-1-38/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x^-1+4*Log[x]*PolyLog[3,x]*(1-x)^-1-38/3*PolyLog[1,2,x]*x^-1-38/3*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1+38/3*PolyLog[3,x]*x^-1+38/3*PolyLog[3,x]*(1-x)^-1-6*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1)+I*Nc^-4*(8*Pi*z3*x^-1+16*Pi*z3*(1-x)^-1+1/3*Pi^3*x^-1-1/3*Pi^3*(1-x)^-1-4*Log[1-x]*Pi*x^-2+12*Log[1-x]*Pi*x^-1+12*Log[1-x]*Pi*(1-x)^-1+11/3*Log[1-x]*Pi^3*x^-1+5/3*Log[1-x]*Pi^3*(1-x)^-1+2/3*Log[1-x]*Pi^3-5*Log[1-x]^2*Pi*x^-1-7*Log[1-x]^2*Pi*(1-x)^-1+8/3*Log[1-x]^3*Pi*x^-1+2*Log[1-x]^3*Pi*(1-x)^-1+2/3*Log[1-x]^3*Pi-Log[s^-1*mu2]*Pi^3*x^-1+Log[s^-1*mu2]*Pi^3*(1-x)^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-7*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-5*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-2-12*Log[x]*Pi*(1-x)^-1-5/3*Log[x]*Pi^3*x^-1-11/3*Log[x]*Pi^3*(1-x)^-1-2/3*Log[x]*Pi^3-2*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi*x^-1+4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi-10*Log[x]*Log[s^-1*mu2]*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+7*Log[x]^2*Pi*x^-1+5*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Log[1-x]*Pi*x^-1+2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[x]^2*Log[1-x]*Pi+5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+7*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^3*Pi*x^-1-8/3*Log[x]^3*Pi*(1-x)^-1-2/3*Log[x]^3*Pi+16*Log[x]*PolyLog[2,x]*Pi*x^-1+8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-8*PolyLog[1,2,x]*Pi*x^-1-16*PolyLog[1,2,x]*Pi*(1-x)^-1-16*PolyLog[3,x]*Pi*x^-1-8*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nc^-3*(-12*Pi*x^-1+12*Pi*(1-x)^-1+40*Pi*z3*x^-1+40*Pi*z3*(1-x)^-2-56*Pi*z3*(1-x)^-1+8*Pi*z3-19/6*Pi^3*x^-1+13/6*Pi^3*(1-x)^-1-1/3*Pi^3-8*Log[1-x]*Pi*x^-1+32*Log[1-x]*Pi*(1-x)^-2-55*Log[1-x]*Pi*(1-x)^-1+19*Log[1-x]*Pi+32/3*Log[1-x]*Pi^3*x^-2-32/3*Log[1-x]*Pi^3*x^-1-2/3*Log[1-x]*Pi^3*(1-x)^-2+9*Log[1-x]*Pi^3*(1-x)^-1+5/6*Log[1-x]*Pi^3-4*Log[1-x]^2*Pi*x^-1-12*Log[1-x]^2*Pi*(1-x)^-2+9*Log[1-x]^2*Pi*(1-x)^-1-4*Log[1-x]^2*Pi+4*Log[1-x]^3*Pi*(1-x)^-2+2*Log[1-x]^3*Pi*(1-x)^-1-Log[1-x]^3*Pi-16*Log[1-x]*PolyLog[2,x]*Pi*x^-1+12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+2*Log[1-x]*PolyLog[2,x]*Pi+32*Log[s^-1*mu2]*Pi*x^-2-35*Log[s^-1*mu2]*Pi*x^-1-32*Log[s^-1*mu2]*Pi*(1-x)^-2+35*Log[s^-1*mu2]*Pi*(1-x)^-1-2/3*Log[s^-1*mu2]*Pi^3*x^-2+14/3*Log[s^-1*mu2]*Pi^3*x^-1+2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-28*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+11*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-2*Log[s^-1*mu2]*Log[1-x]^2*Pi+12*Log[s^-1*mu2]^2*Pi*x^-2-13*Log[s^-1*mu2]^2*Pi*x^-1-12*Log[s^-1*mu2]^2*Pi*(1-x)^-2+13*Log[s^-1*mu2]^2*Pi*(1-x)^-1-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-3*Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-32*Log[x]*Pi*x^-2+55*Log[x]*Pi*x^-1+8*Log[x]*Pi*(1-x)^-1-19*Log[x]*Pi+2/3*Log[x]*Pi^3*x^-2-11*Log[x]*Pi^3*x^-1-32/3*Log[x]*Pi^3*(1-x)^-2+40/3*Log[x]*Pi^3*(1-x)^-1-7/6*Log[x]*Pi^3+6*Log[x]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-1+16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-16*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+10*Log[x]*Log[1-x]^2*Pi-24*Log[x]*Log[s^-1*mu2]*Pi*x^-2+28*Log[x]*Log[s^-1*mu2]*Pi*x^-1-11*Log[x]*Log[s^-1*mu2]*Pi+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[x]*Log[s^-1*mu2]^2*Pi+12*Log[x]^2*Pi*x^-2-9*Log[x]^2*Pi*x^-1+4*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2-4*Log[x]^2*Log[1-x]*Pi*x^-1+12*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-4*Log[x]^2*Log[1-x]*Pi+12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^3*Pi*x^-2-2*Log[x]^3*Pi*x^-1+Log[x]^3*Pi+40*Log[x]*PolyLog[2,x]*Pi*x^-2-52*Log[x]*PolyLog[2,x]*Pi*x^-1+32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+10*Log[x]*PolyLog[2,x]*Pi-48*PolyLog[1,2,x]*Pi*x^-1-40*PolyLog[1,2,x]*Pi*(1-x)^-2+64*PolyLog[1,2,x]*Pi*(1-x)^-1-8*PolyLog[1,2,x]*Pi+6*PolyLog[2,x]*Pi*x^-1+6*PolyLog[2,x]*Pi*(1-x)^-1+4*PolyLog[2,x]*Pi-40*PolyLog[3,x]*Pi*x^-2+64*PolyLog[3,x]*Pi*x^-1-48*PolyLog[3,x]*Pi*(1-x)^-1-8*PolyLog[3,x]*Pi)+I*Nc^-3*Nf*(-2/9*Pi^3*x^-1-2/9*Pi^3*(1-x)^-1-40/9*Log[1-x]*Pi*x^-1-40/9*Log[1-x]*Pi*(1-x)^-1+2*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+40/9*Log[x]*Pi*x^-1+40/9*Log[x]*Pi*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Pi*x^-1-2*Log[x]^2*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1)+I*Nc^-2*(-20*Pi*z3*x^-1-28*Pi*z3*(1-x)^-1-34/9*Pi^3*x^-1+38/9*Pi^3*(1-x)^-1-4*Log[1-x]*Pi*x^-2+16/9*Log[1-x]*Pi*x^-1+16/9*Log[1-x]*Pi*(1-x)^-1-8*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ-6*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-2*Log[1-x]*Pi^3-8*Log[1-x]^2*Pi*x^-1+4*Log[1-x]^2*Pi*(1-x)^-1+16/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ+6*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-2*Log[1-x]^3*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+Log[s^-1*mu2]*Pi^3*x^-1-Log[s^-1*mu2]*Pi^3*(1-x)^-1-3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-5*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-16/9*Log[x]*Pi*x^-1+4*Log[x]*Pi*(1-x)^-2-16/9*Log[x]*Pi*(1-x)^-1+14/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ+20/3*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ+2*Log[x]*Pi^3+32/3*Log[x]*Log[1-x]*Pi*x^-1-40/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+6*Log[x]*Log[1-x]^2*Pi-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]^2*Pi*x^-1+8*Log[x]^2*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-6*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-6*Log[x]^2*Log[1-x]*Pi+5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-6*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ-16/3*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+2*Log[x]^3*Pi-20*Log[x]*PolyLog[2,x]*Pi*x^-1-12*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+20*PolyLog[1,2,x]*Pi*x^-1+28*PolyLog[1,2,x]*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1+28*PolyLog[3,x]*Pi*x^-1+20*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nc^-2*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1+112/27*Pi*(1-x)^-2-208/27*Pi*(1-x)^-1-4/9*Pi^3*(1-x)^-2+4/9*Pi^3*(1-x)^-1-2/9*Pi^3-80/9*Log[1-x]*Pi*(1-x)^-2+40/9*Log[1-x]*Pi*(1-x)^-1-32/9*Log[1-x]*Pi+4*Log[1-x]^2*Pi*(1-x)^-2-8/3*Log[1-x]^2*Pi*(1-x)^-1+4/3*Log[1-x]^2*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1+80/9*Log[s^-1*mu2]*Pi*(1-x)^-2-92/9*Log[s^-1*mu2]*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-2-8/3*PolyLog[2,x]*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi)+I*Nc^-1*(808/27*Pi*x^-2-868/27*Pi*x^-1-808/27*Pi*(1-x)^-2+868/27*Pi*(1-x)^-1+20*Pi*z3*x^-2-76*Pi*z3*x^-1-36*Pi*z3*(1-x)^-2+84*Pi*z3*(1-x)^-1-4*Pi*z3+8*Pi^3*x^-2-14/3*Pi^3*x^-1-32/9*Pi^3*(1-x)^-2+74/9*Pi^3*(1-x)^-1+5/9*Pi^3+8*Log[1-x]*Pi*x^-1+32/9*Log[1-x]*Pi*(1-x)^-2+362/9*Log[1-x]*Pi*(1-x)^-1-178/9*Log[1-x]*Pi-32/3*Log[1-x]*Pi^3*x^-2+4*Log[1-x]*Pi^3*x^-2*hLZ+28/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+28/3*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-2*hLZ-18*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+19/3*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-9*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi*(1-x)^-2-1/3*Log[1-x]^2*Pi*(1-x)^-1+2/3*Log[1-x]^2*Pi-16/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+20/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-8*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-2*hLZ-8/3*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-4*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+48*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2-40*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-4*Log[1-x]*PolyLog[2,x]*Pi+32/9*Log[s^-1*mu2]*Pi*x^-2-44/9*Log[s^-1*mu2]*Pi*x^-1-32/9*Log[s^-1*mu2]*Pi*(1-x)^-2+44/9*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Pi^3*x^-2-10*Log[s^-1*mu2]*Pi^3*x^-1-4*Log[s^-1*mu2]*Pi^3*(1-x)^-2+10*Log[s^-1*mu2]*Pi^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+62/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+20*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-2*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi-8*Log[s^-1*mu2]^3*Pi*x^-2+8*Log[s^-1*mu2]^3*Pi*x^-1+8*Log[s^-1*mu2]^3*Pi*(1-x)^-2-8*Log[s^-1*mu2]^3*Pi*(1-x)^-1-32/9*Log[x]*Pi*x^-2-362/9*Log[x]*Pi*x^-1-8*Log[x]*Pi*(1-x)^-1+178/9*Log[x]*Pi-8*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ+74/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ+12*Log[x]*Pi^3*(1-x)^-2-4*Log[x]*Pi^3*(1-x)^-2*hLZ-52/3*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ-17/3*Log[x]*Pi^3-4*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+26/3*Log[x]*Log[1-x]*Pi*x^-1-30*Log[x]*Log[1-x]*Pi*(1-x)^-1-10/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2-8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ+16*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-28*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+24*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-26*Log[x]*Log[1-x]^2*Pi-8*Log[x]*Log[1-x]^2*Pi*hLZ+4*Log[x]*Log[s^-1*mu2]*Pi*x^-2-62/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+22/3*Log[x]*Log[s^-1*mu2]*Pi-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi-2*Log[x]^2*Pi*x^-2+1/3*Log[x]^2*Pi*x^-1-6*Log[x]^2*Pi*(1-x)^-2+9*Log[x]^2*Pi*(1-x)^-1-2/3*Log[x]^2*Pi+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ-20*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+20*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[1-x]*Pi*hLZ-20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ+10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+8*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ+8/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+16/3*Log[x]^3*Pi*(1-x)^-2+4*Log[x]^3*Pi*(1-x)^-2*hLZ-20/3*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+4*Log[x]^3*Pi*hLZ-48*Log[x]*PolyLog[2,x]*Pi*x^-2+72*Log[x]*PolyLog[2,x]*Pi*x^-1+16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2-56*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-8*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2+104*PolyLog[1,2,x]*Pi*x^-1+40*PolyLog[1,2,x]*Pi*(1-x)^-2-112*PolyLog[1,2,x]*Pi*(1-x)^-1+4*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-64/3*PolyLog[2,x]*Pi*x^-1-80/3*PolyLog[2,x]*Pi*(1-x)^-2-64/3*PolyLog[2,x]*Pi*(1-x)^-1-20/3*PolyLog[2,x]*Pi+40*PolyLog[3,x]*Pi*x^-2-112*PolyLog[3,x]*Pi*x^-1-24*PolyLog[3,x]*Pi*(1-x)^-2+104*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi)+I*Nc^-1*Nf*(2/9*Pi^3*x^-1+2/9*Pi^3*(1-x)^-1+40/9*Log[1-x]*Pi*x^-1+40/9*Log[1-x]*Pi*(1-x)^-1-2*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-40/9*Log[x]*Pi*x^-1-40/9*Log[x]*Pi*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Pi*x^-1+2*Log[x]^2*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1)+I*(12*Pi*z3*x^-1+12*Pi*z3*(1-x)^-1+31/9*Pi^3*x^-1-35/9*Pi^3*(1-x)^-1+8*Log[1-x]*Pi*x^-2-124/9*Log[1-x]*Pi*x^-1-124/9*Log[1-x]*Pi*(1-x)^-1+13/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ+13/3*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+4/3*Log[1-x]*Pi^3+13*Log[1-x]^2*Pi*x^-1+3*Log[1-x]^2*Pi*(1-x)^-1-8*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ-8*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+4/3*Log[1-x]^3*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+10*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+124/9*Log[x]*Pi*x^-1-8*Log[x]*Pi*(1-x)^-2+124/9*Log[x]*Pi*(1-x)^-1-3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ-3*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ-4/3*Log[x]*Pi^3-26/3*Log[x]*Log[1-x]*Pi*x^-1+34/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-6*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-4*Log[x]*Log[1-x]^2*Pi+10*Log[x]*Log[s^-1*mu2]*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[x]^2*Pi*x^-1-13*Log[x]^2*Pi*(1-x)^-1+4*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+4*Log[x]^2*Log[1-x]*Pi-10*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+8*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ+8*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-4/3*Log[x]^3*Pi+4*Log[x]*PolyLog[2,x]*Pi*x^-1+4*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-12*PolyLog[1,2,x]*Pi*x^-1-12*PolyLog[1,2,x]*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1-12*PolyLog[3,x]*Pi*x^-1-12*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1-112/27*Pi*(1-x)^-2+208/27*Pi*(1-x)^-1+4/9*Pi^3*(1-x)^-2-4/9*Pi^3*(1-x)^-1+2/9*Pi^3+80/9*Log[1-x]*Pi*(1-x)^-2-40/9*Log[1-x]*Pi*(1-x)^-1+32/9*Log[1-x]*Pi-4*Log[1-x]^2*Pi*(1-x)^-2+8/3*Log[1-x]^2*Pi*(1-x)^-1-4/3*Log[1-x]^2*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1-80/9*Log[s^-1*mu2]*Pi*(1-x)^-2+92/9*Log[s^-1*mu2]*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-2+8/3*PolyLog[2,x]*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi)+I*Nc*(-808/27*Pi*x^-2+1192/27*Pi*x^-1+808/27*Pi*(1-x)^-2-1192/27*Pi*(1-x)^-1-20*Pi*z3*x^-2+36*Pi*z3*x^-1-4*Pi*z3*(1-x)^-2-28*Pi*z3*(1-x)^-1-4*Pi*z3-8*Pi^3*x^-2+47/6*Pi^3*x^-1+32/9*Pi^3*(1-x)^-2-187/18*Pi^3*(1-x)^-1-2/9*Pi^3-320/9*Log[1-x]*Pi*(1-x)^-2+133/9*Log[1-x]*Pi*(1-x)^-1+7/9*Log[1-x]*Pi-4*Log[1-x]*Pi^3*x^-2*hLZ+4/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-26/3*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-2*hLZ+9*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-43/6*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+13*Log[1-x]^2*Pi*x^-1+10*Log[1-x]^2*Pi*(1-x)^-2-26/3*Log[1-x]^2*Pi*(1-x)^-1+10/3*Log[1-x]^2*Pi+16/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-20/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+4*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-2*hLZ+2/3*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+Log[1-x]^3*Pi+4*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-32*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2+28*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+2*Log[1-x]*PolyLog[2,x]*Pi-320/9*Log[s^-1*mu2]*Pi*x^-2+359/9*Log[s^-1*mu2]*Pi*x^-1+320/9*Log[s^-1*mu2]*Pi*(1-x)^-2-359/9*Log[s^-1*mu2]*Pi*(1-x)^-1-10/3*Log[s^-1*mu2]*Pi^3*x^-2+16/3*Log[s^-1*mu2]*Pi^3*x^-1+10/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2-16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+22/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-11/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-4*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ-10*Log[s^-1*mu2]^2*Pi*x^-2+9*Log[s^-1*mu2]^2*Pi*x^-1+10*Log[s^-1*mu2]^2*Pi*(1-x)^-2-9*Log[s^-1*mu2]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]*Pi+4*Log[s^-1*mu2]^3*Pi*x^-2-4*Log[s^-1*mu2]^3*Pi*x^-1-4*Log[s^-1*mu2]^3*Pi*(1-x)^-2+4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+320/9*Log[x]*Pi*x^-2-133/9*Log[x]*Pi*x^-1-7/9*Log[x]*Pi+22/3*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ-41/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ-4/3*Log[x]*Pi^3*(1-x)^-2+4*Log[x]*Pi^3*(1-x)^-2*hLZ+4*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ+41/6*Log[x]*Pi^3+4*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-44/3*Log[x]*Log[1-x]*Pi*x^-1+30*Log[x]*Log[1-x]*Pi*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2+8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ-12*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+12*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+16*Log[x]*Log[1-x]^2*Pi+8*Log[x]*Log[1-x]^2*Pi*hLZ+20*Log[x]*Log[s^-1*mu2]*Pi*x^-2-22/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+11/3*Log[x]*Log[s^-1*mu2]*Pi+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-Log[x]*Log[s^-1*mu2]^2*Pi-10*Log[x]^2*Pi*x^-2+26/3*Log[x]^2*Pi*x^-1+6*Log[x]^2*Pi*(1-x)^-2-13*Log[x]^2*Pi*(1-x)^-1-10/3*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+12*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-16*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[1-x]*Pi*hLZ+8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ-6*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-4*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ-2/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-16/3*Log[x]^3*Pi*(1-x)^-2-4*Log[x]^3*Pi*(1-x)^-2*hLZ+20/3*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-Log[x]^3*Pi-4*Log[x]^3*Pi*hLZ+8*Log[x]*PolyLog[2,x]*Pi*x^-2-20*Log[x]*PolyLog[2,x]*Pi*x^-1-16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2+24*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-2*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2-56*PolyLog[1,2,x]*Pi*x^-1+48*PolyLog[1,2,x]*Pi*(1-x)^-1+4*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+46/3*PolyLog[2,x]*Pi*x^-1+80/3*PolyLog[2,x]*Pi*(1-x)^-2+46/3*PolyLog[2,x]*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi+48*PolyLog[3,x]*Pi*x^-1+24*PolyLog[3,x]*Pi*(1-x)^-2-56*PolyLog[3,x]*Pi*(1-x)^-1+4*PolyLog[3,x]*Pi)+11047/72*x^-1+11047/72*(1-x)^-1-844/9*z3*x^-1-880/9*z3*(1-x)^-1-8*z3+823/54*Pi^2*x^-1+67/54*Pi^2*(1-x)^-1+80/3*Pi^2-253/180*Pi^4*x^-1-101/45*Pi^4*(1-x)^-1+211/60*Pi^4-3167/108*Log[1-x]*x^-1-9791/108*Log[1-x]*(1-x)^-1+30*Log[1-x]*z3*x^-1+30*Log[1-x]*z3*(1-x)^-1+48*Log[1-x]*z3+71/6*Log[1-x]*Pi^2*x^-1+6*Log[1-x]*Pi^2*(1-x)^-1-25/18*Log[1-x]*Pi^2+80/3*Log[1-x]^2-16*Log[1-x]^2*x^-2+43/2*Log[1-x]^2*x^-1+305/18*Log[1-x]^2*(1-x)^-1+127/12*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*x^-1*hLZ+109/12*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+8*Log[1-x]^2*Pi^2-49/18*Log[1-x]^3-143/18*Log[1-x]^3*x^-1-7/9*Log[1-x]^3*(1-x)^-1-47/12*Log[1-x]^4+3/4*Log[1-x]^4*x^-1-2/3*Log[1-x]^4*(1-x)^-1-46*Log[1-x]^2*PolyLog[2,x]-21*Log[1-x]^2*PolyLog[2,x]*x^-1-21*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-48*Log[1-x]*PolyLog[1,2,x]-28*Log[1-x]*PolyLog[1,2,x]*x^-1-28*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+32*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+237/2*Log[s^-1*mu2]*x^-1+237/2*Log[s^-1*mu2]*(1-x)^-1-32*Log[s^-1*mu2]*z3*x^-1-32*Log[s^-1*mu2]*z3*(1-x)^-1+71/18*Log[s^-1*mu2]*Pi^2*x^-1-7/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1+10*Log[s^-1*mu2]*Pi^2-316/9*Log[s^-1*mu2]*Log[1-x]*x^-1-496/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+5*Log[s^-1*mu2]*Log[1-x]*Pi^2+10*Log[s^-1*mu2]*Log[1-x]^2+31/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+95/3*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-17/6*Log[s^-1*mu2]^2*Pi^2*x^-1-11/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi^2-37/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-13/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-15/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+14/9*Log[s^-1*mu2]^3*x^-1+14/9*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*(1-x)^-1-5365/36*Log[x]*x^-1-3157/36*Log[x]*(1-x)^-1+30*Log[x]*z3*x^-1+22*Log[x]*z3*(1-x)^-1+8*Log[x]*z3+83/9*Log[x]*Pi^2*x^-1+301/18*Log[x]*Pi^2*(1-x)^-1-83/18*Log[x]*Pi^2-160/3*Log[x]*Log[1-x]+517/9*Log[x]*Log[1-x]*x^-1+707/9*Log[x]*Log[1-x]*(1-x)^-1+15/2*Log[x]*Log[1-x]*Pi^2*x^-1+19/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-17/3*Log[x]*Log[1-x]*Pi^2-11/6*Log[x]*Log[1-x]^2-74/3*Log[x]*Log[1-x]^2*x^-1-95/6*Log[x]*Log[1-x]^2*(1-x)^-1-38/3*Log[x]*Log[1-x]^3-34/3*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x^-1*hLZ-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-4*Log[x]*Log[1-x]*PolyLog[2,x]+6*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-298/3*Log[x]*Log[s^-1*mu2]*x^-1-238/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+5*Log[x]*Log[s^-1*mu2]*Pi^2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]+83/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+109/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-37/3*Log[x]*Log[s^-1*mu2]^2*x^-1-61/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+80/3*Log[x]^2+143/6*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-2+131/18*Log[x]^2*(1-x)^-1-31/4*Log[x]^2*Pi^2*x^-1-8*Log[x]^2*Pi^2*x^-1*hLZ-25/4*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+1/3*Log[x]^2*Pi^2+71/6*Log[x]^2*Log[1-x]+17/2*Log[x]^2*Log[1-x]*x^-1+10/3*Log[x]^2*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[1-x]^2-13/2*Log[x]^2*Log[1-x]^2*x^-1-10*Log[x]^2*Log[1-x]^2*(1-x)^-1+10*Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*x^-1+43/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+17*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2-23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-21/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-107/18*Log[x]^3-1/9*Log[x]^3*x^-1+19/18*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+10/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ+10/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+5*Log[x]^3*Log[s^-1*mu2]+3*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-11/12*Log[x]^4+1/12*Log[x]^4*x^-1+5/3*Log[x]^4*(1-x)^-1-6*Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1+7*Log[x]^2*PolyLog[2,x]*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-1+160/3*Log[x]*PolyLog[2,x]*(1-x)^-1+24*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*x^-1-28*Log[x]*PolyLog[3,x]*(1-x)^-1+8*PolyLog[1,2,x]+104*PolyLog[1,2,x]*x^-1+80*PolyLog[1,2,x]*(1-x)^-1+11/3*PolyLog[2,x]*Pi^2*x^-1+19/3*PolyLog[2,x]*Pi^2*(1-x)^-1+14/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-1-160/3*PolyLog[3,x]*(1-x)^-1-64*PolyLog[4,1-x]-36*PolyLog[4,1-x]*x^-1-20*PolyLog[4,1-x]*(1-x)^-1-28*PolyLog[4,-x*(1-x)^-1]-6*PolyLog[4,-x*(1-x)^-1]*x^-1-22*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,x]+4*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*(1-x)^-1;qqqq2LXTL21=+Nc^-5*(511/8+511/4*x^-2-511/4*x^-1-60*z3*x^-2+44*z3*x^-1-38*z3+13/3*Pi^2*x^-2+29*Pi^2*x^-1-187/6*Pi^2+4*Pi^2*x-13/30*Pi^4*x^-2-307/90*Pi^4*x^-1+307/180*Pi^4-24*Log[1-x]*x^-1-16*Log[1-x]*z3*x^-1+8*Log[1-x]*z3-5*Log[1-x]*Pi^2*x^-1+8/3*Log[1-x]*Pi^2-24*Log[1-x]^2+28*Log[1-x]^2*x^-1+4*Log[1-x]^2*x-20/3*Log[1-x]^2*Pi^2*x^-2+5*Log[1-x]^2*Pi^2*x^-1-5/2*Log[1-x]^2*Pi^2-2/3*Log[1-x]^3*x^-1+1/3*Log[1-x]^4-4/3*Log[1-x]^4*x^-2-2/3*Log[1-x]^4*x^-1-2*Log[1-x]^2*PolyLog[2,x]-8*Log[1-x]^2*PolyLog[2,x]*x^-2+4*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]*PolyLog[1,2,x]-16*Log[1-x]*PolyLog[1,2,x]*x^-2+16*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1+93/2*Log[s^-1*mu2]+93*Log[s^-1*mu2]*x^-2-93*Log[s^-1*mu2]*x^-1-48*Log[s^-1*mu2]*z3*x^-2+48*Log[s^-1*mu2]*z3*x^-1-24*Log[s^-1*mu2]*z3+2*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[s^-1*mu2]*Pi^2*x^-1-6*Log[s^-1*mu2]*Pi^2-32*Log[s^-1*mu2]*Log[1-x]-64*Log[s^-1*mu2]*Log[1-x]*x^-2+58*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-3*Log[s^-1*mu2]*Log[1-x]^2+10*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^3-4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+25*Log[s^-1*mu2]^2+50*Log[s^-1*mu2]^2*x^-2-50*Log[s^-1*mu2]^2*x^-1-26/3*Log[s^-1*mu2]^2*Pi^2*x^-2+32/3*Log[s^-1*mu2]^2*Pi^2*x^-1-16/3*Log[s^-1*mu2]^2*Pi^2-12*Log[s^-1*mu2]^2*Log[1-x]-24*Log[s^-1*mu2]^2*Log[1-x]*x^-2+22*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[s^-1*mu2]^2*Log[1-x]^2+8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+6*Log[s^-1*mu2]^3+12*Log[s^-1*mu2]^3*x^-2-12*Log[s^-1*mu2]^3*x^-1-4*Log[s^-1*mu2]^3*Log[1-x]-8*Log[s^-1*mu2]^3*Log[1-x]*x^-2+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+Log[s^-1*mu2]^4+2*Log[s^-1*mu2]^4*x^-2-2*Log[s^-1*mu2]^4*x^-1-141/2*Log[x]-93*Log[x]*x^-2+141*Log[x]*x^-1+48*Log[x]*z3*x^-2-80*Log[x]*z3*x^-1+40*Log[x]*z3-2*Log[x]*Pi^2*x^-2-10/3*Log[x]*Pi^2*x^-1+19/3*Log[x]*Pi^2+88*Log[x]*Log[1-x]+64*Log[x]*Log[1-x]*x^-2-114*Log[x]*Log[1-x]*x^-1-8*Log[x]*Log[1-x]*x+52/3*Log[x]*Log[1-x]*Pi^2*x^-2-6*Log[x]*Log[1-x]*Pi^2*x^-1+3*Log[x]*Log[1-x]*Pi^2+Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^3+8/3*Log[x]*Log[1-x]^3*x^-2+8*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]*PolyLog[2,x]+24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-56*Log[x]*Log[s^-1*mu2]-100*Log[x]*Log[s^-1*mu2]*x^-2+112*Log[x]*Log[s^-1*mu2]*x^-1+52/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-40/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Pi^2+34*Log[x]*Log[s^-1*mu2]*Log[1-x]+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-20*Log[x]*Log[s^-1*mu2]^2-36*Log[x]*Log[s^-1*mu2]^2*x^-2+40*Log[x]*Log[s^-1*mu2]^2*x^-1+14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]^3-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+7*Log[x]^2+50*Log[x]^2*x^-2-38*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-1+4*Log[x]^2*x-26/3*Log[x]^2*Pi^2*x^-2+22/3*Log[x]^2*Pi^2*x^-1-11/3*Log[x]^2*Pi^2-22*Log[x]^2*Log[1-x]-24*Log[x]^2*Log[1-x]*x^-2+34*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[1-x]^2+4*Log[x]^2*Log[1-x]^2*x^-2-4*Log[x]^2*Log[1-x]^2*x^-1+16*Log[x]^2*Log[s^-1*mu2]+36*Log[x]^2*Log[s^-1*mu2]*x^-2-32*Log[x]^2*Log[s^-1*mu2]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2+12*Log[x]^2*Log[s^-1*mu2]^2*x^-2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-2/3*Log[x]^3-12*Log[x]^3*x^-2+4/3*Log[x]^3*x^-1-2/3*Log[x]^3*Log[1-x]+8/3*Log[x]^3*Log[1-x]*x^-2+4/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[s^-1*mu2]*x^-2-1/3*Log[x]^4+2*Log[x]^4*x^-2+2/3*Log[x]^4*x^-1-16*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+32*Log[x]^2*PolyLog[2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-2+32*Log[x]*PolyLog[1,2,x]*x^-1+4*Log[x]*PolyLog[2,x]-16*Log[x]*PolyLog[2,x]*x^-1+48*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2-96*Log[x]*PolyLog[3,x]*x^-1+8*PolyLog[1,2,x]-12*PolyLog[1,2,x]*x^-1+56/3*PolyLog[2,x]*Pi^2*x^-2-4/3*PolyLog[2,x]*Pi^2*x^-1+2/3*PolyLog[2,x]*Pi^2-4*PolyLog[3,x]+16*PolyLog[3,x]*x^-1-32*PolyLog[4,1-x]+64*PolyLog[4,1-x]*x^-1+28*PolyLog[4,-x*(1-x)^-1]-16*PolyLog[4,-x*(1-x)^-1]*x^-2-56*PolyLog[4,-x*(1-x)^-1]*x^-1-36*PolyLog[4,x]-48*PolyLog[4,x]*x^-2+72*PolyLog[4,x]*x^-1)+Nc^-4*(-511/8*x^-1-511/8*(1-x)^-1+62*z3*x^-1+38*z3*(1-x)^-1-24*z3-19/2*Pi^2*x^-1-25/6*Pi^2*(1-x)^-1-36*Pi^2-763/180*Pi^4*x^-1-65/18*Pi^4*(1-x)^-1+5/36*Pi^4-51/4*Log[1-x]*x^-1+141/4*Log[1-x]*(1-x)^-1-12*Log[1-x]*z3*x^-1-64*Log[1-x]*z3*(1-x)^-1+52*Log[1-x]*z3+13/6*Log[1-x]*Pi^2*x^-1+5/3*Log[1-x]*Pi^2*(1-x)^-1+21/2*Log[1-x]*Pi^2-36*Log[1-x]^2+10*Log[1-x]^2*x^-2-7/2*Log[1-x]^2*x^-1-33/2*Log[1-x]^2*(1-x)^-1+127/12*Log[1-x]^2*Pi^2*x^-1+29/4*Log[1-x]^2*Pi^2*(1-x)^-1+17/6*Log[1-x]^2*Pi^2+13/2*Log[1-x]^3+9/2*Log[1-x]^3*x^-1+10/3*Log[1-x]^3*(1-x)^-1-29/12*Log[1-x]^4-47/12*Log[1-x]^4*x^-1-7/6*Log[1-x]^4*(1-x)^-1-38*Log[1-x]^2*PolyLog[2,x]-25*Log[1-x]^2*PolyLog[2,x]*x^-1+15*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-52*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-1+28*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]+36*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-93/2*Log[s^-1*mu2]*x^-1-93/2*Log[s^-1*mu2]*(1-x)^-1+24*Log[s^-1*mu2]*z3*x^-1+24*Log[s^-1*mu2]*z3*(1-x)^-1-11/2*Log[s^-1*mu2]*Pi^2*x^-1-5/2*Log[s^-1*mu2]*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]*Pi^2+32*Log[s^-1*mu2]*Log[1-x]*x^-1+44*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-53/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-59/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2-15/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1-25/2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^3+5*Log[s^-1*mu2]*Log[1-x]^3*x^-1+3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-25*Log[s^-1*mu2]^2*x^-1-25*Log[s^-1*mu2]^2*(1-x)^-1+65/6*Log[s^-1*mu2]^2*Pi^2*x^-1+71/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+16*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-11/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-6*Log[s^-1*mu2]^3*x^-1-6*Log[s^-1*mu2]^3*(1-x)^-1+4*Log[s^-1*mu2]^3*Log[1-x]*x^-1+4*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-Log[s^-1*mu2]^4*x^-1-Log[s^-1*mu2]^4*(1-x)^-1+237/4*Log[x]*x^-1+45/4*Log[x]*(1-x)^-1-44*Log[x]*z3*x^-1-8*Log[x]*z3*(1-x)^-1-28*Log[x]*z3+14/3*Log[x]*Pi^2*x^-1+3/2*Log[x]*Pi^2*(1-x)^-1+15/2*Log[x]*Pi^2+72*Log[x]*Log[1-x]-53*Log[x]*Log[1-x]*x^-1-63*Log[x]*Log[1-x]*(1-x)^-1+1/2*Log[x]*Log[1-x]*Pi^2*x^-1-25/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+3*Log[x]*Log[1-x]*Pi^2-27/2*Log[x]*Log[1-x]^2+7*Log[x]*Log[1-x]^2*x^-1+39/2*Log[x]*Log[1-x]^2*(1-x)^-1-31/3*Log[x]*Log[1-x]^3-7*Log[x]*Log[1-x]^3*x^-1+2/3*Log[x]*Log[1-x]^3*(1-x)^-1+24*Log[x]*Log[1-x]*PolyLog[2,x]+26*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+82*Log[x]*Log[s^-1*mu2]*x^-1+70*Log[x]*Log[s^-1*mu2]*(1-x)^-1-1/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-13/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Pi^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]-35*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-45*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+21*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+30*Log[x]*Log[s^-1*mu2]^2*x^-1+26*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-23*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-36*Log[x]^2-65/2*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-19/2*Log[x]^2*(1-x)^-1+27/4*Log[x]^2*Pi^2*x^-1+133/12*Log[x]^2*Pi^2*(1-x)^-1-9/2*Log[x]^2*Pi^2+15/2*Log[x]^2*Log[1-x]+31/2*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]*(1-x)^-1+19/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-1-21/2*Log[x]^2*Log[1-x]^2*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]-47/2*Log[x]^2*Log[s^-1*mu2]*x^-1-17/2*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+19*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]^2-29/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-27/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/2*Log[x]^3+4*Log[x]^3*x^-1+7/2*Log[x]^3*(1-x)^-1-3*Log[x]^3*Log[1-x]-10/3*Log[x]^3*Log[1-x]*x^-1-Log[x]^3*Log[1-x]*(1-x)^-1+6*Log[x]^3*Log[s^-1*mu2]+7*Log[x]^3*Log[s^-1*mu2]*x^-1+3*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-7/4*Log[x]^4-3/4*Log[x]^4*x^-1+1/3*Log[x]^4*(1-x)^-1-10*Log[x]^2*PolyLog[2,x]+11*Log[x]^2*PolyLog[2,x]*x^-1+15*Log[x]^2*PolyLog[2,x]*(1-x)^-1+28*Log[x]*PolyLog[1,2,x]+56*Log[x]*PolyLog[1,2,x]*x^-1+20*Log[x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[x]*PolyLog[2,x]+6*Log[x]*PolyLog[2,x]*x^-1+2*Log[x]*PolyLog[2,x]*(1-x)^-1+20*Log[x]*PolyLog[3,x]-28*Log[x]*PolyLog[3,x]*x^-1-24*Log[x]*PolyLog[3,x]*(1-x)^-1+24*PolyLog[1,2,x]+6*PolyLog[1,2,x]*x^-1+2*PolyLog[1,2,x]*(1-x)^-1+71/3*PolyLog[2,x]*Pi^2*x^-1+47/3*PolyLog[2,x]*Pi^2*(1-x)^-1+14/3*PolyLog[2,x]*Pi^2-24*PolyLog[3,x]-6*PolyLog[3,x]*x^-1-2*PolyLog[3,x]*(1-x)^-1-48*PolyLog[4,1-x]+12*PolyLog[4,1-x]*x^-1+44*PolyLog[4,1-x]*(1-x)^-1-28*PolyLog[4,-x*(1-x)^-1]-62*PolyLog[4,-x*(1-x)^-1]*x^-1-14*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]-28*PolyLog[4,x]*x^-1+4*PolyLog[4,x]*(1-x)^-1)+Nc^-4*Nf*(-2740/81-5480/81*x^-2+5480/81*x^-1-152/9*z3*x^-2+152/9*z3*x^-1-76/9*z3-26/27*Pi^2*x^-2-82/27*Pi^2*x^-1+59/27*Pi^2+112/27*Log[1-x]+224/27*Log[1-x]*x^-2-32/27*Log[1-x]*x^-1-8/3*Log[1-x]*Pi^2*x^-2+32/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2+32/9*Log[1-x]^2-52/9*Log[1-x]^2*x^-1-8/9*Log[1-x]^3-8/9*Log[1-x]^3*x^-2+16/9*Log[1-x]^3*x^-1-832/27*Log[s^-1*mu2]-1664/27*Log[s^-1*mu2]*x^-2+1664/27*Log[s^-1*mu2]*x^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-2-20/9*Log[s^-1*mu2]*Pi^2*x^-1+10/9*Log[s^-1*mu2]*Pi^2+80/9*Log[s^-1*mu2]*Log[1-x]+160/9*Log[s^-1*mu2]*Log[1-x]*x^-2-136/9*Log[s^-1*mu2]*Log[1-x]*x^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-94/9*Log[s^-1*mu2]^2-188/9*Log[s^-1*mu2]^2*x^-2+188/9*Log[s^-1*mu2]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]+8*Log[s^-1*mu2]^2*Log[1-x]*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1+1024/27*Log[x]+1664/27*Log[x]*x^-2-2048/27*Log[x]*x^-1+4/9*Log[x]*Pi^2*x^-2+28/9*Log[x]*Pi^2*x^-1-14/9*Log[x]*Pi^2-16*Log[x]*Log[1-x]-160/9*Log[x]*Log[1-x]*x^-2+80/3*Log[x]*Log[1-x]*x^-1+4/3*Log[x]*Log[1-x]^2+8/3*Log[x]*Log[1-x]^2*x^-2-8/3*Log[x]*Log[1-x]^2*x^-1+212/9*Log[x]*Log[s^-1*mu2]+376/9*Log[x]*Log[s^-1*mu2]*x^-2-424/9*Log[x]*Log[s^-1*mu2]*x^-1-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+16/3*Log[x]*Log[s^-1*mu2]^2+32/3*Log[x]*Log[s^-1*mu2]^2*x^-2-32/3*Log[x]*Log[s^-1*mu2]^2*x^-1-22/3*Log[x]^2-188/9*Log[x]^2*x^-2+44/3*Log[x]^2*x^-1+8/3*Log[x]^2*Log[1-x]+8/3*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+32/9*Log[x]^3*x^-2-16/3*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*PolyLog[1,2,x]-16/3*PolyLog[1,2,x]*x^-2+16/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1)+Nc^-3*(81245/648+81245/324*x^-2-81245/324*x^-1-280/9*z3*x^-2-8/9*z3*x^-1-2*z3*(1-x)^-1+22/9*z3+716/27*Pi^2*x^-2-1220/27*Pi^2*x^-1+74/3*Pi^2*(1-x)^-1+538/27*Pi^2-16*Pi^2*x+7/30*Pi^4*x^-2+136/45*Pi^4*x^-1+151/45*Pi^4*(1-x)^-2-146/45*Pi^4*(1-x)^-1+1/9*Pi^4-1132/27*Log[1-x]-1616/27*Log[1-x]*x^-2+1820/27*Log[1-x]*x^-1+24*Log[1-x]*(1-x)^-1+56*Log[1-x]*z3*x^-2-64*Log[1-x]*z3*x^-1+40*Log[1-x]*z3*(1-x)^-2-80*Log[1-x]*z3*(1-x)^-1+72*Log[1-x]*z3+32/3*Log[1-x]*Pi^2*x^-2-193/18*Log[1-x]*Pi^2*x^-1-8/3*Log[1-x]*Pi^2*(1-x)^-1+103/9*Log[1-x]*Pi^2+115/9*Log[1-x]^2-152/9*Log[1-x]^2*x^-1+6*Log[1-x]^2*(1-x)^-1-16*Log[1-x]^2*x+86/3*Log[1-x]^2*Pi^2*x^-2+16*Log[1-x]^2*Pi^2*x^-2*hLZ-59/2*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ-14/3*Log[1-x]^2*Pi^2*(1-x)^-2-Log[1-x]^2*Pi^2*(1-x)^-1+61/4*Log[1-x]^2*Pi^2+8*Log[1-x]^2*Pi^2*hLZ+62/9*Log[1-x]^3+44/9*Log[1-x]^3*x^-2-67/9*Log[1-x]^3*x^-1-16/3*Log[1-x]^3*(1-x)^-1-7/4*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+2/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2+17/6*Log[1-x]^4*(1-x)^-1-57*Log[1-x]^2*PolyLog[2,x]-36*Log[1-x]^2*PolyLog[2,x]*x^-2+58*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+56*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-72*Log[1-x]*PolyLog[1,2,x]-40*Log[1-x]*PolyLog[1,2,x]*x^-2+64*Log[1-x]*PolyLog[1,2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+24*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-32*Log[1-x]*PolyLog[3,x]*x^-1-24*Log[1-x]*PolyLog[3,x]*(1-x)^-2-16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+3785/54*Log[s^-1*mu2]+3785/27*Log[s^-1*mu2]*x^-2-3785/27*Log[s^-1*mu2]*x^-1+40*Log[s^-1*mu2]*z3*x^-2-40*Log[s^-1*mu2]*z3*x^-1+20*Log[s^-1*mu2]*z3+76/9*Log[s^-1*mu2]*Pi^2*x^-2-43/9*Log[s^-1*mu2]*Pi^2*x^-1+7*Log[s^-1*mu2]*Pi^2*(1-x)^-1-46/9*Log[s^-1*mu2]*Pi^2+85/9*Log[s^-1*mu2]*Log[1-x]+224/9*Log[s^-1*mu2]*Log[1-x]*x^-2-221/9*Log[s^-1*mu2]*Log[1-x]*x^-1+6*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-50/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+74/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-5/6*Log[s^-1*mu2]*Log[1-x]^2-25/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]^3+8*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-74/9*Log[s^-1*mu2]^2-148/9*Log[s^-1*mu2]^2*x^-2+148/9*Log[s^-1*mu2]^2*x^-1-10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-5/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-11/3*Log[s^-1*mu2]^2*Pi^2+7*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2-16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-74/9*Log[s^-1*mu2]^3-148/9*Log[s^-1*mu2]^3*x^-2+148/9*Log[s^-1*mu2]^3*x^-1+10*Log[s^-1*mu2]^3*Log[1-x]+20*Log[s^-1*mu2]^3*Log[1-x]*x^-2-20*Log[s^-1*mu2]^3*Log[1-x]*x^-1-3*Log[s^-1*mu2]^4-6*Log[s^-1*mu2]^4*x^-2+6*Log[s^-1*mu2]^4*x^-1-4673/54*Log[x]-3785/27*Log[x]*x^-2+4025/27*Log[x]*x^-1-12*Log[x]*(1-x)^-1-40*Log[x]*z3*x^-2+72*Log[x]*z3*x^-1+24*Log[x]*z3*(1-x)^-1-48*Log[x]*z3-76/9*Log[x]*Pi^2*x^-2-7/9*Log[x]*Pi^2*x^-1-29/6*Log[x]*Pi^2*(1-x)^-1+62/9*Log[x]*Pi^2-24*Log[x]*Log[1-x]-224/9*Log[x]*Log[1-x]*x^-2+223/3*Log[x]*Log[1-x]*x^-1+32*Log[x]*Log[1-x]*(1-x)^-2-73*Log[x]*Log[1-x]*(1-x)^-1+32*Log[x]*Log[1-x]*x+14/3*Log[x]*Log[1-x]*Pi^2*x^-2-21*Log[x]*Log[1-x]*Pi^2*x^-1-2/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-5*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+13*Log[x]*Log[1-x]*Pi^2-71/6*Log[x]*Log[1-x]^2-8/3*Log[x]*Log[1-x]^2*x^-2+2/3*Log[x]*Log[1-x]^2*x^-1-12*Log[x]*Log[1-x]^2*(1-x)^-2+23*Log[x]*Log[1-x]^2*(1-x)^-1-53/3*Log[x]*Log[1-x]^3-76/3*Log[x]*Log[1-x]^3*x^-2-8*Log[x]*Log[1-x]^3*x^-2*hLZ+22*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-8/3*Log[x]*Log[1-x]^3*(1-x)^-2+40/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*hLZ+36*Log[x]*Log[1-x]*PolyLog[2,x]+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-52*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-20*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-335/9*Log[x]*Log[s^-1*mu2]-280/9*Log[x]*Log[s^-1*mu2]*x^-2+328/9*Log[x]*Log[s^-1*mu2]*x^-1-32*Log[x]*Log[s^-1*mu2]*(1-x)^-2+29*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2+4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+23*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-54*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+29/3*Log[x]*Log[s^-1*mu2]^2+76/3*Log[x]*Log[s^-1*mu2]^2*x^-2-100/3*Log[x]*Log[s^-1*mu2]^2*x^-1-12*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-14*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+145/3*Log[x]^2+428/9*Log[x]^2*x^-2-224/3*Log[x]^2*x^-1+14*Log[x]^2*(1-x)^-1-16*Log[x]^2*x-62/3*Log[x]^2*Pi^2*x^-2-16*Log[x]^2*Pi^2*x^-2*hLZ+73/3*Log[x]^2*Pi^2*x^-1+16*Log[x]^2*Pi^2*x^-1*hLZ-22/3*Log[x]^2*Pi^2*(1-x)^-2+65/6*Log[x]^2*Pi^2*(1-x)^-1-211/12*Log[x]^2*Pi^2-8*Log[x]^2*Pi^2*hLZ+41/6*Log[x]^2*Log[1-x]+64/3*Log[x]^2*Log[1-x]*x^-2-17/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1+13/2*Log[x]^2*Log[1-x]^2-2*Log[x]^2*Log[1-x]^2*x^-2+8*Log[x]^2*Log[1-x]^2*(1-x)^-2-13*Log[x]^2*Log[1-x]^2*(1-x)^-1-17/6*Log[x]^2*Log[s^-1*mu2]-4/3*Log[x]^2*Log[s^-1*mu2]*x^-2+20/3*Log[x]^2*Log[s^-1*mu2]*x^-1+7*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-13*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+3/2*Log[x]^2*Log[s^-1*mu2]^2-12*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-7*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+7/3*Log[x]^3-68/9*Log[x]^3*x^-2-20/3*Log[x]^3*x^-1-Log[x]^3*(1-x)^-1+2*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-2+8*Log[x]^3*Log[1-x]*x^-2*hLZ-6*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ+2*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*hLZ+2*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-3/4*Log[x]^4+2*Log[x]^4*x^-2-2/3*Log[x]^4*x^-1-Log[x]^4*(1-x)^-2+13/6*Log[x]^4*(1-x)^-1-11*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*x^-2+4*Log[x]^2*PolyLog[2,x]*x^-1-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-48*Log[x]*PolyLog[1,2,x]*x^-1-24*Log[x]*PolyLog[1,2,x]*(1-x)^-2-16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+58/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2+4/3*Log[x]*PolyLog[2,x]*x^-1-10*Log[x]*PolyLog[2,x]*(1-x)^-1-8*Log[x]*PolyLog[3,x]+48*Log[x]*PolyLog[3,x]*x^-1+24*Log[x]*PolyLog[3,x]*(1-x)^-2-32*Log[x]*PolyLog[3,x]*(1-x)^-1-10/3*PolyLog[1,2,x]+16/3*PolyLog[1,2,x]*x^-2+86/3*PolyLog[1,2,x]*x^-1-16*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[2,x]*Pi^2*x^-2-50/3*PolyLog[2,x]*Pi^2*x^-1-52/3*PolyLog[2,x]*Pi^2*(1-x)^-2+2*PolyLog[2,x]*Pi^2*(1-x)^-1+22/3*PolyLog[2,x]*Pi^2-58/3*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2-4/3*PolyLog[3,x]*x^-1+10*PolyLog[3,x]*(1-x)^-1-54*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-2+32*PolyLog[4,1-x]*x^-1-40*PolyLog[4,1-x]*(1-x)^-2+76*PolyLog[4,1-x]*(1-x)^-1-60*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2+84*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+36*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-22*PolyLog[4,x]+24*PolyLog[4,x]*x^-2-20*PolyLog[4,x]*x^-1+64*PolyLog[4,x]*(1-x)^-1)+Nc^-3*Nf*(2740/81*x^-1+2740/81*(1-x)^-1+40/9*z3*x^-1+40/9*z3*(1-x)^-1+67/27*Pi^2*x^-1+31/27*Pi^2*(1-x)^-1+64/9*Pi^2-184/27*Log[1-x]*x^-1-568/27*Log[1-x]*(1-x)^-1-7/9*Log[1-x]*Pi^2*x^-1+1/3*Log[1-x]*Pi^2*(1-x)^-1-14/9*Log[1-x]*Pi^2+64/9*Log[1-x]^2+41/9*Log[1-x]^2*x^-1+19/3*Log[1-x]^2*(1-x)^-1-14/9*Log[1-x]^3-2*Log[1-x]^3*x^-1-8/9*Log[1-x]^3*(1-x)^-1+832/27*Log[s^-1*mu2]*x^-1+832/27*Log[s^-1*mu2]*(1-x)^-1+20/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8/3*Log[s^-1*mu2]*Pi^2-98/9*Log[s^-1*mu2]*Log[1-x]*x^-1-146/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2+14/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+10/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+94/9*Log[s^-1*mu2]^2*x^-1+94/9*Log[s^-1*mu2]^2*(1-x)^-1-14/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-14/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^3*x^-1+16/9*Log[s^-1*mu2]^3*(1-x)^-1-872/27*Log[x]*x^-1-488/27*Log[x]*(1-x)^-1+11/9*Log[x]*Pi^2*x^-1+13/9*Log[x]*Pi^2*(1-x)^-1-10/9*Log[x]*Pi^2-128/9*Log[x]*Log[1-x]+136/9*Log[x]*Log[1-x]*x^-1+152/9*Log[x]*Log[1-x]*(1-x)^-1+2*Log[x]*Log[1-x]^2-14/3*Log[x]*Log[1-x]^2*x^-1-20/3*Log[x]*Log[1-x]^2*(1-x)^-1-250/9*Log[x]*Log[s^-1*mu2]*x^-1-202/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+44/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-26/3*Log[x]*Log[s^-1*mu2]^2*x^-1-26/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+64/9*Log[x]^2+77/9*Log[x]^2*x^-1+5*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[1-x]-2/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]+14/3*Log[x]^2*Log[s^-1*mu2]*x^-1+10/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-10/9*Log[x]^3-8/9*Log[x]^3*x^-1-2/3*Log[x]^3*(1-x)^-1+20/3*Log[x]*PolyLog[2,x]*x^-1+20/3*Log[x]*PolyLog[2,x]*(1-x)^-1+28/3*PolyLog[1,2,x]*x^-1+28/3*PolyLog[1,2,x]*(1-x)^-1-20/3*PolyLog[3,x]*x^-1-20/3*PolyLog[3,x]*(1-x)^-1)+Nc^-3*Nf^2*(200/81+400/81*x^-2-400/81*x^-1+80/27*Log[s^-1*mu2]+160/27*Log[s^-1*mu2]*x^-2-160/27*Log[s^-1*mu2]*x^-1+8/9*Log[s^-1*mu2]^2+16/9*Log[s^-1*mu2]^2*x^-2-16/9*Log[s^-1*mu2]^2*x^-1-80/27*Log[x]-160/27*Log[x]*x^-2+160/27*Log[x]*x^-1-16/9*Log[x]*Log[s^-1*mu2]-32/9*Log[x]*Log[s^-1*mu2]*x^-2+32/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]^2+16/9*Log[x]^2*x^-2-16/9*Log[x]^2*x^-1)+Nc^-2*(-81245/648*x^-1-81245/648*(1-x)^-1+86/9*z3*x^-1+338/9*z3*(1-x)^-1+32*z3-529/27*Pi^2*x^-1-295/27*Pi^2*(1-x)^-1+212/9*Pi^2+185/36*Pi^4*x^-1+76/15*Pi^4*(1-x)^-1-613/180*Pi^4+5977/108*Log[1-x]*x^-1+4345/108*Log[1-x]*(1-x)^-1-8*Log[1-x]*z3*x^-1+52*Log[1-x]*z3*(1-x)^-1-100*Log[1-x]*z3-65/9*Log[1-x]*Pi^2*x^-1-11/6*Log[1-x]*Pi^2*(1-x)^-1-203/18*Log[1-x]*Pi^2+212/9*Log[1-x]^2+6*Log[1-x]^2*x^-2-263/9*Log[1-x]^2*x^-1-22/3*Log[1-x]^2*(1-x)^-1-259/12*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-67/4*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-32/3*Log[1-x]^2*Pi^2-107/18*Log[1-x]^3+43/6*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*(1-x)^-1+25/4*Log[1-x]^4+13/4*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-1+84*Log[1-x]^2*PolyLog[2,x]+49*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+100*Log[1-x]*PolyLog[1,2,x]+56*Log[1-x]*PolyLog[1,2,x]*x^-1-4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-36*Log[1-x]*PolyLog[3,x]-40*Log[1-x]*PolyLog[3,x]*x^-1-28*Log[1-x]*PolyLog[3,x]*(1-x)^-1-3785/54*Log[s^-1*mu2]*x^-1-3785/54*Log[s^-1*mu2]*(1-x)^-1-20*Log[s^-1*mu2]*z3*x^-1-20*Log[s^-1*mu2]*z3*(1-x)^-1-85/18*Log[s^-1*mu2]*Pi^2*x^-1-61/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1+1/3*Log[s^-1*mu2]*Pi^2-67/9*Log[s^-1*mu2]*Log[1-x]*x^-1-73/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+58/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+64/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]*Pi^2+1/3*Log[s^-1*mu2]*Log[1-x]^2-61/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+43/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^3-5*Log[s^-1*mu2]*Log[1-x]^3*x^-1-3*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+74/9*Log[s^-1*mu2]^2*x^-1+74/9*Log[s^-1*mu2]^2*(1-x)^-1-41/6*Log[s^-1*mu2]^2*Pi^2*x^-1-53/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5*Log[s^-1*mu2]^2*Pi^2-19/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-49/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+5*Log[s^-1*mu2]^2*Log[1-x]^2+25/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+21/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+74/9*Log[s^-1*mu2]^3*x^-1+74/9*Log[s^-1*mu2]^3*(1-x)^-1-10*Log[s^-1*mu2]^3*Log[1-x]*x^-1-10*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+3*Log[s^-1*mu2]^4*x^-1+3*Log[s^-1*mu2]^4*(1-x)^-1+8057/108*Log[x]*x^-1+9689/108*Log[x]*(1-x)^-1+32*Log[x]*z3*x^-1-4*Log[x]*z3*(1-x)^-1+20*Log[x]*z3-145/18*Log[x]*Pi^2*x^-1-103/9*Log[x]*Pi^2*(1-x)^-1-91/18*Log[x]*Pi^2-424/9*Log[x]*Log[1-x]+257/9*Log[x]*Log[1-x]*x^-1+157/9*Log[x]*Log[1-x]*(1-x)^-1-13/2*Log[x]*Log[1-x]*Pi^2*x^-1-17/6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi^2+35/2*Log[x]*Log[1-x]^2+26/3*Log[x]*Log[1-x]^2*x^-1-59/6*Log[x]*Log[1-x]^2*(1-x)^-1+67/3*Log[x]*Log[1-x]^3+19*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+6*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-20*Log[x]*Log[1-x]*PolyLog[2,x]-34*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-17/9*Log[x]*Log[s^-1*mu2]*x^-1-11/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+10/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-10*Log[x]*Log[s^-1*mu2]*Pi^2-2/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+25*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+79/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-37*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-33*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-67/3*Log[x]*Log[s^-1*mu2]^2*x^-1-37/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+37*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+41*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-18*Log[x]*Log[s^-1*mu2]^3*x^-1-18*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+212/9*Log[x]^2+16/9*Log[x]^2*x^-1+2*Log[x]^2*(1-x)^-2-9*Log[x]^2*(1-x)^-1+7/12*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ-21/4*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+13/3*Log[x]^2*Pi^2-103/6*Log[x]^2*Log[1-x]-143/6*Log[x]^2*Log[1-x]*x^-1-10*Log[x]^2*Log[1-x]*(1-x)^-1-27/2*Log[x]^2*Log[1-x]^2+6*Log[x]^2*Log[1-x]^2*x^-1+37/2*Log[x]^2*Log[1-x]^2*(1-x)^-1+1/3*Log[x]^2*Log[s^-1*mu2]+107/6*Log[x]^2*Log[s^-1*mu2]*x^-1-5/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-25*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-39*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+5*Log[x]^2*Log[s^-1*mu2]^2+49/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+45/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+5/18*Log[x]^3-4/9*Log[x]^3*x^-1-5/6*Log[x]^3*(1-x)^-1+5*Log[x]^3*Log[1-x]+4/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ-5/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-10*Log[x]^3*Log[s^-1*mu2]-9*Log[x]^3*Log[s^-1*mu2]*x^-1-Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+31/12*Log[x]^4+1/12*Log[x]^4*x^-1-13/6*Log[x]^4*(1-x)^-1+16*Log[x]^2*PolyLog[2,x]-11*Log[x]^2*PolyLog[2,x]*x^-1-21*Log[x]^2*PolyLog[2,x]*(1-x)^-1-20*Log[x]*PolyLog[1,2,x]-68*Log[x]*PolyLog[1,2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1-32*Log[x]*PolyLog[2,x]-68/3*Log[x]*PolyLog[2,x]*x^-1-128/3*Log[x]*PolyLog[2,x]*(1-x)^-1-44*Log[x]*PolyLog[3,x]+36*Log[x]*PolyLog[3,x]*x^-1+48*Log[x]*PolyLog[3,x]*(1-x)^-1-32*PolyLog[1,2,x]-292/3*PolyLog[1,2,x]*x^-1-208/3*PolyLog[1,2,x]*(1-x)^-1-85/3*PolyLog[2,x]*Pi^2*x^-1-21*PolyLog[2,x]*Pi^2*(1-x)^-1-28/3*PolyLog[2,x]*Pi^2+32*PolyLog[3,x]+68/3*PolyLog[3,x]*x^-1+128/3*PolyLog[3,x]*(1-x)^-1+112*PolyLog[4,1-x]+24*PolyLog[4,1-x]*x^-1-24*PolyLog[4,1-x]*(1-x)^-1+56*PolyLog[4,-x*(1-x)^-1]+74*PolyLog[4,-x*(1-x)^-1]*x^-1+30*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+112*PolyLog[4,x]+24*PolyLog[4,x]*x^-1-24*PolyLog[4,x]*(1-x)^-1)+Nc^-2*Nf*(10/81+20/81*x^-2-20/81*x^-1-32/9*z3*x^-2+32/9*z3*x^-1+8/3*z3*(1-x)^-2-8/3*z3*(1-x)^-1-4/9*z3-188/27*Pi^2*x^-2+374/27*Pi^2*x^-1-2*Pi^2*(1-x)^-1-190/27*Pi^2-8/3*Log[1-x]-112/9*Log[1-x]*x^-2+16/9*Log[1-x]*x^-1-64/9*Log[1-x]*(1-x)^-1+4*Log[1-x]*Pi^2*x^-2-16/3*Log[1-x]*Pi^2*x^-1+16/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-34/9*Log[1-x]^2+26/3*Log[1-x]^2*x^-1-28/9*Log[1-x]^2*(1-x)^-1+4/9*Log[1-x]^3+4/3*Log[1-x]^3*x^-2-8/3*Log[1-x]^3*x^-1+16/9*Log[1-x]^3*(1-x)^-1+364/27*Log[s^-1*mu2]+728/27*Log[s^-1*mu2]*x^-2-728/27*Log[s^-1*mu2]*x^-1-40/9*Log[s^-1*mu2]*Pi^2*x^-2+76/9*Log[s^-1*mu2]*Pi^2*x^-1-4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-32/9*Log[s^-1*mu2]*Pi^2-12*Log[s^-1*mu2]*Log[1-x]-80/3*Log[s^-1*mu2]*Log[1-x]*x^-2+68/3*Log[s^-1*mu2]*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2+4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+100/9*Log[s^-1*mu2]^2+200/9*Log[s^-1*mu2]^2*x^-2-200/9*Log[s^-1*mu2]^2*x^-1-6*Log[s^-1*mu2]^2*Log[1-x]-12*Log[s^-1*mu2]^2*Log[1-x]*x^-2+12*Log[s^-1*mu2]^2*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1-292/27*Log[x]-56/3*Log[x]*x^-2+296/9*Log[x]*x^-1+112/27*Log[x]*(1-x)^-2-16/27*Log[x]*(1-x)^-1+40/9*Log[x]*Pi^2*x^-2-8*Log[x]*Pi^2*x^-1-4/3*Log[x]*Pi^2*(1-x)^-2+16/9*Log[x]*Pi^2*(1-x)^-1+28/9*Log[x]*Pi^2+16*Log[x]*Log[1-x]+80/3*Log[x]*Log[1-x]*x^-2-40*Log[x]*Log[1-x]*x^-1-80/9*Log[x]*Log[1-x]*(1-x)^-2+40/3*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-4*Log[x]*Log[1-x]^2*x^-2+4*Log[x]*Log[1-x]^2*x^-1+4*Log[x]*Log[1-x]^2*(1-x)^-2-16/3*Log[x]*Log[1-x]^2*(1-x)^-1-92/9*Log[x]*Log[s^-1*mu2]-80/3*Log[x]*Log[s^-1*mu2]*x^-2+32*Log[x]*Log[s^-1*mu2]*x^-1+80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+24*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-14/3*Log[x]*Log[s^-1*mu2]^2-40/3*Log[x]*Log[s^-1*mu2]^2*x^-2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-1+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-10/9*Log[x]^2+40/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1-26/9*Log[x]^2*(1-x)^-1-16/3*Log[x]^2*Log[1-x]-20/3*Log[x]^2*Log[1-x]*x^-2+32/3*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3+8/9*Log[x]^3*x^-2-40/9*Log[x]^3*x^-1-4/9*Log[x]^3*(1-x)^-2+8/9*Log[x]^3*(1-x)^-1+4*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*x^-2-32/3*Log[x]*PolyLog[2,x]*x^-1-8/3*Log[x]*PolyLog[2,x]*(1-x)^-2+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]+8*PolyLog[1,2,x]*x^-2-8*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-2+16/3*PolyLog[1,2,x]*(1-x)^-1-4*PolyLog[3,x]-32/3*PolyLog[3,x]*x^-2+32/3*PolyLog[3,x]*x^-1+8/3*PolyLog[3,x]*(1-x)^-2-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^-2*Nf^2*(-200/81*x^-1-200/81*(1-x)^-1+40/27*Log[1-x]*x^-1+40/27*Log[1-x]*(1-x)^-1-4/9*Log[1-x]^2*x^-1-4/9*Log[1-x]^2*(1-x)^-1-80/27*Log[s^-1*mu2]*x^-1-80/27*Log[s^-1*mu2]*(1-x)^-1+8/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/9*Log[s^-1*mu2]^2*x^-1-8/9*Log[s^-1*mu2]^2*(1-x)^-1+40/27*Log[x]*x^-1+40/27*Log[x]*(1-x)^-1+8/9*Log[x]*Log[s^-1*mu2]*x^-1+8/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[x]^2*x^-1-4/9*Log[x]^2*(1-x)^-1)+Nc^-1*(-11047/72-11047/36*x^-2+11047/36*x^-1+1148/9*z3*x^-2-356/9*z3*x^-1-80/3*z3*(1-x)^-2+128/3*z3*(1-x)^-1+256/9*z3+41/27*Pi^2*x^-2-668/27*Pi^2*x^-1-67/3*Pi^2*(1-x)^-1+2105/54*Pi^2+24*Pi^2*x+91/90*Pi^4*x^-2+227/90*Pi^4*x^-1-238/45*Pi^4*(1-x)^-2+322/45*Pi^4*(1-x)^-1-1177/180*Pi^4+128/3*Log[1-x]+808/9*Log[1-x]*x^-2-532/9*Log[1-x]*x^-1+40/9*Log[1-x]*(1-x)^-1-84*Log[1-x]*z3*x^-2+116*Log[1-x]*z3*x^-1-40*Log[1-x]*z3*(1-x)^-2+104*Log[1-x]*z3*(1-x)^-1-122*Log[1-x]*z3-16*Log[1-x]*Pi^2*x^-2+71/3*Log[1-x]*Pi^2*x^-1-40/9*Log[1-x]*Pi^2*(1-x)^-1-94/9*Log[1-x]*Pi^2+109/9*Log[1-x]^2-83/3*Log[1-x]^2*x^-1+22/9*Log[1-x]^2*(1-x)^-1+24*Log[1-x]^2*x-100/3*Log[1-x]^2*Pi^2*x^-2-24*Log[1-x]^2*Pi^2*x^-2*hLZ+39*Log[1-x]^2*Pi^2*x^-1+24*Log[1-x]^2*Pi^2*x^-1*hLZ+40/3*Log[1-x]^2*Pi^2*(1-x)^-2+8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ-8*Log[1-x]^2*Pi^2*(1-x)^-1-8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-43/2*Log[1-x]^2*Pi^2-8*Log[1-x]^2*Pi^2*hLZ-58/9*Log[1-x]^3-22/3*Log[1-x]^3*x^-2+12*Log[1-x]^3*x^-1+8/9*Log[1-x]^3*(1-x)^-1+3/2*Log[1-x]^4+2/3*Log[1-x]^4*x^-2+5/3*Log[1-x]^4*x^-1-2*Log[1-x]^4*(1-x)^-2-11/3*Log[1-x]^4*(1-x)^-1+94*Log[1-x]^2*PolyLog[2,x]+64*Log[1-x]^2*PolyLog[2,x]*x^-2-88*Log[1-x]^2*PolyLog[2,x]*x^-1-8*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-52*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+120*Log[1-x]*PolyLog[1,2,x]+80*Log[1-x]*PolyLog[1,2,x]*x^-2-112*Log[1-x]*PolyLog[1,2,x]*x^-1-80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-12*Log[1-x]*PolyLog[3,x]-8*Log[1-x]*PolyLog[3,x]*x^-2-8*Log[1-x]*PolyLog[3,x]*x^-1+40*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1-237/2*Log[s^-1*mu2]-237*Log[s^-1*mu2]*x^-2+237*Log[s^-1*mu2]*x^-1+64*Log[s^-1*mu2]*z3*x^-2-64*Log[s^-1*mu2]*z3*x^-1+32*Log[s^-1*mu2]*z3+58/9*Log[s^-1*mu2]*Pi^2*x^-2-220/9*Log[s^-1*mu2]*Pi^2*x^-1-8/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+176/9*Log[s^-1*mu2]*Pi^2+36*Log[s^-1*mu2]*Log[1-x]+224/3*Log[s^-1*mu2]*Log[1-x]*x^-2-194/3*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+68/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-86/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-12*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-20*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+19/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ-1/3*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1+32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3-6*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-95/3*Log[s^-1*mu2]^2-190/3*Log[s^-1*mu2]^2*x^-2+190/3*Log[s^-1*mu2]^2*x^-1+26/3*Log[s^-1*mu2]^2*Pi^2*x^-2-14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-10*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+22/3*Log[s^-1*mu2]^2*Pi^2+11*Log[s^-1*mu2]^2*Log[1-x]+18*Log[s^-1*mu2]^2*Log[1-x]*x^-2-22*Log[s^-1*mu2]^2*Log[1-x]*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-14/9*Log[s^-1*mu2]^3-28/9*Log[s^-1*mu2]^3*x^-2+28/9*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+3*Log[s^-1*mu2]^4+6*Log[s^-1*mu2]^4*x^-2-6*Log[s^-1*mu2]^4*x^-1+599/6*Log[x]+4783/27*Log[x]*x^-2-6319/27*Log[x]*x^-1-808/27*Log[x]*(1-x)^-2+748/27*Log[x]*(1-x)^-1-56*Log[x]*z3*x^-2+64*Log[x]*z3*x^-1+4*Log[x]*z3*(1-x)^-2-20*Log[x]*z3*(1-x)^-1-34*Log[x]*z3-58/9*Log[x]*Pi^2*x^-2+82/3*Log[x]*Pi^2*x^-1+28/3*Log[x]*Pi^2*(1-x)^-2-100/9*Log[x]*Pi^2*(1-x)^-1-151/9*Log[x]*Pi^2-72*Log[x]*Log[1-x]-224/3*Log[x]*Log[1-x]*x^-2+80*Log[x]*Log[1-x]*x^-1+32/9*Log[x]*Log[1-x]*(1-x)^-2+98/3*Log[x]*Log[1-x]*(1-x)^-1-48*Log[x]*Log[1-x]*x-76/3*Log[x]*Log[1-x]*Pi^2*x^-2+28*Log[x]*Log[1-x]*Pi^2*x^-1+8*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-6*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-11*Log[x]*Log[1-x]*Pi^2-5/3*Log[x]*Log[1-x]^2+4*Log[x]*Log[1-x]^2*x^-2+7*Log[x]*Log[1-x]^2*x^-1+2*Log[x]*Log[1-x]^2*(1-x)^-2-41/3*Log[x]*Log[1-x]^2*(1-x)^-1+119/3*Log[x]*Log[1-x]^3+104/3*Log[x]*Log[1-x]^3*x^-2+12*Log[x]*Log[1-x]^3*x^-2*hLZ-50*Log[x]*Log[1-x]^3*x^-1-12*Log[x]*Log[1-x]^3*x^-1*hLZ-8/3*Log[x]*Log[1-x]^3*(1-x)^-2-4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-40/3*Log[x]*Log[1-x]^3*(1-x)^-1+4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+4*Log[x]*Log[1-x]^3*hLZ-24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+196/3*Log[x]*Log[s^-1*mu2]+1076/9*Log[x]*Log[s^-1*mu2]*x^-2-1232/9*Log[x]*Log[s^-1*mu2]*x^-1-32/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+20/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-112/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+76/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ+6*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-47/3*Log[x]*Log[s^-1*mu2]*Pi^2-4*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ-98/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-36*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+46*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+22/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-17*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-36*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+52*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ+23/3*Log[x]*Log[s^-1*mu2]^2+40/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1+2*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3*x^-2+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-304/9*Log[x]^2-506/9*Log[x]^2*x^-2+238/3*Log[x]^2*x^-1-157/9*Log[x]^2*(1-x)^-1+24*Log[x]^2*x+122/3*Log[x]^2*Pi^2*x^-2+24*Log[x]^2*Pi^2*x^-2*hLZ-130/3*Log[x]^2*Pi^2*x^-1-24*Log[x]^2*Pi^2*x^-1*hLZ-8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-10/3*Log[x]^2*Pi^2*(1-x)^-1+8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+67/3*Log[x]^2*Pi^2+8*Log[x]^2*Pi^2*hLZ+133/3*Log[x]^2*Log[1-x]+74/3*Log[x]^2*Log[1-x]*x^-2-155/3*Log[x]^2*Log[1-x]*x^-1-5*Log[x]^2*Log[1-x]*(1-x)^-1-7*Log[x]^2*Log[1-x]^2-4*Log[x]^2*Log[1-x]^2*x^-2+Log[x]^2*Log[1-x]^2*x^-1-12*Log[x]^2*Log[1-x]^2*(1-x)^-2+13*Log[x]^2*Log[1-x]^2*(1-x)^-1-26/3*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*x^-1-14/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+39*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+36*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-50*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ-28*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-9*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-2+8*Log[x]^2*Log[s^-1*mu2]^2*x^-1-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+10*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-100/9*Log[x]^3+64/9*Log[x]^3*x^-2+196/9*Log[x]^3*x^-1+22/9*Log[x]^3*(1-x)^-2-26/9*Log[x]^3*(1-x)^-1-17/3*Log[x]^3*Log[1-x]-32/3*Log[x]^3*Log[1-x]*x^-2-12*Log[x]^3*Log[1-x]*x^-2*hLZ+16*Log[x]^3*Log[1-x]*x^-1+12*Log[x]^3*Log[1-x]*x^-1*hLZ+16/3*Log[x]^3*Log[1-x]*(1-x)^-2+4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ-26/3*Log[x]^3*Log[1-x]*(1-x)^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-4*Log[x]^3*Log[1-x]*hLZ-5*Log[x]^3*Log[s^-1*mu2]+8*Log[x]^3*Log[s^-1*mu2]*x^-2+4*Log[x]^3*Log[s^-1*mu2]*x^-1+6*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+25/6*Log[x]^4-2*Log[x]^4*x^-2-13/3*Log[x]^4*x^-1+4/3*Log[x]^4*(1-x)^-2-3*Log[x]^4*(1-x)^-1+44*Log[x]^2*PolyLog[2,x]+40*Log[x]^2*PolyLog[2,x]*x^-2-52*Log[x]^2*PolyLog[2,x]*x^-1+24*Log[x]^2*PolyLog[2,x]*(1-x)^-2-36*Log[x]^2*PolyLog[2,x]*(1-x)^-1+20*Log[x]*PolyLog[1,2,x]-8*Log[x]*PolyLog[1,2,x]*x^-2-8*Log[x]*PolyLog[1,2,x]*x^-1+40*Log[x]*PolyLog[1,2,x]*(1-x)^-2-32*Log[x]*PolyLog[1,2,x]*(1-x)^-1+18*Log[x]*PolyLog[2,x]+40/3*Log[x]*PolyLog[2,x]*x^-2+68/3*Log[x]*PolyLog[2,x]*x^-1+80/3*Log[x]*PolyLog[2,x]*(1-x)^-2-164/3*Log[x]*PolyLog[2,x]*(1-x)^-1-112*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-2+104*Log[x]*PolyLog[3,x]*x^-1-64*Log[x]*PolyLog[3,x]*(1-x)^-2+96*Log[x]*PolyLog[3,x]*(1-x)^-1+110/3*PolyLog[1,2,x]-8*PolyLog[1,2,x]*x^-2-24*PolyLog[1,2,x]*x^-1+160/3*PolyLog[1,2,x]*(1-x)^-2-100/3*PolyLog[1,2,x]*(1-x)^-1-80/3*PolyLog[2,x]*Pi^2*x^-2+44/3*PolyLog[2,x]*Pi^2*x^-1+24*PolyLog[2,x]*Pi^2*(1-x)^-2-28/3*PolyLog[2,x]*Pi^2*(1-x)^-1-14/3*PolyLog[2,x]*Pi^2-18*PolyLog[3,x]-40/3*PolyLog[3,x]*x^-2-68/3*PolyLog[3,x]*x^-1-80/3*PolyLog[3,x]*(1-x)^-2+164/3*PolyLog[3,x]*(1-x)^-1+176*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-2-168*PolyLog[4,1-x]*x^-1+32*PolyLog[4,1-x]*(1-x)^-2-112*PolyLog[4,1-x]*(1-x)^-1+12*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*x^-2-8*PolyLog[4,-x*(1-x)^-1]*x^-1-48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+148*PolyLog[4,x]+16*PolyLog[4,x]*x^-2-112*PolyLog[4,x]*x^-1+32*PolyLog[4,x]*(1-x)^-2-112*PolyLog[4,x]*(1-x)^-1)+Nc^-1*Nf*(-10/81*x^-1-10/81*(1-x)^-1+52/9*z3*x^-1+52/9*z3*(1-x)^-1+22/27*Pi^2*x^-1+58/27*Pi^2*(1-x)^-1-32/3*Pi^2-146/27*Log[1-x]*x^-1+430/27*Log[1-x]*(1-x)^-1-2/3*Log[1-x]*Pi^2*x^-1-2*Log[1-x]*Pi^2*(1-x)^-1+20/9*Log[1-x]*Pi^2-32/3*Log[1-x]^2-2/9*Log[1-x]^2*x^-1-10/3*Log[1-x]^2*(1-x)^-1+20/9*Log[1-x]^3+10/9*Log[1-x]^3*x^-1-2/9*Log[1-x]^3*(1-x)^-1-364/27*Log[s^-1*mu2]*x^-1-364/27*Log[s^-1*mu2]*(1-x)^-1-4/9*Log[s^-1*mu2]*Pi^2*x^-1+8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Pi^2+92/9*Log[s^-1*mu2]*Log[1-x]*x^-1+164/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2-4*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-100/9*Log[s^-1*mu2]^2*x^-1-100/9*Log[s^-1*mu2]^2*(1-x)^-1+22/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+22/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32/9*Log[s^-1*mu2]^3*x^-1-32/9*Log[s^-1*mu2]^3*(1-x)^-1+734/27*Log[x]*x^-1+158/27*Log[x]*(1-x)^-1-26/9*Log[x]*Pi^2*x^-1-26/9*Log[x]*Pi^2*(1-x)^-1+16/9*Log[x]*Pi^2+64/3*Log[x]*Log[1-x]-208/9*Log[x]*Log[1-x]*x^-1-224/9*Log[x]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[1-x]^2+20/3*Log[x]*Log[1-x]^2*x^-1+28/3*Log[x]*Log[1-x]^2*(1-x)^-1+268/9*Log[x]*Log[s^-1*mu2]*x^-1+196/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]-56/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+34/3*Log[x]*Log[s^-1*mu2]^2*x^-1+34/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-32/3*Log[x]^2-50/9*Log[x]^2*x^-1-2/3*Log[x]^2*(1-x)^-1-4/3*Log[x]^2*Log[1-x]+2*Log[x]^2*Log[1-x]*x^-1+2/3*Log[x]^2*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]-4*Log[x]^2*Log[s^-1*mu2]*x^-1-8/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3-2/9*Log[x]^3*x^-1-2/9*Log[x]^3*(1-x)^-1-28/3*Log[x]*PolyLog[2,x]*x^-1-28/3*Log[x]*PolyLog[2,x]*(1-x)^-1-12*PolyLog[1,2,x]*x^-1-12*PolyLog[1,2,x]*(1-x)^-1+28/3*PolyLog[3,x]*x^-1+28/3*PolyLog[3,x]*(1-x)^-1)+Nc^-1*Nf^2*(-200/81-400/81*x^-2+400/81*x^-1-80/27*Log[s^-1*mu2]-160/27*Log[s^-1*mu2]*x^-2+160/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]^2-16/9*Log[s^-1*mu2]^2*x^-2+16/9*Log[s^-1*mu2]^2*x^-1+80/27*Log[x]+160/27*Log[x]*x^-2-160/27*Log[x]*x^-1+16/9*Log[x]*Log[s^-1*mu2]+32/9*Log[x]*Log[s^-1*mu2]*x^-2-32/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]^2-16/9*Log[x]^2*x^-2+16/9*Log[x]^2*x^-1)+Nf*(910/27+1820/27*x^-2-1820/27*x^-1+184/9*z3*x^-2-184/9*z3*x^-1-8/3*z3*(1-x)^-2+8/3*z3*(1-x)^-1+80/9*z3+214/27*Pi^2*x^-2-292/27*Pi^2*x^-1+2*Pi^2*(1-x)^-1+131/27*Pi^2-40/27*Log[1-x]+112/27*Log[1-x]*x^-2-16/27*Log[1-x]*x^-1+64/9*Log[1-x]*(1-x)^-1-4/3*Log[1-x]*Pi^2*x^-2+16/9*Log[1-x]*Pi^2*x^-1-16/9*Log[1-x]*Pi^2*(1-x)^-1+2/9*Log[1-x]^2-26/9*Log[1-x]^2*x^-1+28/9*Log[1-x]^2*(1-x)^-1+4/9*Log[1-x]^3-4/9*Log[1-x]^3*x^-2+8/9*Log[1-x]^3*x^-1-16/9*Log[1-x]^3*(1-x)^-1+52/3*Log[s^-1*mu2]+104/3*Log[s^-1*mu2]*x^-2-104/3*Log[s^-1*mu2]*x^-1+44/9*Log[s^-1*mu2]*Pi^2*x^-2-56/9*Log[s^-1*mu2]*Pi^2*x^-1+4/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1+22/9*Log[s^-1*mu2]*Pi^2+28/9*Log[s^-1*mu2]*Log[1-x]+80/9*Log[s^-1*mu2]*Log[1-x]*x^-2-68/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2-4/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-2/3*Log[s^-1*mu2]^2-4/3*Log[s^-1*mu2]^2*x^-2+4/3*Log[s^-1*mu2]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]+4*Log[s^-1*mu2]^2*Log[1-x]*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*x^-1-16/9*Log[s^-1*mu2]^3-32/9*Log[s^-1*mu2]^3*x^-2+32/9*Log[s^-1*mu2]^3*x^-1-244/9*Log[x]-1160/27*Log[x]*x^-2+1160/27*Log[x]*x^-1-112/27*Log[x]*(1-x)^-2+16/27*Log[x]*(1-x)^-1-44/9*Log[x]*Pi^2*x^-2+44/9*Log[x]*Pi^2*x^-1+4/3*Log[x]*Pi^2*(1-x)^-2-16/9*Log[x]*Pi^2*(1-x)^-1-14/9*Log[x]*Pi^2-80/9*Log[x]*Log[1-x]*x^-2+40/3*Log[x]*Log[1-x]*x^-1+80/9*Log[x]*Log[1-x]*(1-x)^-2-40/3*Log[x]*Log[1-x]*(1-x)^-1-2*Log[x]*Log[1-x]^2+4/3*Log[x]*Log[1-x]^2*x^-2-4/3*Log[x]*Log[1-x]^2*x^-1-4*Log[x]*Log[1-x]^2*(1-x)^-2+16/3*Log[x]*Log[1-x]^2*(1-x)^-1-40/3*Log[x]*Log[s^-1*mu2]-136/9*Log[x]*Log[s^-1*mu2]*x^-2+136/9*Log[x]*Log[s^-1*mu2]*x^-1-80/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+68/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-2/3*Log[x]*Log[s^-1*mu2]^2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+76/9*Log[x]^2+148/9*Log[x]^2*x^-2-148/9*Log[x]^2*x^-1+26/9*Log[x]^2*(1-x)^-1+8/3*Log[x]^2*Log[1-x]+4*Log[x]^2*Log[1-x]*x^-2-16/3*Log[x]^2*Log[1-x]*x^-1+2*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*x^-2-16/3*Log[x]^2*Log[s^-1*mu2]*x^-1+4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[x]^3-40/9*Log[x]^3*x^-2+40/9*Log[x]^3*x^-1+4/9*Log[x]^3*(1-x)^-2-8/9*Log[x]^3*(1-x)^-1+4/3*Log[x]*PolyLog[2,x]+8/3*Log[x]*PolyLog[2,x]*(1-x)^-2-8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+4/3*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-2+8/3*PolyLog[1,2,x]*x^-1+16/3*PolyLog[1,2,x]*(1-x)^-2-16/3*PolyLog[1,2,x]*(1-x)^-1-4/3*PolyLog[3,x]-8/3*PolyLog[3,x]*(1-x)^-2+8/3*PolyLog[3,x]*(1-x)^-1)+Nf^2*(200/81*x^-1+200/81*(1-x)^-1-40/27*Log[1-x]*x^-1-40/27*Log[1-x]*(1-x)^-1+4/9*Log[1-x]^2*x^-1+4/9*Log[1-x]^2*(1-x)^-1+80/27*Log[s^-1*mu2]*x^-1+80/27*Log[s^-1*mu2]*(1-x)^-1-8/9*Log[s^-1*mu2]*Log[1-x]*x^-1-8/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8/9*Log[s^-1*mu2]^2*x^-1+8/9*Log[s^-1*mu2]^2*(1-x)^-1-40/27*Log[x]*x^-1-40/27*Log[x]*(1-x)^-1-8/9*Log[x]*Log[s^-1*mu2]*x^-1-8/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4/9*Log[x]^2*x^-1+4/9*Log[x]^2*(1-x)^-1)+Nc*(-23213/648-23213/324*x^-2+23213/324*x^-1-328/9*z3*x^-2-32/9*z3*x^-1+80/3*z3*(1-x)^-2-122/3*z3*(1-x)^-1+64/9*z3-874/27*Pi^2*x^-2+1105/27*Pi^2*x^-1-7/3*Pi^2*(1-x)^-1-749/27*Pi^2-12*Pi^2*x-73/90*Pi^4*x^-2-32/15*Pi^4*x^-1+29/15*Pi^4*(1-x)^-2-176/45*Pi^4*(1-x)^-1+85/18*Pi^4-20/27*Log[1-x]-808/27*Log[1-x]*x^-2+424/27*Log[1-x]*x^-1-256/9*Log[1-x]*(1-x)^-1+28*Log[1-x]*z3*x^-2-36*Log[1-x]*z3*x^-1-24*Log[1-x]*z3*(1-x)^-1+42*Log[1-x]*z3+16/3*Log[1-x]*Pi^2*x^-2-143/18*Log[1-x]*Pi^2*x^-1+64/9*Log[1-x]*Pi^2*(1-x)^-1-11/3*Log[1-x]*Pi^2-8/9*Log[1-x]^2+149/9*Log[1-x]^2*x^-1-76/9*Log[1-x]^2*(1-x)^-1-12*Log[1-x]^2*x+34/3*Log[1-x]^2*Pi^2*x^-2+8*Log[1-x]^2*Pi^2*x^-2*hLZ-29/2*Log[1-x]^2*Pi^2*x^-1-8*Log[1-x]^2*Pi^2*x^-1*hLZ-26/3*Log[1-x]^2*Pi^2*(1-x)^-2-8*Log[1-x]^2*Pi^2*(1-x)^-2*hLZ+9*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+35/4*Log[1-x]^2*Pi^2-4/9*Log[1-x]^3+22/9*Log[1-x]^3*x^-2-35/9*Log[1-x]^3*x^-1+40/9*Log[1-x]^3*(1-x)^-1-1/12*Log[1-x]^4-5/3*Log[1-x]^4*x^-1+Log[1-x]^4*(1-x)^-2+5/6*Log[1-x]^4*(1-x)^-1-35*Log[1-x]^2*PolyLog[2,x]-20*Log[1-x]^2*PolyLog[2,x]*x^-2+26*Log[1-x]^2*PolyLog[2,x]*x^-1+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-4*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-40*Log[1-x]*PolyLog[1,2,x]-24*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1+16*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+4*Log[1-x]*PolyLog[3,x]+8*Log[1-x]*PolyLog[3,x]*x^-1-16*Log[1-x]*PolyLog[3,x]*(1-x)^-2+8*Log[1-x]*PolyLog[3,x]*(1-x)^-1+103/54*Log[s^-1*mu2]+103/27*Log[s^-1*mu2]*x^-2-103/27*Log[s^-1*mu2]*x^-1-56*Log[s^-1*mu2]*z3*x^-2+56*Log[s^-1*mu2]*z3*x^-1-28*Log[s^-1*mu2]*z3-152/9*Log[s^-1*mu2]*Pi^2*x^-2+191/9*Log[s^-1*mu2]*Pi^2*x^-1-13/3*Log[s^-1*mu2]*Pi^2*(1-x)^-1-76/9*Log[s^-1*mu2]*Pi^2-121/9*Log[s^-1*mu2]*Log[1-x]-320/9*Log[s^-1*mu2]*Log[1-x]*x^-2+281/9*Log[s^-1*mu2]*Log[1-x]*x^-1-26/3*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-22/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+28/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+25/6*Log[s^-1*mu2]*Log[1-x]^2+7/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-38/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+Log[s^-1*mu2]*Log[1-x]^3+2*Log[s^-1*mu2]*Log[1-x]^3*x^-1-4*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+134/9*Log[s^-1*mu2]^2+268/9*Log[s^-1*mu2]^2*x^-2-268/9*Log[s^-1*mu2]^2*x^-1+10/3*Log[s^-1*mu2]^2*Pi^2*x^-2-13/3*Log[s^-1*mu2]^2*Pi^2*x^-1+Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+5/3*Log[s^-1*mu2]^2*Pi^2-6*Log[s^-1*mu2]^2*Log[1-x]-10*Log[s^-1*mu2]^2*Log[1-x]*x^-2+11*Log[s^-1*mu2]^2*Log[1-x]*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-5/2*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2+3*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+34/9*Log[s^-1*mu2]^3+68/9*Log[s^-1*mu2]^3*x^-2-68/9*Log[s^-1*mu2]^3*x^-1+2*Log[s^-1*mu2]^3*Log[1-x]+4*Log[s^-1*mu2]^3*Log[1-x]*x^-2-4*Log[s^-1*mu2]^3*Log[1-x]*x^-1-Log[s^-1*mu2]^4-2*Log[s^-1*mu2]^4*x^-2+2*Log[s^-1*mu2]^4*x^-1+3089/54*Log[x]+1513/27*Log[x]*x^-2-1513/27*Log[x]*x^-1+808/27*Log[x]*(1-x)^-2-424/27*Log[x]*(1-x)^-1+48*Log[x]*z3*x^-2-56*Log[x]*z3*x^-1-4*Log[x]*z3*(1-x)^-2-4*Log[x]*z3*(1-x)^-1+42*Log[x]*z3+152/9*Log[x]*Pi^2*x^-2-209/9*Log[x]*Pi^2*x^-1-28/3*Log[x]*Pi^2*(1-x)^-2+287/18*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+8*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*x^-2-121/3*Log[x]*Log[1-x]*x^-1-320/9*Log[x]*Log[1-x]*(1-x)^-2+121/3*Log[x]*Log[1-x]*(1-x)^-1+24*Log[x]*Log[1-x]*x+10/3*Log[x]*Log[1-x]*Pi^2*x^-2-Log[x]*Log[1-x]*Pi^2*x^-1-22/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+11*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-5*Log[x]*Log[1-x]*Pi^2+25/2*Log[x]*Log[1-x]^2-4/3*Log[x]*Log[1-x]^2*x^-2-11/3*Log[x]*Log[1-x]^2*x^-1+10*Log[x]*Log[1-x]^2*(1-x)^-2-28/3*Log[x]*Log[1-x]^2*(1-x)^-1-18*Log[x]*Log[1-x]^3-12*Log[x]*Log[1-x]^3*x^-2-4*Log[x]*Log[1-x]^3*x^-2*hLZ+20*Log[x]*Log[1-x]^3*x^-1+4*Log[x]*Log[1-x]^3*x^-1*hLZ+16/3*Log[x]*Log[1-x]^3*(1-x)^-2+4*Log[x]*Log[1-x]^3*(1-x)^-2*hLZ-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-24*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2+12*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-2+36*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+251/9*Log[x]*Log[s^-1*mu2]+104/9*Log[x]*Log[s^-1*mu2]*x^-2-104/9*Log[x]*Log[s^-1*mu2]*x^-1+320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-281/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-6*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2*hLZ-4/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+11/3*Log[x]*Log[s^-1*mu2]*Pi^2+20*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-74/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+86/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-18*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2*hLZ+10*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+8/3*Log[x]*Log[s^-1*mu2]^2-8/3*Log[x]*Log[s^-1*mu2]^2*x^-2+8/3*Log[x]*Log[s^-1*mu2]^2*x^-1+10*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-11*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-10*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3-4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-194/9*Log[x]^2-124/3*Log[x]^2*x^-2+100/3*Log[x]^2*x^-1+67/9*Log[x]^2*(1-x)^-1-12*Log[x]^2*x-34/3*Log[x]^2*Pi^2*x^-2-8*Log[x]^2*Pi^2*x^-2*hLZ+35/3*Log[x]^2*Pi^2*x^-1+8*Log[x]^2*Pi^2*x^-1*hLZ+22/3*Log[x]^2*Pi^2*(1-x)^-2+8*Log[x]^2*Pi^2*(1-x)^-2*hLZ-15/2*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ-13/12*Log[x]^2*Pi^2-175/6*Log[x]^2*Log[1-x]-22*Log[x]^2*Log[1-x]*x^-2+70/3*Log[x]^2*Log[1-x]*x^-1+10*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-2+3*Log[x]^2*Log[1-x]^2*x^-1+4*Log[x]^2*Log[1-x]^2*(1-x)^-2-9/2*Log[x]^2*Log[s^-1*mu2]-52/3*Log[x]^2*Log[s^-1*mu2]*x^-2+40/3*Log[x]^2*Log[s^-1*mu2]*x^-1-7/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-14*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+22*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+7/2*Log[x]^2*Log[s^-1*mu2]^2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-3*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+85/9*Log[x]^3+112/9*Log[x]^3*x^-2-148/9*Log[x]^3*x^-1-22/9*Log[x]^3*(1-x)^-2+35/9*Log[x]^3*(1-x)^-1+13/3*Log[x]^3*Log[1-x]+20/3*Log[x]^3*Log[1-x]*x^-2+4*Log[x]^3*Log[1-x]*x^-2*hLZ-34/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*x^-1*hLZ-16/3*Log[x]^3*Log[1-x]*(1-x)^-2-4*Log[x]^3*Log[1-x]*(1-x)^-2*hLZ+20/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+3*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-37/12*Log[x]^4-2*Log[x]^4*x^-2+13/3*Log[x]^4*x^-1-1/3*Log[x]^4*(1-x)^-2+5/6*Log[x]^4*(1-x)^-1-17*Log[x]^2*PolyLog[2,x]-8*Log[x]^2*PolyLog[2,x]*x^-2+16*Log[x]^2*PolyLog[2,x]*x^-1-12*Log[x]^2*PolyLog[2,x]*(1-x)^-2+18*Log[x]^2*PolyLog[2,x]*(1-x)^-1-36*Log[x]*PolyLog[1,2,x]+24*Log[x]*PolyLog[1,2,x]*x^-1-16*Log[x]*PolyLog[1,2,x]*(1-x)^-2+48*Log[x]*PolyLog[1,2,x]*(1-x)^-1-124/3*Log[x]*PolyLog[2,x]-24*Log[x]*PolyLog[2,x]*x^-2-8*Log[x]*PolyLog[2,x]*x^-1-80/3*Log[x]*PolyLog[2,x]*(1-x)^-2+194/3*Log[x]*PolyLog[2,x]*(1-x)^-1+72*Log[x]*PolyLog[3,x]-56*Log[x]*PolyLog[3,x]*x^-1+40*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-124/3*PolyLog[1,2,x]+8/3*PolyLog[1,2,x]*x^-2+22/3*PolyLog[1,2,x]*x^-1-160/3*PolyLog[1,2,x]*(1-x)^-2+148/3*PolyLog[1,2,x]*(1-x)^-1+4*PolyLog[2,x]*Pi^2*x^-2+10/3*PolyLog[2,x]*Pi^2*x^-1-20/3*PolyLog[2,x]*Pi^2*(1-x)^-2+22/3*PolyLog[2,x]*Pi^2*(1-x)^-1-10/3*PolyLog[2,x]*Pi^2+124/3*PolyLog[3,x]+24*PolyLog[3,x]*x^-2+8*PolyLog[3,x]*x^-1+80/3*PolyLog[3,x]*(1-x)^-2-194/3*PolyLog[3,x]*(1-x)^-1-90*PolyLog[4,1-x]-32*PolyLog[4,1-x]*x^-2+72*PolyLog[4,1-x]*x^-1+8*PolyLog[4,1-x]*(1-x)^-2+36*PolyLog[4,1-x]*(1-x)^-1+20*PolyLog[4,-x*(1-x)^-1]-8*PolyLog[4,-x*(1-x)^-1]*x^-2-20*PolyLog[4,-x*(1-x)^-1]*x^-1+24*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-44*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-90*PolyLog[4,x]+8*PolyLog[4,x]*x^-2+60*PolyLog[4,x]*x^-1-32*PolyLog[4,x]*(1-x)^-2+48*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-910/27*x^-1-910/27*(1-x)^-1-92/9*z3*x^-1-92/9*z3*(1-x)^-1-89/27*Pi^2*x^-1-89/27*Pi^2*(1-x)^-1+32/9*Pi^2+110/9*Log[1-x]*x^-1+46/9*Log[1-x]*(1-x)^-1+13/9*Log[1-x]*Pi^2*x^-1+5/3*Log[1-x]*Pi^2*(1-x)^-1-2/3*Log[1-x]*Pi^2+32/9*Log[1-x]^2-13/3*Log[1-x]^2*x^-1-3*Log[1-x]^2*(1-x)^-1-2/3*Log[1-x]^3+8/9*Log[1-x]^3*x^-1+10/9*Log[1-x]^3*(1-x)^-1-52/3*Log[s^-1*mu2]*x^-1-52/3*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[s^-1*mu2]*Pi^2*x^-1-16/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4/3*Log[s^-1*mu2]*Pi^2+2/3*Log[s^-1*mu2]*Log[1-x]*x^-1-2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]^2-2/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-2/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+2/3*Log[s^-1*mu2]^2*x^-1+2/3*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^3*x^-1+16/9*Log[s^-1*mu2]^3*(1-x)^-1+46/9*Log[x]*x^-1+110/9*Log[x]*(1-x)^-1+5/3*Log[x]*Pi^2*x^-1+13/9*Log[x]*Pi^2*(1-x)^-1-2/3*Log[x]*Pi^2-64/9*Log[x]*Log[1-x]+8*Log[x]*Log[1-x]*x^-1+8*Log[x]*Log[1-x]*(1-x)^-1+2/3*Log[x]*Log[1-x]^2-2*Log[x]*Log[1-x]^2*x^-1-8/3*Log[x]*Log[1-x]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*x^-1+2/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+20/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[s^-1*mu2]^2*x^-1-8/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+32/9*Log[x]^2-3*Log[x]^2*x^-1-13/3*Log[x]^2*(1-x)^-1+2/3*Log[x]^2*Log[1-x]-4/3*Log[x]^2*Log[1-x]*x^-1-2/3*Log[x]^2*Log[1-x]*(1-x)^-1+4/3*Log[x]^2*Log[s^-1*mu2]-2/3*Log[x]^2*Log[s^-1*mu2]*x^-1-2/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-2/3*Log[x]^3+10/9*Log[x]^3*x^-1+8/9*Log[x]^3*(1-x)^-1+8/3*Log[x]*PolyLog[2,x]*x^-1+8/3*Log[x]*PolyLog[2,x]*(1-x)^-1+8/3*PolyLog[1,2,x]*x^-1+8/3*PolyLog[1,2,x]*(1-x)^-1-8/3*PolyLog[3,x]*x^-1-8/3*PolyLog[3,x]*(1-x)^-1)+Nc^2*(23213/648*x^-1+23213/648*(1-x)^-1+200/9*z3*x^-1+200/9*z3*(1-x)^-1+374/27*Pi^2*x^-1+374/27*Pi^2*(1-x)^-1-128/9*Pi^2+91/180*Pi^4*x^-1+71/90*Pi^4*(1-x)^-1-1/4*Pi^4-1433/108*Log[1-x]*x^-1+1639/108*Log[1-x]*(1-x)^-1-10*Log[1-x]*z3*x^-1-18*Log[1-x]*z3*(1-x)^-1-61/9*Log[1-x]*Pi^2*x^-1-35/6*Log[1-x]*Pi^2*(1-x)^-1+13/6*Log[1-x]*Pi^2-128/9*Log[1-x]^2+101/9*Log[1-x]^2*x^-1+62/9*Log[1-x]^2*(1-x)^-1+5/12*Log[1-x]^2*Pi^2*x^-1+5/12*Log[1-x]^2*Pi^2*(1-x)^-1-1/6*Log[1-x]^2*Pi^2+13/6*Log[1-x]^3-67/18*Log[1-x]^3*x^-1-31/9*Log[1-x]^3*(1-x)^-1+1/12*Log[1-x]^4-1/12*Log[1-x]^4*x^-1+5/6*Log[1-x]^4*(1-x)^-1-3*Log[1-x]^2*PolyLog[2,x]*x^-1+3*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-4*Log[1-x]*PolyLog[1,2,x]*x^-1+4*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+4*Log[1-x]*PolyLog[3,x]*x^-1-4*Log[1-x]*PolyLog[3,x]*(1-x)^-1-103/54*Log[s^-1*mu2]*x^-1-103/54*Log[s^-1*mu2]*(1-x)^-1+28*Log[s^-1*mu2]*z3*x^-1+28*Log[s^-1*mu2]*z3*(1-x)^-1+113/18*Log[s^-1*mu2]*Pi^2*x^-1+113/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1-13/3*Log[s^-1*mu2]*Pi^2+95/9*Log[s^-1*mu2]*Log[1-x]*x^-1+173/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+5/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+2/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]*Pi^2-13/3*Log[s^-1*mu2]*Log[1-x]^2+13/6*Log[s^-1*mu2]*Log[1-x]^2*x^-1+25/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-Log[s^-1*mu2]*Log[1-x]^3-Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-134/9*Log[s^-1*mu2]^2*x^-1-134/9*Log[s^-1*mu2]^2*(1-x)^-1-7/6*Log[s^-1*mu2]^2*Pi^2*x^-1-7/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+Log[s^-1*mu2]^2*Pi^2+20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+14/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^2*Log[1-x]^2+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+3/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-34/9*Log[s^-1*mu2]^3*x^-1-34/9*Log[s^-1*mu2]^3*(1-x)^-1-2*Log[s^-1*mu2]^3*Log[1-x]*x^-1-2*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+Log[s^-1*mu2]^4*x^-1+Log[s^-1*mu2]^4*(1-x)^-1+1639/108*Log[x]*x^-1-1433/108*Log[x]*(1-x)^-1-18*Log[x]*z3*x^-1-10*Log[x]*z3*(1-x)^-1-35/6*Log[x]*Pi^2*x^-1-61/9*Log[x]*Pi^2*(1-x)^-1+13/6*Log[x]*Pi^2+256/9*Log[x]*Log[1-x]-33*Log[x]*Log[1-x]*x^-1-33*Log[x]*Log[1-x]*(1-x)^-1-3/2*Log[x]*Log[1-x]*Pi^2*x^-1-5/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi^2-13/6*Log[x]*Log[1-x]^2+9*Log[x]*Log[1-x]^2*x^-1+37/6*Log[x]*Log[1-x]^2*(1-x)^-1+2/3*Log[x]*Log[1-x]^3-2/3*Log[x]*Log[1-x]^3*x^-1-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+2*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-2*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+173/9*Log[x]*Log[s^-1*mu2]*x^-1+95/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+2/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+5/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-Log[x]*Log[s^-1*mu2]*Pi^2+26/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-53/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]*Log[s^-1*mu2]*Log[1-x]^2-3*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+14/3*Log[x]*Log[s^-1*mu2]^2*x^-1+20/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+3*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^3*x^-1-2*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-128/9*Log[x]^2+62/9*Log[x]^2*x^-1+101/9*Log[x]^2*(1-x)^-1+5/12*Log[x]^2*Pi^2*x^-1+5/12*Log[x]^2*Pi^2*(1-x)^-1-1/6*Log[x]^2*Pi^2-13/6*Log[x]^2*Log[1-x]-1/6*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1-3/2*Log[x]^2*Log[1-x]^2+5/2*Log[x]^2*Log[1-x]^2*x^-1+2*Log[x]^2*Log[1-x]^2*(1-x)^-1-13/3*Log[x]^2*Log[s^-1*mu2]+25/6*Log[x]^2*Log[s^-1*mu2]*x^-1+13/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]*Log[1-x]-3*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+Log[x]^2*Log[s^-1*mu2]^2+3/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1+3/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+13/6*Log[x]^3-31/9*Log[x]^3*x^-1-67/18*Log[x]^3*(1-x)^-1+2/3*Log[x]^3*Log[1-x]-4/3*Log[x]^3*Log[1-x]*x^-1-2/3*Log[x]^3*Log[1-x]*(1-x)^-1-Log[x]^3*Log[s^-1*mu2]-Log[x]^3*Log[s^-1*mu2]*x^-1+1/12*Log[x]^4+7/12*Log[x]^4*x^-1+1/6*Log[x]^4*(1-x)^-1+Log[x]^2*PolyLog[2,x]*x^-1-Log[x]^2*PolyLog[2,x]*(1-x)^-1+4*Log[x]*PolyLog[1,2,x]*x^-1-4*Log[x]*PolyLog[1,2,x]*(1-x)^-1-38/3*Log[x]*PolyLog[2,x]*x^-1-38/3*Log[x]*PolyLog[2,x]*(1-x)^-1-4*Log[x]*PolyLog[3,x]*x^-1+4*Log[x]*PolyLog[3,x]*(1-x)^-1-38/3*PolyLog[1,2,x]*x^-1-38/3*PolyLog[1,2,x]*(1-x)^-1+PolyLog[2,x]*Pi^2*x^-1-PolyLog[2,x]*Pi^2*(1-x)^-1+38/3*PolyLog[3,x]*x^-1+38/3*PolyLog[3,x]*(1-x)^-1-6*PolyLog[4,-x*(1-x)^-1]*x^-1+6*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1)+I*Nc^-4*(-8*Pi*z3*x^-1-16*Pi*z3*(1-x)^-1-1/3*Pi^3*x^-1+1/3*Pi^3*(1-x)^-1+4*Log[1-x]*Pi*x^-2-12*Log[1-x]*Pi*x^-1-12*Log[1-x]*Pi*(1-x)^-1-11/3*Log[1-x]*Pi^3*x^-1-5/3*Log[1-x]*Pi^3*(1-x)^-1-2/3*Log[1-x]*Pi^3+5*Log[1-x]^2*Pi*x^-1+7*Log[1-x]^2*Pi*(1-x)^-1-8/3*Log[1-x]^3*Pi*x^-1-2*Log[1-x]^3*Pi*(1-x)^-1-2/3*Log[1-x]^3*Pi+Log[s^-1*mu2]*Pi^3*x^-1-Log[s^-1*mu2]*Pi^3*(1-x)^-1-10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+7*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+5*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-2+12*Log[x]*Pi*(1-x)^-1+5/3*Log[x]*Pi^3*x^-1+11/3*Log[x]*Pi^3*(1-x)^-1+2/3*Log[x]*Pi^3+2*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi*(1-x)^-1-2*Log[x]*Log[1-x]^2*Pi*x^-1-4*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+2*Log[x]*Log[1-x]^2*Pi+10*Log[x]*Log[s^-1*mu2]*Pi*x^-1+10*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-7*Log[x]^2*Pi*x^-1-5*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Log[1-x]*Pi*x^-1-2*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[x]^2*Log[1-x]*Pi-5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-7*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^3*Pi*x^-1+8/3*Log[x]^3*Pi*(1-x)^-1+2/3*Log[x]^3*Pi-16*Log[x]*PolyLog[2,x]*Pi*x^-1-8*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+8*PolyLog[1,2,x]*Pi*x^-1+16*PolyLog[1,2,x]*Pi*(1-x)^-1+16*PolyLog[3,x]*Pi*x^-1+8*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nc^-3*(12*Pi*x^-1-12*Pi*(1-x)^-1-40*Pi*z3*x^-1-40*Pi*z3*(1-x)^-2+56*Pi*z3*(1-x)^-1-8*Pi*z3+19/6*Pi^3*x^-1-13/6*Pi^3*(1-x)^-1+1/3*Pi^3+8*Log[1-x]*Pi*x^-1-32*Log[1-x]*Pi*(1-x)^-2+55*Log[1-x]*Pi*(1-x)^-1-19*Log[1-x]*Pi-32/3*Log[1-x]*Pi^3*x^-2+32/3*Log[1-x]*Pi^3*x^-1+2/3*Log[1-x]*Pi^3*(1-x)^-2-9*Log[1-x]*Pi^3*(1-x)^-1-5/6*Log[1-x]*Pi^3+4*Log[1-x]^2*Pi*x^-1+12*Log[1-x]^2*Pi*(1-x)^-2-9*Log[1-x]^2*Pi*(1-x)^-1+4*Log[1-x]^2*Pi-4*Log[1-x]^3*Pi*(1-x)^-2-2*Log[1-x]^3*Pi*(1-x)^-1+Log[1-x]^3*Pi+16*Log[1-x]*PolyLog[2,x]*Pi*x^-1-12*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-2*Log[1-x]*PolyLog[2,x]*Pi-32*Log[s^-1*mu2]*Pi*x^-2+35*Log[s^-1*mu2]*Pi*x^-1+32*Log[s^-1*mu2]*Pi*(1-x)^-2-35*Log[s^-1*mu2]*Pi*(1-x)^-1+2/3*Log[s^-1*mu2]*Pi^3*x^-2-14/3*Log[s^-1*mu2]*Pi^3*x^-1-2/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+14/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1-24*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+28*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-11*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+12*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+2*Log[s^-1*mu2]*Log[1-x]^2*Pi-12*Log[s^-1*mu2]^2*Pi*x^-2+13*Log[s^-1*mu2]^2*Pi*x^-1+12*Log[s^-1*mu2]^2*Pi*(1-x)^-2-13*Log[s^-1*mu2]^2*Pi*(1-x)^-1+16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-12*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+10*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1+3*Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1+32*Log[x]*Pi*x^-2-55*Log[x]*Pi*x^-1-8*Log[x]*Pi*(1-x)^-1+19*Log[x]*Pi-2/3*Log[x]*Pi^3*x^-2+11*Log[x]*Pi^3*x^-1+32/3*Log[x]*Pi^3*(1-x)^-2-40/3*Log[x]*Pi^3*(1-x)^-1+7/6*Log[x]*Pi^3-6*Log[x]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-1-16*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+16*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-10*Log[x]*Log[1-x]^2*Pi+24*Log[x]*Log[s^-1*mu2]*Pi*x^-2-28*Log[x]*Log[s^-1*mu2]*Pi*x^-1+11*Log[x]*Log[s^-1*mu2]*Pi-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-10*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1-3*Log[x]*Log[s^-1*mu2]^2*Pi-12*Log[x]^2*Pi*x^-2+9*Log[x]^2*Pi*x^-1-4*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Pi-4*Log[x]^2*Log[1-x]*Pi*x^-2+4*Log[x]^2*Log[1-x]*Pi*x^-1-12*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+4*Log[x]^2*Log[1-x]*Pi-12*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^3*Pi*x^-2+2*Log[x]^3*Pi*x^-1-Log[x]^3*Pi-40*Log[x]*PolyLog[2,x]*Pi*x^-2+52*Log[x]*PolyLog[2,x]*Pi*x^-1-32*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-10*Log[x]*PolyLog[2,x]*Pi+48*PolyLog[1,2,x]*Pi*x^-1+40*PolyLog[1,2,x]*Pi*(1-x)^-2-64*PolyLog[1,2,x]*Pi*(1-x)^-1+8*PolyLog[1,2,x]*Pi-6*PolyLog[2,x]*Pi*x^-1-6*PolyLog[2,x]*Pi*(1-x)^-1-4*PolyLog[2,x]*Pi+40*PolyLog[3,x]*Pi*x^-2-64*PolyLog[3,x]*Pi*x^-1+48*PolyLog[3,x]*Pi*(1-x)^-1+8*PolyLog[3,x]*Pi)+I*Nc^-3*Nf*(2/9*Pi^3*x^-1+2/9*Pi^3*(1-x)^-1+40/9*Log[1-x]*Pi*x^-1+40/9*Log[1-x]*Pi*(1-x)^-1-2*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-40/9*Log[x]*Pi*x^-1-40/9*Log[x]*Pi*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1+2*Log[x]^2*Pi*x^-1+2*Log[x]^2*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1)+I*Nc^-2*(20*Pi*z3*x^-1+28*Pi*z3*(1-x)^-1+34/9*Pi^3*x^-1-38/9*Pi^3*(1-x)^-1+4*Log[1-x]*Pi*x^-2-16/9*Log[1-x]*Pi*x^-1-16/9*Log[1-x]*Pi*(1-x)^-1+8*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ+6*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+2*Log[1-x]*Pi^3+8*Log[1-x]^2*Pi*x^-1-4*Log[1-x]^2*Pi*(1-x)^-1-16/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ-6*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+2*Log[1-x]^3*Pi-8*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-Log[s^-1*mu2]*Pi^3*x^-1+Log[s^-1*mu2]*Pi^3*(1-x)^-1+3*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+5*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+16/9*Log[x]*Pi*x^-1-4*Log[x]*Pi*(1-x)^-2+16/9*Log[x]*Pi*(1-x)^-1-14/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ-20/3*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ-2*Log[x]*Pi^3-32/3*Log[x]*Log[1-x]*Pi*x^-1+40/3*Log[x]*Log[1-x]*Pi*(1-x)^-1-4*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-2*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-6*Log[x]*Log[1-x]^2*Pi+2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]^2*Pi*x^-1-8*Log[x]^2*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+6*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+6*Log[x]^2*Log[1-x]*Pi-5*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-3*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+6*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ+16/3*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-2*Log[x]^3*Pi+20*Log[x]*PolyLog[2,x]*Pi*x^-1+12*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1-20*PolyLog[1,2,x]*Pi*x^-1-28*PolyLog[1,2,x]*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1-28*PolyLog[3,x]*Pi*x^-1-20*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nc^-2*Nf*(112/27*Pi*x^-2-208/27*Pi*x^-1-112/27*Pi*(1-x)^-2+208/27*Pi*(1-x)^-1+4/9*Pi^3*(1-x)^-2-4/9*Pi^3*(1-x)^-1+2/9*Pi^3+80/9*Log[1-x]*Pi*(1-x)^-2-40/9*Log[1-x]*Pi*(1-x)^-1+32/9*Log[1-x]*Pi-4*Log[1-x]^2*Pi*(1-x)^-2+8/3*Log[1-x]^2*Pi*(1-x)^-1-4/3*Log[1-x]^2*Pi+80/9*Log[s^-1*mu2]*Pi*x^-2-92/9*Log[s^-1*mu2]*Pi*x^-1-80/9*Log[s^-1*mu2]*Pi*(1-x)^-2+92/9*Log[s^-1*mu2]*Pi*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-80/9*Log[x]*Pi*x^-2+40/9*Log[x]*Pi*x^-1-32/9*Log[x]*Pi-8/3*Log[x]*Log[1-x]*Pi*x^-2+8/3*Log[x]*Log[1-x]*Pi*x^-1-4/3*Log[x]*Log[1-x]*Pi-8*Log[x]*Log[s^-1*mu2]*Pi*x^-2+16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-8/3*Log[x]*Log[s^-1*mu2]*Pi+4*Log[x]^2*Pi*x^-2-8/3*Log[x]^2*Pi*x^-1+4/3*Log[x]^2*Pi-8/3*PolyLog[2,x]*Pi*x^-2+8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-2+8/3*PolyLog[2,x]*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi)+I*Nc^-1*(-808/27*Pi*x^-2+868/27*Pi*x^-1+808/27*Pi*(1-x)^-2-868/27*Pi*(1-x)^-1-20*Pi*z3*x^-2+76*Pi*z3*x^-1+36*Pi*z3*(1-x)^-2-84*Pi*z3*(1-x)^-1+4*Pi*z3-8*Pi^3*x^-2+14/3*Pi^3*x^-1+32/9*Pi^3*(1-x)^-2-74/9*Pi^3*(1-x)^-1-5/9*Pi^3-8*Log[1-x]*Pi*x^-1-32/9*Log[1-x]*Pi*(1-x)^-2-362/9*Log[1-x]*Pi*(1-x)^-1+178/9*Log[1-x]*Pi+32/3*Log[1-x]*Pi^3*x^-2-4*Log[1-x]*Pi^3*x^-2*hLZ-28/3*Log[1-x]*Pi^3*x^-1+4*Log[1-x]*Pi^3*x^-1*hLZ-28/3*Log[1-x]*Pi^3*(1-x)^-2-4*Log[1-x]*Pi^3*(1-x)^-2*hLZ+18*Log[1-x]*Pi^3*(1-x)^-1+4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-19/3*Log[1-x]*Pi^3-4*Log[1-x]*Pi^3*hLZ-6*Log[1-x]^2*Pi*x^-2+9*Log[1-x]^2*Pi*x^-1-2*Log[1-x]^2*Pi*(1-x)^-2+1/3*Log[1-x]^2*Pi*(1-x)^-1-2/3*Log[1-x]^2*Pi+16/3*Log[1-x]^3*Pi*x^-2+4*Log[1-x]^3*Pi*x^-2*hLZ-20/3*Log[1-x]^3*Pi*x^-1-4*Log[1-x]^3*Pi*x^-1*hLZ+8*Log[1-x]^3*Pi*(1-x)^-2+4*Log[1-x]^3*Pi*(1-x)^-2*hLZ+8/3*Log[1-x]^3*Pi*(1-x)^-1-4*Log[1-x]^3*Pi*(1-x)^-1*hLZ+4*Log[1-x]^3*Pi*hLZ+8*Log[1-x]*PolyLog[2,x]*Pi*x^-2-48*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2+40*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+4*Log[1-x]*PolyLog[2,x]*Pi-32/9*Log[s^-1*mu2]*Pi*x^-2+44/9*Log[s^-1*mu2]*Pi*x^-1+32/9*Log[s^-1*mu2]*Pi*(1-x)^-2-44/9*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Pi^3*x^-2+10*Log[s^-1*mu2]*Pi^3*x^-1+4*Log[s^-1*mu2]*Pi^3*(1-x)^-2-10*Log[s^-1*mu2]*Pi^3*(1-x)^-1-2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-62/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+22/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ+10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-20*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-6*Log[s^-1*mu2]*Log[1-x]^2*Pi-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+2*Log[s^-1*mu2]^2*Pi*x^-2-4*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]^2*Pi*(1-x)^-1-20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+20*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2-16*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]*Pi+8*Log[s^-1*mu2]^3*Pi*x^-2-8*Log[s^-1*mu2]^3*Pi*x^-1-8*Log[s^-1*mu2]^3*Pi*(1-x)^-2+8*Log[s^-1*mu2]^3*Pi*(1-x)^-1+32/9*Log[x]*Pi*x^-2+362/9*Log[x]*Pi*x^-1+8*Log[x]*Pi*(1-x)^-1-178/9*Log[x]*Pi+8*Log[x]*Pi^3*x^-2+4*Log[x]*Pi^3*x^-2*hLZ-74/3*Log[x]*Pi^3*x^-1-4*Log[x]*Pi^3*x^-1*hLZ-12*Log[x]*Pi^3*(1-x)^-2+4*Log[x]*Pi^3*(1-x)^-2*hLZ+52/3*Log[x]*Pi^3*(1-x)^-1-4*Log[x]*Pi^3*(1-x)^-1*hLZ+17/3*Log[x]*Pi^3+4*Log[x]*Pi^3*hLZ+80/3*Log[x]*Log[1-x]*Pi*x^-2-26/3*Log[x]*Log[1-x]*Pi*x^-1+30*Log[x]*Log[1-x]*Pi*(1-x)^-1+10/3*Log[x]*Log[1-x]*Pi+4*Log[x]*Log[1-x]^2*Pi*x^-2+8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ-16*Log[x]*Log[1-x]^2*Pi*x^-1-8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+28*Log[x]*Log[1-x]^2*Pi*(1-x)^-2+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-24*Log[x]*Log[1-x]^2*Pi*(1-x)^-1-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+26*Log[x]*Log[1-x]^2*Pi+8*Log[x]*Log[1-x]^2*Pi*hLZ-4*Log[x]*Log[s^-1*mu2]*Pi*x^-2+62/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-22/3*Log[x]*Log[s^-1*mu2]*Pi+40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2-44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-40*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+44*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-20*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1+20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2-20*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+2*Log[x]*Log[s^-1*mu2]^2*Pi+2*Log[x]^2*Pi*x^-2-1/3*Log[x]^2*Pi*x^-1+6*Log[x]^2*Pi*(1-x)^-2-9*Log[x]^2*Pi*(1-x)^-1+2/3*Log[x]^2*Pi-8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ+8*Log[x]^2*Log[1-x]*Pi*x^-1+8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ+20*Log[x]^2*Log[1-x]*Pi*(1-x)^-1+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-20*Log[x]^2*Log[1-x]*Pi-8*Log[x]^2*Log[1-x]*Pi*hLZ+20*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ-2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ-10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi+4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ-8*Log[x]^3*Pi*x^-2-4*Log[x]^3*Pi*x^-2*hLZ-8/3*Log[x]^3*Pi*x^-1+4*Log[x]^3*Pi*x^-1*hLZ-16/3*Log[x]^3*Pi*(1-x)^-2-4*Log[x]^3*Pi*(1-x)^-2*hLZ+20/3*Log[x]^3*Pi*(1-x)^-1+4*Log[x]^3*Pi*(1-x)^-1*hLZ-4*Log[x]^3*Pi*hLZ+48*Log[x]*PolyLog[2,x]*Pi*x^-2-72*Log[x]*PolyLog[2,x]*Pi*x^-1-16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2+56*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+8*Log[x]*PolyLog[2,x]*Pi+24*PolyLog[1,2,x]*Pi*x^-2-104*PolyLog[1,2,x]*Pi*x^-1-40*PolyLog[1,2,x]*Pi*(1-x)^-2+112*PolyLog[1,2,x]*Pi*(1-x)^-1-4*PolyLog[1,2,x]*Pi+80/3*PolyLog[2,x]*Pi*x^-2+64/3*PolyLog[2,x]*Pi*x^-1+80/3*PolyLog[2,x]*Pi*(1-x)^-2+64/3*PolyLog[2,x]*Pi*(1-x)^-1+20/3*PolyLog[2,x]*Pi-40*PolyLog[3,x]*Pi*x^-2+112*PolyLog[3,x]*Pi*x^-1+24*PolyLog[3,x]*Pi*(1-x)^-2-104*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi)+I*Nc^-1*Nf*(-2/9*Pi^3*x^-1-2/9*Pi^3*(1-x)^-1-40/9*Log[1-x]*Pi*x^-1-40/9*Log[1-x]*Pi*(1-x)^-1+2*Log[1-x]^2*Pi*x^-1+2*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+40/9*Log[x]*Pi*x^-1+40/9*Log[x]*Pi*(1-x)^-1+4/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]^2*Pi*x^-1-2*Log[x]^2*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-1)+I*(-12*Pi*z3*x^-1-12*Pi*z3*(1-x)^-1-31/9*Pi^3*x^-1+35/9*Pi^3*(1-x)^-1-8*Log[1-x]*Pi*x^-2+124/9*Log[1-x]*Pi*x^-1+124/9*Log[1-x]*Pi*(1-x)^-1-13/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ-13/3*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ-4/3*Log[1-x]*Pi^3-13*Log[1-x]^2*Pi*x^-1-3*Log[1-x]^2*Pi*(1-x)^-1+8*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ+8*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-4/3*Log[1-x]^3*Pi+8*Log[1-x]*PolyLog[2,x]*Pi*x^-1+8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+10*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-10*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ-10*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-124/9*Log[x]*Pi*x^-1+8*Log[x]*Pi*(1-x)^-2-124/9*Log[x]*Pi*(1-x)^-1+3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ+3*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ+4/3*Log[x]*Pi^3+26/3*Log[x]*Log[1-x]*Pi*x^-1-34/3*Log[x]*Log[1-x]*Pi*(1-x)^-1+6*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ+6*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+4*Log[x]*Log[1-x]^2*Pi-10*Log[x]*Log[s^-1*mu2]*Pi*x^-1-10*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+3*Log[x]^2*Pi*x^-1+13*Log[x]^2*Pi*(1-x)^-1-4*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ-4*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ-4*Log[x]^2*Log[1-x]*Pi+10*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ+10*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-8*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ-8*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+4/3*Log[x]^3*Pi-4*Log[x]*PolyLog[2,x]*Pi*x^-1-4*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+12*PolyLog[1,2,x]*Pi*x^-1+12*PolyLog[1,2,x]*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi*x^-1-8/3*PolyLog[2,x]*Pi*(1-x)^-1+12*PolyLog[3,x]*Pi*x^-1+12*PolyLog[3,x]*Pi*(1-x)^-1)+I*Nf*(-112/27*Pi*x^-2+208/27*Pi*x^-1+112/27*Pi*(1-x)^-2-208/27*Pi*(1-x)^-1-4/9*Pi^3*(1-x)^-2+4/9*Pi^3*(1-x)^-1-2/9*Pi^3-80/9*Log[1-x]*Pi*(1-x)^-2+40/9*Log[1-x]*Pi*(1-x)^-1-32/9*Log[1-x]*Pi+4*Log[1-x]^2*Pi*(1-x)^-2-8/3*Log[1-x]^2*Pi*(1-x)^-1+4/3*Log[1-x]^2*Pi-80/9*Log[s^-1*mu2]*Pi*x^-2+92/9*Log[s^-1*mu2]*Pi*x^-1+80/9*Log[s^-1*mu2]*Pi*(1-x)^-2-92/9*Log[s^-1*mu2]*Pi*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]*Pi-4*Log[s^-1*mu2]^2*Pi*x^-2+4*Log[s^-1*mu2]^2*Pi*x^-1+4*Log[s^-1*mu2]^2*Pi*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi*(1-x)^-1+80/9*Log[x]*Pi*x^-2-40/9*Log[x]*Pi*x^-1+32/9*Log[x]*Pi+8/3*Log[x]*Log[1-x]*Pi*x^-2-8/3*Log[x]*Log[1-x]*Pi*x^-1+4/3*Log[x]*Log[1-x]*Pi+8*Log[x]*Log[s^-1*mu2]*Pi*x^-2-16/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1+8/3*Log[x]*Log[s^-1*mu2]*Pi-4*Log[x]^2*Pi*x^-2+8/3*Log[x]^2*Pi*x^-1-4/3*Log[x]^2*Pi+8/3*PolyLog[2,x]*Pi*x^-2-8/3*PolyLog[2,x]*Pi*x^-1+8/3*PolyLog[2,x]*Pi*(1-x)^-2-8/3*PolyLog[2,x]*Pi*(1-x)^-1+8/3*PolyLog[2,x]*Pi)+I*Nc*(808/27*Pi*x^-2-1192/27*Pi*x^-1-808/27*Pi*(1-x)^-2+1192/27*Pi*(1-x)^-1+20*Pi*z3*x^-2-36*Pi*z3*x^-1+4*Pi*z3*(1-x)^-2+28*Pi*z3*(1-x)^-1+4*Pi*z3+8*Pi^3*x^-2-47/6*Pi^3*x^-1-32/9*Pi^3*(1-x)^-2+187/18*Pi^3*(1-x)^-1+2/9*Pi^3+320/9*Log[1-x]*Pi*(1-x)^-2-133/9*Log[1-x]*Pi*(1-x)^-1-7/9*Log[1-x]*Pi+4*Log[1-x]*Pi^3*x^-2*hLZ-4/3*Log[1-x]*Pi^3*x^-1-4*Log[1-x]*Pi^3*x^-1*hLZ+26/3*Log[1-x]*Pi^3*(1-x)^-2+4*Log[1-x]*Pi^3*(1-x)^-2*hLZ-9*Log[1-x]*Pi^3*(1-x)^-1-4*Log[1-x]*Pi^3*(1-x)^-1*hLZ+43/6*Log[1-x]*Pi^3+4*Log[1-x]*Pi^3*hLZ+6*Log[1-x]^2*Pi*x^-2-13*Log[1-x]^2*Pi*x^-1-10*Log[1-x]^2*Pi*(1-x)^-2+26/3*Log[1-x]^2*Pi*(1-x)^-1-10/3*Log[1-x]^2*Pi-16/3*Log[1-x]^3*Pi*x^-2-4*Log[1-x]^3*Pi*x^-2*hLZ+20/3*Log[1-x]^3*Pi*x^-1+4*Log[1-x]^3*Pi*x^-1*hLZ-4*Log[1-x]^3*Pi*(1-x)^-2-4*Log[1-x]^3*Pi*(1-x)^-2*hLZ-2/3*Log[1-x]^3*Pi*(1-x)^-1+4*Log[1-x]^3*Pi*(1-x)^-1*hLZ-Log[1-x]^3*Pi-4*Log[1-x]^3*Pi*hLZ-8*Log[1-x]*PolyLog[2,x]*Pi*x^-2+32*Log[1-x]*PolyLog[2,x]*Pi*x^-1-8*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-2-28*Log[1-x]*PolyLog[2,x]*Pi*(1-x)^-1-2*Log[1-x]*PolyLog[2,x]*Pi+320/9*Log[s^-1*mu2]*Pi*x^-2-359/9*Log[s^-1*mu2]*Pi*x^-1-320/9*Log[s^-1*mu2]*Pi*(1-x)^-2+359/9*Log[s^-1*mu2]*Pi*(1-x)^-1+10/3*Log[s^-1*mu2]*Pi^3*x^-2-16/3*Log[s^-1*mu2]*Pi^3*x^-1-10/3*Log[s^-1*mu2]*Pi^3*(1-x)^-2+16/3*Log[s^-1*mu2]*Pi^3*(1-x)^-1+2*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+20*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-22/3*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+11/3*Log[s^-1*mu2]*Log[1-x]*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-2*hLZ-6*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*x^-1*hLZ+8*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-2*hLZ-2*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^2*Pi*(1-x)^-1*hLZ+4*Log[s^-1*mu2]*Log[1-x]^2*Pi+4*Log[s^-1*mu2]*Log[1-x]^2*Pi*hLZ+10*Log[s^-1*mu2]^2*Pi*x^-2-9*Log[s^-1*mu2]^2*Pi*x^-1-10*Log[s^-1*mu2]^2*Pi*(1-x)^-2+9*Log[s^-1*mu2]^2*Pi*(1-x)^-1+4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-2-4*Log[s^-1*mu2]^2*Log[1-x]*Pi*x^-1-8*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-2+6*Log[s^-1*mu2]^2*Log[1-x]*Pi*(1-x)^-1-Log[s^-1*mu2]^2*Log[1-x]*Pi-4*Log[s^-1*mu2]^3*Pi*x^-2+4*Log[s^-1*mu2]^3*Pi*x^-1+4*Log[s^-1*mu2]^3*Pi*(1-x)^-2-4*Log[s^-1*mu2]^3*Pi*(1-x)^-1-320/9*Log[x]*Pi*x^-2+133/9*Log[x]*Pi*x^-1+7/9*Log[x]*Pi-22/3*Log[x]*Pi^3*x^-2-4*Log[x]*Pi^3*x^-2*hLZ+41/3*Log[x]*Pi^3*x^-1+4*Log[x]*Pi^3*x^-1*hLZ+4/3*Log[x]*Pi^3*(1-x)^-2-4*Log[x]*Pi^3*(1-x)^-2*hLZ-4*Log[x]*Pi^3*(1-x)^-1+4*Log[x]*Pi^3*(1-x)^-1*hLZ-41/6*Log[x]*Pi^3-4*Log[x]*Pi^3*hLZ-80/3*Log[x]*Log[1-x]*Pi*x^-2+44/3*Log[x]*Log[1-x]*Pi*x^-1-30*Log[x]*Log[1-x]*Pi*(1-x)^-1-4/3*Log[x]*Log[1-x]*Pi-4*Log[x]*Log[1-x]^2*Pi*x^-2-8*Log[x]*Log[1-x]^2*Pi*x^-2*hLZ+12*Log[x]*Log[1-x]^2*Pi*x^-1+8*Log[x]*Log[1-x]^2*Pi*x^-1*hLZ-12*Log[x]*Log[1-x]^2*Pi*(1-x)^-2-8*Log[x]*Log[1-x]^2*Pi*(1-x)^-2*hLZ+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1+8*Log[x]*Log[1-x]^2*Pi*(1-x)^-1*hLZ-16*Log[x]*Log[1-x]^2*Pi-8*Log[x]*Log[1-x]^2*Pi*hLZ-20*Log[x]*Log[s^-1*mu2]*Pi*x^-2+22/3*Log[x]*Log[s^-1*mu2]*Pi*x^-1-2*Log[x]*Log[s^-1*mu2]*Pi*(1-x)^-1-11/3*Log[x]*Log[s^-1*mu2]*Pi-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-2+12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-2-12*Log[x]*Log[s^-1*mu2]*Log[1-x]*Pi*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Pi*x^-2-6*Log[x]*Log[s^-1*mu2]^2*Pi*x^-1-4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-2+4*Log[x]*Log[s^-1*mu2]^2*Pi*(1-x)^-1+Log[x]*Log[s^-1*mu2]^2*Pi+10*Log[x]^2*Pi*x^-2-26/3*Log[x]^2*Pi*x^-1-6*Log[x]^2*Pi*(1-x)^-2+13*Log[x]^2*Pi*(1-x)^-1+10/3*Log[x]^2*Pi+4*Log[x]^2*Log[1-x]*Pi*x^-2+8*Log[x]^2*Log[1-x]*Pi*x^-2*hLZ-12*Log[x]^2*Log[1-x]*Pi*x^-1-8*Log[x]^2*Log[1-x]*Pi*x^-1*hLZ+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2+8*Log[x]^2*Log[1-x]*Pi*(1-x)^-2*hLZ-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1-8*Log[x]^2*Log[1-x]*Pi*(1-x)^-1*hLZ+16*Log[x]^2*Log[1-x]*Pi+8*Log[x]^2*Log[1-x]*Pi*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-2*hLZ+2*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*x^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2-4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-2*hLZ+6*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1+4*Log[x]^2*Log[s^-1*mu2]*Pi*(1-x)^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]*Pi-4*Log[x]^2*Log[s^-1*mu2]*Pi*hLZ+4*Log[x]^3*Pi*x^-2+4*Log[x]^3*Pi*x^-2*hLZ+2/3*Log[x]^3*Pi*x^-1-4*Log[x]^3*Pi*x^-1*hLZ+16/3*Log[x]^3*Pi*(1-x)^-2+4*Log[x]^3*Pi*(1-x)^-2*hLZ-20/3*Log[x]^3*Pi*(1-x)^-1-4*Log[x]^3*Pi*(1-x)^-1*hLZ+Log[x]^3*Pi+4*Log[x]^3*Pi*hLZ-8*Log[x]*PolyLog[2,x]*Pi*x^-2+20*Log[x]*PolyLog[2,x]*Pi*x^-1+16*Log[x]*PolyLog[2,x]*Pi*(1-x)^-2-24*Log[x]*PolyLog[2,x]*Pi*(1-x)^-1+2*Log[x]*PolyLog[2,x]*Pi-24*PolyLog[1,2,x]*Pi*x^-2+56*PolyLog[1,2,x]*Pi*x^-1-48*PolyLog[1,2,x]*Pi*(1-x)^-1-4*PolyLog[1,2,x]*Pi-80/3*PolyLog[2,x]*Pi*x^-2-46/3*PolyLog[2,x]*Pi*x^-1-80/3*PolyLog[2,x]*Pi*(1-x)^-2-46/3*PolyLog[2,x]*Pi*(1-x)^-1-8/3*PolyLog[2,x]*Pi-48*PolyLog[3,x]*Pi*x^-1-24*PolyLog[3,x]*Pi*(1-x)^-2+56*PolyLog[3,x]*Pi*(1-x)^-1-4*PolyLog[3,x]*Pi)+11047/72*x^-1+11047/72*(1-x)^-1-844/9*z3*x^-1-880/9*z3*(1-x)^-1-8*z3+823/54*Pi^2*x^-1+67/54*Pi^2*(1-x)^-1+80/3*Pi^2-253/180*Pi^4*x^-1-101/45*Pi^4*(1-x)^-1+211/60*Pi^4-3167/108*Log[1-x]*x^-1-9791/108*Log[1-x]*(1-x)^-1+30*Log[1-x]*z3*x^-1+30*Log[1-x]*z3*(1-x)^-1+48*Log[1-x]*z3+71/6*Log[1-x]*Pi^2*x^-1+6*Log[1-x]*Pi^2*(1-x)^-1-25/18*Log[1-x]*Pi^2+80/3*Log[1-x]^2-16*Log[1-x]^2*x^-2+43/2*Log[1-x]^2*x^-1+305/18*Log[1-x]^2*(1-x)^-1+127/12*Log[1-x]^2*Pi^2*x^-1+8*Log[1-x]^2*Pi^2*x^-1*hLZ+109/12*Log[1-x]^2*Pi^2*(1-x)^-1+8*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ+8*Log[1-x]^2*Pi^2-49/18*Log[1-x]^3-143/18*Log[1-x]^3*x^-1-7/9*Log[1-x]^3*(1-x)^-1-47/12*Log[1-x]^4+3/4*Log[1-x]^4*x^-1-2/3*Log[1-x]^4*(1-x)^-1-46*Log[1-x]^2*PolyLog[2,x]-21*Log[1-x]^2*PolyLog[2,x]*x^-1-21*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-48*Log[1-x]*PolyLog[1,2,x]-28*Log[1-x]*PolyLog[1,2,x]*x^-1-28*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+32*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1+237/2*Log[s^-1*mu2]*x^-1+237/2*Log[s^-1*mu2]*(1-x)^-1-32*Log[s^-1*mu2]*z3*x^-1-32*Log[s^-1*mu2]*z3*(1-x)^-1+71/18*Log[s^-1*mu2]*Pi^2*x^-1-7/18*Log[s^-1*mu2]*Pi^2*(1-x)^-1+10*Log[s^-1*mu2]*Pi^2-316/9*Log[s^-1*mu2]*Log[1-x]*x^-1-496/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-10/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-7/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+5*Log[s^-1*mu2]*Log[1-x]*Pi^2+10*Log[s^-1*mu2]*Log[1-x]^2+31/2*Log[s^-1*mu2]*Log[1-x]^2*x^-1+7/6*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+5*Log[s^-1*mu2]*Log[1-x]^3+Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+95/3*Log[s^-1*mu2]^2*x^-1+95/3*Log[s^-1*mu2]^2*(1-x)^-1-17/6*Log[s^-1*mu2]^2*Pi^2*x^-1-11/6*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4*Log[s^-1*mu2]^2*Pi^2-37/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-13/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^2*Log[1-x]^2-15/2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-13/2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+14/9*Log[s^-1*mu2]^3*x^-1+14/9*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]*x^-1+8*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-3*Log[s^-1*mu2]^4*x^-1-3*Log[s^-1*mu2]^4*(1-x)^-1-5365/36*Log[x]*x^-1-3157/36*Log[x]*(1-x)^-1+30*Log[x]*z3*x^-1+22*Log[x]*z3*(1-x)^-1+8*Log[x]*z3+83/9*Log[x]*Pi^2*x^-1+301/18*Log[x]*Pi^2*(1-x)^-1-83/18*Log[x]*Pi^2-160/3*Log[x]*Log[1-x]+517/9*Log[x]*Log[1-x]*x^-1+707/9*Log[x]*Log[1-x]*(1-x)^-1+15/2*Log[x]*Log[1-x]*Pi^2*x^-1+19/2*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-17/3*Log[x]*Log[1-x]*Pi^2-11/6*Log[x]*Log[1-x]^2-74/3*Log[x]*Log[1-x]^2*x^-1-95/6*Log[x]*Log[1-x]^2*(1-x)^-1-38/3*Log[x]*Log[1-x]^3-34/3*Log[x]*Log[1-x]^3*x^-1-4*Log[x]*Log[1-x]^3*x^-1*hLZ-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-4*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-4*Log[x]*Log[1-x]*PolyLog[2,x]+6*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1+6*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-298/3*Log[x]*Log[s^-1*mu2]*x^-1-238/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+13/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-2/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ+5*Log[x]*Log[s^-1*mu2]*Pi^2-20*Log[x]*Log[s^-1*mu2]*Log[1-x]+83/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+109/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-5*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+19*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-37/3*Log[x]*Log[s^-1*mu2]^2*x^-1-61/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-19*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-21*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^3*x^-1+12*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+80/3*Log[x]^2+143/6*Log[x]^2*x^-1-4*Log[x]^2*(1-x)^-2+131/18*Log[x]^2*(1-x)^-1-31/4*Log[x]^2*Pi^2*x^-1-8*Log[x]^2*Pi^2*x^-1*hLZ-25/4*Log[x]^2*Pi^2*(1-x)^-1-8*Log[x]^2*Pi^2*(1-x)^-1*hLZ+1/3*Log[x]^2*Pi^2+71/6*Log[x]^2*Log[1-x]+17/2*Log[x]^2*Log[1-x]*x^-1+10/3*Log[x]^2*Log[1-x]*(1-x)^-1+11/2*Log[x]^2*Log[1-x]^2-13/2*Log[x]^2*Log[1-x]^2*x^-1-10*Log[x]^2*Log[1-x]^2*(1-x)^-1+10*Log[x]^2*Log[s^-1*mu2]+3/2*Log[x]^2*Log[s^-1*mu2]*x^-1+43/6*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-5*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+6*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+17*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-4*Log[x]^2*Log[s^-1*mu2]^2-23/2*Log[x]^2*Log[s^-1*mu2]^2*x^-1-21/2*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-107/18*Log[x]^3-1/9*Log[x]^3*x^-1+19/18*Log[x]^3*(1-x)^-1-8/3*Log[x]^3*Log[1-x]+10/3*Log[x]^3*Log[1-x]*x^-1+4*Log[x]^3*Log[1-x]*x^-1*hLZ+10/3*Log[x]^3*Log[1-x]*(1-x)^-1+4*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+5*Log[x]^3*Log[s^-1*mu2]+3*Log[x]^3*Log[s^-1*mu2]*x^-1-2*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-11/12*Log[x]^4+1/12*Log[x]^4*x^-1+5/3*Log[x]^4*(1-x)^-1-6*Log[x]^2*PolyLog[2,x]-Log[x]^2*PolyLog[2,x]*x^-1+7*Log[x]^2*PolyLog[2,x]*(1-x)^-1-8*Log[x]*PolyLog[1,2,x]+8*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]+88/3*Log[x]*PolyLog[2,x]*x^-1+160/3*Log[x]*PolyLog[2,x]*(1-x)^-1+24*Log[x]*PolyLog[3,x]-4*Log[x]*PolyLog[3,x]*x^-1-28*Log[x]*PolyLog[3,x]*(1-x)^-1+8*PolyLog[1,2,x]+104*PolyLog[1,2,x]*x^-1+80*PolyLog[1,2,x]*(1-x)^-1+11/3*PolyLog[2,x]*Pi^2*x^-1+19/3*PolyLog[2,x]*Pi^2*(1-x)^-1+14/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]-88/3*PolyLog[3,x]*x^-1-160/3*PolyLog[3,x]*(1-x)^-1-64*PolyLog[4,1-x]-36*PolyLog[4,1-x]*x^-1-20*PolyLog[4,1-x]*(1-x)^-1-28*PolyLog[4,-x*(1-x)^-1]-6*PolyLog[4,-x*(1-x)^-1]*x^-1-22*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-64*PolyLog[4,x]+4*PolyLog[4,x]*x^-1+20*PolyLog[4,x]*(1-x)^-1;qqqq2LXTL22=+Nc^-4*(511/4+511/2*x^-2-511/2*x^-1-120*z3*x^-2+88*z3*x^-1-76*z3+26/3*Pi^2*x^-2+58*Pi^2*x^-1-187/3*Pi^2+8*Pi^2*x-13/15*Pi^4*x^-2-307/45*Pi^4*x^-1+307/90*Pi^4-48*Log[1-x]*x^-1-32*Log[1-x]*z3*x^-1+16*Log[1-x]*z3-10*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2-48*Log[1-x]^2+56*Log[1-x]^2*x^-1+8*Log[1-x]^2*x-40/3*Log[1-x]^2*Pi^2*x^-2+10*Log[1-x]^2*Pi^2*x^-1-5*Log[1-x]^2*Pi^2-4/3*Log[1-x]^3*x^-1+2/3*Log[1-x]^4-8/3*Log[1-x]^4*x^-2-4/3*Log[1-x]^4*x^-1-4*Log[1-x]^2*PolyLog[2,x]-16*Log[1-x]^2*PolyLog[2,x]*x^-2+8*Log[1-x]^2*PolyLog[2,x]*x^-1-16*Log[1-x]*PolyLog[1,2,x]-32*Log[1-x]*PolyLog[1,2,x]*x^-2+32*Log[1-x]*PolyLog[1,2,x]*x^-1-32*Log[1-x]*PolyLog[3,x]+32*Log[1-x]*PolyLog[3,x]*x^-2+64*Log[1-x]*PolyLog[3,x]*x^-1+93*Log[s^-1*mu2]+186*Log[s^-1*mu2]*x^-2-186*Log[s^-1*mu2]*x^-1-96*Log[s^-1*mu2]*z3*x^-2+96*Log[s^-1*mu2]*z3*x^-1-48*Log[s^-1*mu2]*z3+4*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[s^-1*mu2]*Pi^2*x^-1-12*Log[s^-1*mu2]*Pi^2-64*Log[s^-1*mu2]*Log[1-x]-128*Log[s^-1*mu2]*Log[1-x]*x^-2+116*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-32/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-6*Log[s^-1*mu2]*Log[1-x]^2+20*Log[s^-1*mu2]*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]*Log[1-x]^3-8*Log[s^-1*mu2]*Log[1-x]^3*x^-1+50*Log[s^-1*mu2]^2+100*Log[s^-1*mu2]^2*x^-2-100*Log[s^-1*mu2]^2*x^-1-52/3*Log[s^-1*mu2]^2*Pi^2*x^-2+64/3*Log[s^-1*mu2]^2*Pi^2*x^-1-32/3*Log[s^-1*mu2]^2*Pi^2-24*Log[s^-1*mu2]^2*Log[1-x]-48*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2+16*Log[s^-1*mu2]^2*Log[1-x]^2*x^-2-12*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+12*Log[s^-1*mu2]^3+24*Log[s^-1*mu2]^3*x^-2-24*Log[s^-1*mu2]^3*x^-1-8*Log[s^-1*mu2]^3*Log[1-x]-16*Log[s^-1*mu2]^3*Log[1-x]*x^-2+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-141*Log[x]-186*Log[x]*x^-2+282*Log[x]*x^-1+96*Log[x]*z3*x^-2-160*Log[x]*z3*x^-1+80*Log[x]*z3-4*Log[x]*Pi^2*x^-2-20/3*Log[x]*Pi^2*x^-1+38/3*Log[x]*Pi^2+176*Log[x]*Log[1-x]+128*Log[x]*Log[1-x]*x^-2-228*Log[x]*Log[1-x]*x^-1-16*Log[x]*Log[1-x]*x+104/3*Log[x]*Log[1-x]*Pi^2*x^-2-12*Log[x]*Log[1-x]*Pi^2*x^-1+6*Log[x]*Log[1-x]*Pi^2+2*Log[x]*Log[1-x]^2-8*Log[x]*Log[1-x]^2*x^-1-8*Log[x]*Log[1-x]^3+16/3*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-1-24*Log[x]*Log[1-x]*PolyLog[2,x]+48*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-112*Log[x]*Log[s^-1*mu2]-200*Log[x]*Log[s^-1*mu2]*x^-2+224*Log[x]*Log[s^-1*mu2]*x^-1+104/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-80/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2+68*Log[x]*Log[s^-1*mu2]*Log[1-x]+96*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-128*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-32*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-40*Log[x]*Log[s^-1*mu2]^2-72*Log[x]*Log[s^-1*mu2]^2*x^-2+80*Log[x]*Log[s^-1*mu2]^2*x^-1+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+48*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2-56*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*x^-2+16*Log[x]*Log[s^-1*mu2]^3*x^-1+14*Log[x]^2+100*Log[x]^2*x^-2-76*Log[x]^2*x^-1-8*Log[x]^2*(1-x)^-1+8*Log[x]^2*x-52/3*Log[x]^2*Pi^2*x^-2+44/3*Log[x]^2*Pi^2*x^-1-22/3*Log[x]^2*Pi^2-44*Log[x]^2*Log[1-x]-48*Log[x]^2*Log[1-x]*x^-2+68*Log[x]^2*Log[1-x]*x^-1+4*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-8*Log[x]^2*Log[1-x]^2*x^-1+32*Log[x]^2*Log[s^-1*mu2]+72*Log[x]^2*Log[s^-1*mu2]*x^-2-64*Log[x]^2*Log[s^-1*mu2]*x^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]^2+24*Log[x]^2*Log[s^-1*mu2]^2*x^-2-16*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4/3*Log[x]^3-24*Log[x]^3*x^-2+8/3*Log[x]^3*x^-1-4/3*Log[x]^3*Log[1-x]+16/3*Log[x]^3*Log[1-x]*x^-2+8/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[s^-1*mu2]*x^-2-2/3*Log[x]^4+4*Log[x]^4*x^-2+4/3*Log[x]^4*x^-1-32*Log[x]^2*PolyLog[2,x]-32*Log[x]^2*PolyLog[2,x]*x^-2+64*Log[x]^2*PolyLog[2,x]*x^-1-32*Log[x]*PolyLog[1,2,x]+32*Log[x]*PolyLog[1,2,x]*x^-2+64*Log[x]*PolyLog[1,2,x]*x^-1+8*Log[x]*PolyLog[2,x]-32*Log[x]*PolyLog[2,x]*x^-1+96*Log[x]*PolyLog[3,x]+64*Log[x]*PolyLog[3,x]*x^-2-192*Log[x]*PolyLog[3,x]*x^-1+16*PolyLog[1,2,x]-24*PolyLog[1,2,x]*x^-1+112/3*PolyLog[2,x]*Pi^2*x^-2-8/3*PolyLog[2,x]*Pi^2*x^-1+4/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]+32*PolyLog[3,x]*x^-1-64*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-1+56*PolyLog[4,-x*(1-x)^-1]-32*PolyLog[4,-x*(1-x)^-1]*x^-2-112*PolyLog[4,-x*(1-x)^-1]*x^-1-72*PolyLog[4,x]-96*PolyLog[4,x]*x^-2+144*PolyLog[4,x]*x^-1)+Nc^-3*(-511/2*x^-1-511/2*(1-x)^-1+200*z3*x^-1+152*z3*(1-x)^-1-64*z3-82/3*Pi^2*x^-1-50/3*Pi^2*(1-x)^-1-104*Pi^2-149/15*Pi^4*x^-1-116/15*Pi^4*(1-x)^-1+13/15*Pi^4-3*Log[1-x]*x^-1+141*Log[1-x]*(1-x)^-1-48*Log[1-x]*z3*x^-1-176*Log[1-x]*z3*(1-x)^-1+128*Log[1-x]*z3+22/3*Log[1-x]*Pi^2*x^-1+20/3*Log[1-x]*Pi^2*(1-x)^-1+28*Log[1-x]*Pi^2-104*Log[1-x]^2+24*Log[1-x]^2*x^-2-26*Log[1-x]^2*x^-1-66*Log[1-x]^2*(1-x)^-1+28*Log[1-x]^2*Pi^2*x^-1+59/3*Log[1-x]^2*Pi^2*(1-x)^-1+19/3*Log[1-x]^2*Pi^2+52/3*Log[1-x]^3+16*Log[1-x]^3*x^-1+40/3*Log[1-x]^3*(1-x)^-1-6*Log[1-x]^4-10*Log[1-x]^4*x^-1-8/3*Log[1-x]^4*(1-x)^-1-92*Log[1-x]^2*PolyLog[2,x]-56*Log[1-x]^2*PolyLog[2,x]*x^-1+44*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-128*Log[1-x]*PolyLog[1,2,x]-48*Log[1-x]*PolyLog[1,2,x]*x^-1+80*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+80*Log[1-x]*PolyLog[3,x]*x^-1+16*Log[1-x]*PolyLog[3,x]*(1-x)^-1-186*Log[s^-1*mu2]*x^-1-186*Log[s^-1*mu2]*(1-x)^-1+96*Log[s^-1*mu2]*z3*x^-1+96*Log[s^-1*mu2]*z3*(1-x)^-1-16*Log[s^-1*mu2]*Pi^2*x^-1-10*Log[s^-1*mu2]*Pi^2*(1-x)^-1-18*Log[s^-1*mu2]*Pi^2+140*Log[s^-1*mu2]*Log[1-x]*x^-1+176*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-128/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-140/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+12*Log[s^-1*mu2]*Log[1-x]*Pi^2-18*Log[s^-1*mu2]*Log[1-x]^2-32*Log[s^-1*mu2]*Log[1-x]^2*x^-1-50*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+12*Log[s^-1*mu2]*Log[1-x]^3+16*Log[s^-1*mu2]*Log[1-x]^3*x^-1+12*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-100*Log[s^-1*mu2]^2*x^-1-100*Log[s^-1*mu2]^2*(1-x)^-1+88/3*Log[s^-1*mu2]^2*Pi^2*x^-1+94/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-6*Log[s^-1*mu2]^2*Pi^2+52*Log[s^-1*mu2]^2*Log[1-x]*x^-1+64*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-24*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1-22*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-24*Log[s^-1*mu2]^3*x^-1-24*Log[s^-1*mu2]^3*(1-x)^-1+16*Log[s^-1*mu2]^3*Log[1-x]*x^-1+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-4*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*(1-x)^-1+189*Log[x]*x^-1+45*Log[x]*(1-x)^-1-128*Log[x]*z3*x^-1-32*Log[x]*z3*(1-x)^-1-64*Log[x]*z3+38/3*Log[x]*Pi^2*x^-1+6*Log[x]*Pi^2*(1-x)^-1+22*Log[x]*Pi^2+208*Log[x]*Log[1-x]-168*Log[x]*Log[1-x]*x^-1-188*Log[x]*Log[1-x]*(1-x)^-1-16/3*Log[x]*Log[1-x]*Pi^2*x^-1-18*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+6*Log[x]*Log[1-x]*Pi^2-34*Log[x]*Log[1-x]^2+20*Log[x]*Log[1-x]^2*x^-1+54*Log[x]*Log[1-x]^2*(1-x)^-1-80/3*Log[x]*Log[1-x]^3-56/3*Log[x]*Log[1-x]^3*x^-1-8/3*Log[x]*Log[1-x]^3*(1-x)^-1+56*Log[x]*Log[1-x]*PolyLog[2,x]+64*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+252*Log[x]*Log[s^-1*mu2]*x^-1+216*Log[x]*Log[s^-1*mu2]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2+36*Log[x]*Log[s^-1*mu2]*Log[1-x]-112*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-132*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+60*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+60*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+92*Log[x]*Log[s^-1*mu2]^2*x^-1+80*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-64*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-68*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3*x^-1+24*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-104*Log[x]^2-98*Log[x]^2*x^-1+8*Log[x]^2*(1-x)^-2-38*Log[x]^2*(1-x)^-1+58/3*Log[x]^2*Pi^2*x^-1+89/3*Log[x]^2*Pi^2*(1-x)^-1-11*Log[x]^2*Pi^2+16*Log[x]^2*Log[1-x]+48*Log[x]^2*Log[1-x]*x^-1+16*Log[x]^2*Log[1-x]*(1-x)^-1+24*Log[x]^2*Log[1-x]^2-6*Log[x]^2*Log[1-x]^2*x^-1-26*Log[x]^2*Log[1-x]^2*(1-x)^-1-18*Log[x]^2*Log[s^-1*mu2]-72*Log[x]^2*Log[s^-1*mu2]*x^-1-34*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-20*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+56*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+68*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-6*Log[x]^2*Log[s^-1*mu2]^2-40*Log[x]^2*Log[s^-1*mu2]^2*x^-1-38*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+34/3*Log[x]^3+44/3*Log[x]^3*x^-1+14*Log[x]^3*(1-x)^-1-8*Log[x]^3*Log[1-x]-28/3*Log[x]^3*Log[1-x]*x^-1-4*Log[x]^3*Log[1-x]*(1-x)^-1+16*Log[x]^3*Log[s^-1*mu2]+20*Log[x]^3*Log[s^-1*mu2]*x^-1+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-14/3*Log[x]^4-8/3*Log[x]^4*x^-1-2/3*Log[x]^4*(1-x)^-1-28*Log[x]^2*PolyLog[2,x]+32*Log[x]^2*PolyLog[2,x]*x^-1+36*Log[x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[x]*PolyLog[1,2,x]+128*Log[x]*PolyLog[1,2,x]*x^-1+32*Log[x]*PolyLog[1,2,x]*(1-x)^-1+64*Log[x]*PolyLog[2,x]+16*Log[x]*PolyLog[2,x]*x^-1+8*Log[x]*PolyLog[2,x]*(1-x)^-1+64*Log[x]*PolyLog[3,x]-80*Log[x]*PolyLog[3,x]*x^-1-48*Log[x]*PolyLog[3,x]*(1-x)^-1+64*PolyLog[1,2,x]+16*PolyLog[1,2,x]*x^-1+8*PolyLog[1,2,x]*(1-x)^-1+152/3*PolyLog[2,x]*Pi^2*x^-1+28*PolyLog[2,x]*Pi^2*(1-x)^-1+28/3*PolyLog[2,x]*Pi^2-64*PolyLog[3,x]-16*PolyLog[3,x]*x^-1-8*PolyLog[3,x]*(1-x)^-1-128*PolyLog[4,1-x]+32*PolyLog[4,1-x]*x^-1+96*PolyLog[4,1-x]*(1-x)^-1-56*PolyLog[4,-x*(1-x)^-1]-144*PolyLog[4,-x*(1-x)^-1]*x^-1-8*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-128*PolyLog[4,x]-48*PolyLog[4,x]*x^-1+16*PolyLog[4,x]*(1-x)^-1)+Nc^-3*Nf*(-5480/81-10960/81*x^-2+10960/81*x^-1-304/9*z3*x^-2+304/9*z3*x^-1-152/9*z3-52/27*Pi^2*x^-2-164/27*Pi^2*x^-1+118/27*Pi^2+224/27*Log[1-x]+448/27*Log[1-x]*x^-2-64/27*Log[1-x]*x^-1-16/3*Log[1-x]*Pi^2*x^-2+64/9*Log[1-x]*Pi^2*x^-1-32/9*Log[1-x]*Pi^2+64/9*Log[1-x]^2-104/9*Log[1-x]^2*x^-1-16/9*Log[1-x]^3-16/9*Log[1-x]^3*x^-2+32/9*Log[1-x]^3*x^-1-1664/27*Log[s^-1*mu2]-3328/27*Log[s^-1*mu2]*x^-2+3328/27*Log[s^-1*mu2]*x^-1-8/9*Log[s^-1*mu2]*Pi^2*x^-2-40/9*Log[s^-1*mu2]*Pi^2*x^-1+20/9*Log[s^-1*mu2]*Pi^2+160/9*Log[s^-1*mu2]*Log[1-x]+320/9*Log[s^-1*mu2]*Log[1-x]*x^-2-272/9*Log[s^-1*mu2]*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]*Log[1-x]^2-16/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-188/9*Log[s^-1*mu2]^2-376/9*Log[s^-1*mu2]^2*x^-2+376/9*Log[s^-1*mu2]^2*x^-1+8*Log[s^-1*mu2]^2*Log[1-x]+16*Log[s^-1*mu2]^2*Log[1-x]*x^-2-16*Log[s^-1*mu2]^2*Log[1-x]*x^-1-32/9*Log[s^-1*mu2]^3-64/9*Log[s^-1*mu2]^3*x^-2+64/9*Log[s^-1*mu2]^3*x^-1+2048/27*Log[x]+3328/27*Log[x]*x^-2-4096/27*Log[x]*x^-1+8/9*Log[x]*Pi^2*x^-2+56/9*Log[x]*Pi^2*x^-1-28/9*Log[x]*Pi^2-32*Log[x]*Log[1-x]-320/9*Log[x]*Log[1-x]*x^-2+160/3*Log[x]*Log[1-x]*x^-1+8/3*Log[x]*Log[1-x]^2+16/3*Log[x]*Log[1-x]^2*x^-2-16/3*Log[x]*Log[1-x]^2*x^-1+424/9*Log[x]*Log[s^-1*mu2]+752/9*Log[x]*Log[s^-1*mu2]*x^-2-848/9*Log[x]*Log[s^-1*mu2]*x^-1-64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2+64/3*Log[x]*Log[s^-1*mu2]^2*x^-2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-1-44/3*Log[x]^2-376/9*Log[x]^2*x^-2+88/3*Log[x]^2*x^-1+16/3*Log[x]^2*Log[1-x]+16/3*Log[x]^2*Log[1-x]*x^-2-32/3*Log[x]^2*Log[1-x]*x^-1-16/3*Log[x]^2*Log[s^-1*mu2]-64/3*Log[x]^2*Log[s^-1*mu2]*x^-2+32/3*Log[x]^2*Log[s^-1*mu2]*x^-1+64/9*Log[x]^3*x^-2-32/3*Log[x]*PolyLog[2,x]-64/3*Log[x]*PolyLog[2,x]*x^-2+64/3*Log[x]*PolyLog[2,x]*x^-1-16/3*PolyLog[1,2,x]-32/3*PolyLog[1,2,x]*x^-2+32/3*PolyLog[1,2,x]*x^-1+32/3*PolyLog[3,x]+64/3*PolyLog[3,x]*x^-2-64/3*PolyLog[3,x]*x^-1)+Nc^-2*(164027/324+61318/81*x^-2-61318/81*x^-1+511/2*(1-x)^-2-511/2*(1-x)^-1-1640/9*z3*x^-2+632/9*z3*x^-1-120*z3*(1-x)^-2+88*z3*(1-x)^-1-1648/9*z3+1666/27*Pi^2*x^-2+458/27*Pi^2*x^-1+26/3*Pi^2*(1-x)^-2+470/3*Pi^2*(1-x)^-1-4666/27*Pi^2-32*Pi^2*x-2/5*Pi^4*x^-2-8*Pi^4*x^-1+97/5*Pi^4*(1-x)^-2-271/15*Pi^4*(1-x)^-1+391/30*Pi^4-6719/27*Log[1-x]-3232/27*Log[1-x]*x^-2+1696/27*Log[1-x]*x^-1-186*Log[1-x]*(1-x)^-2+378*Log[1-x]*(1-x)^-1+112*Log[1-x]*z3*x^-2-208*Log[1-x]*z3*x^-1+352*Log[1-x]*z3*(1-x)^-2-608*Log[1-x]*z3*(1-x)^-1+408*Log[1-x]*z3+64/3*Log[1-x]*Pi^2*x^-2-370/9*Log[1-x]*Pi^2*x^-1-4*Log[1-x]*Pi^2*(1-x)^-2-52/3*Log[1-x]*Pi^2*(1-x)^-1+518/9*Log[1-x]*Pi^2-526/9*Log[1-x]^2+452/9*Log[1-x]^2*x^-1+100*Log[1-x]^2*(1-x)^-2-52*Log[1-x]^2*(1-x)^-1-32*Log[1-x]^2*x+88/3*Log[1-x]^2*Pi^2*x^-2+32*Log[1-x]^2*Pi^2*x^-2*hLZ-38*Log[1-x]^2*Pi^2*x^-1-32*Log[1-x]^2*Pi^2*x^-1*hLZ-28*Log[1-x]^2*Pi^2*(1-x)^-2-4/3*Log[1-x]^2*Pi^2*(1-x)^-1+59/3*Log[1-x]^2*Pi^2+16*Log[1-x]^2*Pi^2*hLZ+172/9*Log[1-x]^3+88/9*Log[1-x]^3*x^-2-164/9*Log[1-x]^3*x^-1-24*Log[1-x]^3*(1-x)^-2-56/3*Log[1-x]^3*(1-x)^-1-28/3*Log[1-x]^4-16/3*Log[1-x]^4*x^-2+4/3*Log[1-x]^4*x^-1+28/3*Log[1-x]^4*(1-x)^-2+52/3*Log[1-x]^4*(1-x)^-1-252*Log[1-x]^2*PolyLog[2,x]-112*Log[1-x]^2*PolyLog[2,x]*x^-2+152*Log[1-x]^2*PolyLog[2,x]*x^-1-64*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2+352*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1-368*Log[1-x]*PolyLog[1,2,x]-160*Log[1-x]*PolyLog[1,2,x]*x^-2+224*Log[1-x]*PolyLog[1,2,x]*x^-1-128*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2+512*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1+48*Log[1-x]*PolyLog[3,x]+64*Log[1-x]*PolyLog[3,x]*x^-2+32*Log[1-x]*PolyLog[3,x]*x^-1-128*Log[1-x]*PolyLog[3,x]*(1-x)^-2-128*Log[1-x]*PolyLog[3,x]*(1-x)^-1+8807/27*Log[s^-1*mu2]+12592/27*Log[s^-1*mu2]*x^-2-12592/27*Log[s^-1*mu2]*x^-1+186*Log[s^-1*mu2]*(1-x)^-2-186*Log[s^-1*mu2]*(1-x)^-1-16*Log[s^-1*mu2]*z3*x^-2+16*Log[s^-1*mu2]*z3*x^-1-96*Log[s^-1*mu2]*z3*(1-x)^-2+96*Log[s^-1*mu2]*z3*(1-x)^-1-56*Log[s^-1*mu2]*z3+188/9*Log[s^-1*mu2]*Pi^2*x^-2+184/9*Log[s^-1*mu2]*Pi^2*x^-1+4*Log[s^-1*mu2]*Pi^2*(1-x)^-2+44*Log[s^-1*mu2]*Pi^2*(1-x)^-1-506/9*Log[s^-1*mu2]*Pi^2-1756/9*Log[s^-1*mu2]*Log[1-x]-1280/9*Log[s^-1*mu2]*Log[1-x]*x^-2+1124/9*Log[s^-1*mu2]*Log[1-x]*x^-1-200*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+248*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-88/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ+88/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+296/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2-200/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+58/3*Log[s^-1*mu2]*Log[1-x]^2+52/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+72*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-56*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+752/9*Log[s^-1*mu2]^2+604/9*Log[s^-1*mu2]^2*x^-2-604/9*Log[s^-1*mu2]^2*x^-1+100*Log[s^-1*mu2]^2*(1-x)^-2-100*Log[s^-1*mu2]^2*(1-x)^-1-40*Log[s^-1*mu2]^2*Pi^2*x^-2+36*Log[s^-1*mu2]^2*Pi^2*x^-1-148/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+172/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-140/3*Log[s^-1*mu2]^2*Pi^2-64*Log[s^-1*mu2]^2*Log[1-x]-40*Log[s^-1*mu2]^2*Log[1-x]*x^-2+44*Log[s^-1*mu2]^2*Log[1-x]*x^-1-72*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+88*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+6*Log[s^-1*mu2]^2*Log[1-x]^2-4*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+24*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+68/9*Log[s^-1*mu2]^3-80/9*Log[s^-1*mu2]^3*x^-2+80/9*Log[s^-1*mu2]^3*x^-1+24*Log[s^-1*mu2]^3*(1-x)^-2-24*Log[s^-1*mu2]^3*(1-x)^-1+16*Log[s^-1*mu2]^3*Log[1-x]*x^-2-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^4-8*Log[s^-1*mu2]^4*x^-2+8*Log[s^-1*mu2]^4*x^-1+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1-9128/27*Log[x]-12592/27*Log[x]*x^-2+16960/27*Log[x]*x^-1-96*Log[x]*(1-x)^-1+16*Log[x]*z3*x^-2-48*Log[x]*z3*x^-1+160*Log[x]*z3*(1-x)^-1-56*Log[x]*z3-188/9*Log[x]*Pi^2*x^-2-122/9*Log[x]*Pi^2*x^-1-88/3*Log[x]*Pi^2*(1-x)^-1+436/9*Log[x]*Pi^2+512*Log[x]*Log[1-x]+1280/9*Log[x]*Log[1-x]*x^-2-676/3*Log[x]*Log[1-x]*x^-1+256*Log[x]*Log[1-x]*(1-x)^-2-520*Log[x]*Log[1-x]*(1-x)^-1+64*Log[x]*Log[1-x]*x+232/3*Log[x]*Log[1-x]*Pi^2*x^-2-68*Log[x]*Log[1-x]*Pi^2*x^-1-16/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-88/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+146/3*Log[x]*Log[1-x]*Pi^2-302/3*Log[x]*Log[1-x]^2-16/3*Log[x]*Log[1-x]^2*x^-2-20/3*Log[x]*Log[1-x]^2*x^-1-96*Log[x]*Log[1-x]^2*(1-x)^-2+176*Log[x]*Log[1-x]^2*(1-x)^-1-212/3*Log[x]*Log[1-x]^3-112/3*Log[x]*Log[1-x]^3*x^-2-16*Log[x]*Log[1-x]^3*x^-2*hLZ+72*Log[x]*Log[1-x]^3*x^-1+16*Log[x]*Log[1-x]^3*x^-1*hLZ-32/3*Log[x]*Log[1-x]^3*(1-x)^-2+208/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]^3*hLZ+72*Log[x]*Log[1-x]*PolyLog[2,x]+32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-16*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-128*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-2596/9*Log[x]*Log[s^-1*mu2]-2360/9*Log[x]*Log[s^-1*mu2]*x^-2+2780/9*Log[x]*Log[s^-1*mu2]*x^-1-256*Log[x]*Log[s^-1*mu2]*(1-x)^-2+232*Log[x]*Log[s^-1*mu2]*(1-x)^-1+296/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ-176/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+44*Log[x]*Log[s^-1*mu2]*Pi^2+8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+628/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+80*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-2-344/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+192*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-272*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-28*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-96*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+80*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-176/3*Log[x]*Log[s^-1*mu2]^2-64/3*Log[x]*Log[s^-1*mu2]^2*x^-2+52/3*Log[x]*Log[s^-1*mu2]^2*x^-1-96*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+88*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+52*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+8*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+96*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-112*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3+16*Log[x]*Log[s^-1*mu2]^3*x^-2-16*Log[x]*Log[s^-1*mu2]^3*x^-1-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+38/3*Log[x]^2+1756/9*Log[x]^2*x^-2-640/3*Log[x]^2*x^-1+112*Log[x]^2*(1-x)^-1-32*Log[x]^2*x-224/3*Log[x]^2*Pi^2*x^-2-32*Log[x]^2*Pi^2*x^-2*hLZ+74*Log[x]^2*Pi^2*x^-1+32*Log[x]^2*Pi^2*x^-1*hLZ-128/3*Log[x]^2*Pi^2*(1-x)^-2+64*Log[x]^2*Pi^2*(1-x)^-1-69*Log[x]^2*Pi^2-16*Log[x]^2*Pi^2*hLZ-112/3*Log[x]^2*Log[1-x]-88/3*Log[x]^2*Log[1-x]*x^-2+260/3*Log[x]^2*Log[1-x]*x^-1-40*Log[x]^2*Log[1-x]*(1-x)^-1+46*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-2-12*Log[x]^2*Log[1-x]^2*x^-1+48*Log[x]^2*Log[1-x]^2*(1-x)^-2-80*Log[x]^2*Log[1-x]^2*(1-x)^-1+46/3*Log[x]^2*Log[s^-1*mu2]+208/3*Log[x]^2*Log[s^-1*mu2]*x^-2-140/3*Log[x]^2*Log[s^-1*mu2]*x^-1+48*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-100*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ+72*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-96*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+128*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ+22*Log[x]^2*Log[s^-1*mu2]^2-4*Log[x]^2*Log[s^-1*mu2]^2*x^-1+48*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-40*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+10*Log[x]^3-352/9*Log[x]^3*x^-2-64/3*Log[x]^3*x^-1-16/3*Log[x]^3*(1-x)^-1-16/3*Log[x]^3*Log[1-x]+32/3*Log[x]^3*Log[1-x]*x^-2+16*Log[x]^3*Log[1-x]*x^-2*hLZ-8/3*Log[x]^3*Log[1-x]*x^-1-16*Log[x]^3*Log[1-x]*x^-1*hLZ+40/3*Log[x]^3*Log[1-x]*(1-x)^-1+8*Log[x]^3*Log[1-x]*hLZ+16*Log[x]^3*Log[s^-1*mu2]-16*Log[x]^3*Log[s^-1*mu2]*x^-2-8*Log[x]^3*Log[s^-1*mu2]*x^-1-24*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-22/3*Log[x]^4+8*Log[x]^4*x^-2+8/3*Log[x]^4*x^-1-16/3*Log[x]^4*(1-x)^-2+12*Log[x]^4*(1-x)^-1-108*Log[x]^2*PolyLog[2,x]-80*Log[x]^2*PolyLog[2,x]*x^-2+120*Log[x]^2*PolyLog[2,x]*x^-1-64*Log[x]^2*PolyLog[2,x]*(1-x)^-2+96*Log[x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[x]*PolyLog[1,2,x]+64*Log[x]*PolyLog[1,2,x]*x^-2-128*Log[x]*PolyLog[1,2,x]*(1-x)^-2-128*Log[x]*PolyLog[1,2,x]*(1-x)^-1+272/3*Log[x]*PolyLog[2,x]+64/3*Log[x]*PolyLog[2,x]*x^-2-184/3*Log[x]*PolyLog[2,x]*x^-1-64*Log[x]*PolyLog[2,x]*(1-x)^-1+208*Log[x]*PolyLog[3,x]+96*Log[x]*PolyLog[3,x]*x^-2-256*Log[x]*PolyLog[3,x]*x^-1+128*Log[x]*PolyLog[3,x]*(1-x)^-2-160*Log[x]*PolyLog[3,x]*(1-x)^-1+136/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*x^-2+40/3*PolyLog[1,2,x]*x^-1-96*PolyLog[1,2,x]*(1-x)^-1+80*PolyLog[2,x]*Pi^2*x^-2-40*PolyLog[2,x]*Pi^2*x^-1-320/3*PolyLog[2,x]*Pi^2*(1-x)^-2+32/3*PolyLog[2,x]*Pi^2*(1-x)^-1+44/3*PolyLog[2,x]*Pi^2-272/3*PolyLog[3,x]-64/3*PolyLog[3,x]*x^-2+184/3*PolyLog[3,x]*x^-1+64*PolyLog[3,x]*(1-x)^-1-384*PolyLog[4,1-x]-128*PolyLog[4,1-x]*x^-2+320*PolyLog[4,1-x]*x^-1-256*PolyLog[4,1-x]*(1-x)^-2+448*PolyLog[4,1-x]*(1-x)^-1-120*PolyLog[4,-x*(1-x)^-1]-96*PolyLog[4,-x*(1-x)^-1]*x^-2-16*PolyLog[4,-x*(1-x)^-1]*x^-1+128*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+256*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-320*PolyLog[4,x]-128*PolyLog[4,x]*x^-2+256*PolyLog[4,x]*x^-1+384*PolyLog[4,x]*(1-x)^-1)+Nc^-2*Nf*(10960/81*x^-1+10960/81*(1-x)^-1+208/9*z3*x^-1+208/9*z3*(1-x)^-1+196/27*Pi^2*x^-1+124/27*Pi^2*(1-x)^-1+64/3*Pi^2-1120/27*Log[1-x]*x^-1-2272/27*Log[1-x]*(1-x)^-1-4/3*Log[1-x]*Pi^2*x^-1+4/3*Log[1-x]*Pi^2*(1-x)^-1-40/9*Log[1-x]*Pi^2+64/3*Log[1-x]^2+172/9*Log[1-x]^2*x^-1+76/3*Log[1-x]^2*(1-x)^-1-40/9*Log[1-x]^3-56/9*Log[1-x]^3*x^-1-32/9*Log[1-x]^3*(1-x)^-1+3328/27*Log[s^-1*mu2]*x^-1+3328/27*Log[s^-1*mu2]*(1-x)^-1+56/9*Log[s^-1*mu2]*Pi^2*x^-1+32/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[s^-1*mu2]*Pi^2-440/9*Log[s^-1*mu2]*Log[1-x]*x^-1-584/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]^2+16*Log[s^-1*mu2]*Log[1-x]^2*x^-1+40/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+376/9*Log[s^-1*mu2]^2*x^-1+376/9*Log[s^-1*mu2]^2*(1-x)^-1-56/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-56/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+64/9*Log[s^-1*mu2]^3*x^-1+64/9*Log[s^-1*mu2]^3*(1-x)^-1-320/3*Log[x]*x^-1-64*Log[x]*(1-x)^-1+28/9*Log[x]*Pi^2*x^-1+28/9*Log[x]*Pi^2*(1-x)^-1-32/9*Log[x]*Pi^2-128/3*Log[x]*Log[1-x]+416/9*Log[x]*Log[1-x]*x^-1+448/9*Log[x]*Log[1-x]*(1-x)^-1+16/3*Log[x]*Log[1-x]^2-40/3*Log[x]*Log[1-x]^2*x^-1-56/3*Log[x]*Log[1-x]^2*(1-x)^-1-88*Log[x]*Log[s^-1*mu2]*x^-1-72*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]+112/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-80/3*Log[x]*Log[s^-1*mu2]^2*x^-1-80/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+64/3*Log[x]^2+268/9*Log[x]^2*x^-1+20*Log[x]^2*(1-x)^-1+8/3*Log[x]^2*Log[1-x]-8/3*Log[x]^2*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]+16*Log[x]^2*Log[s^-1*mu2]*x^-1+40/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-32/9*Log[x]^3-32/9*Log[x]^3*x^-1-32/9*Log[x]^3*(1-x)^-1+64/3*Log[x]*PolyLog[2,x]*x^-1+64/3*Log[x]*PolyLog[2,x]*(1-x)^-1+80/3*PolyLog[1,2,x]*x^-1+80/3*PolyLog[1,2,x]*(1-x)^-1-64/3*PolyLog[3,x]*x^-1-64/3*PolyLog[3,x]*(1-x)^-1)+Nc^-2*Nf^2*(400/81+800/81*x^-2-800/81*x^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*x^-2-320/27*Log[s^-1*mu2]*x^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*x^-2-32/9*Log[s^-1*mu2]^2*x^-1-160/27*Log[x]-320/27*Log[x]*x^-2+320/27*Log[x]*x^-1-32/9*Log[x]*Log[s^-1*mu2]-64/9*Log[x]*Log[s^-1*mu2]*x^-2+64/9*Log[x]*Log[s^-1*mu2]*x^-1+16/9*Log[x]^2+32/9*Log[x]^2*x^-2-32/9*Log[x]^2*x^-1)+Nc^-1*(-61318/81*x^-1-61318/81*(1-x)^-1+2168/9*z3*x^-1+2672/9*z3*(1-x)^-1+8*z3-2386/27*Pi^2*x^-1-1918/27*Pi^2*(1-x)^-1-244/3*Pi^2+8/5*Pi^4*x^-1+193/45*Pi^4*(1-x)^-1-73/15*Pi^4+6136/27*Log[1-x]*x^-1+9448/27*Log[1-x]*(1-x)^-1-80*Log[1-x]*z3*x^-1-32*Log[1-x]*z3*(1-x)^-1-80*Log[1-x]*z3-34/3*Log[1-x]*Pi^2*x^-1+16/3*Log[1-x]*Pi^2*(1-x)^-1+70/9*Log[1-x]*Pi^2-244/3*Log[1-x]^2+40*Log[1-x]^2*x^-2-886/9*Log[1-x]^2*x^-1-382/3*Log[1-x]^2*(1-x)^-1-37/3*Log[1-x]^2*Pi^2*x^-1-16*Log[1-x]^2*Pi^2*x^-1*hLZ-23/3*Log[1-x]^2*Pi^2*(1-x)^-1-16*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-52/3*Log[1-x]^2*Pi^2+82/9*Log[1-x]^3+302/9*Log[1-x]^3*x^-1+164/9*Log[1-x]^3*(1-x)^-1+25/3*Log[1-x]^4+1/3*Log[1-x]^4*x^-1+4/3*Log[1-x]^4*(1-x)^-1+88*Log[1-x]^2*PolyLog[2,x]+92*Log[1-x]^2*PolyLog[2,x]*x^-1+60*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+80*Log[1-x]*PolyLog[1,2,x]+144*Log[1-x]*PolyLog[1,2,x]*x^-1+96*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-112*Log[1-x]*PolyLog[3,x]-64*Log[1-x]*PolyLog[3,x]*x^-1-112*Log[1-x]*PolyLog[3,x]*(1-x)^-1-12592/27*Log[s^-1*mu2]*x^-1-12592/27*Log[s^-1*mu2]*(1-x)^-1+16*Log[s^-1*mu2]*z3*x^-1+16*Log[s^-1*mu2]*z3*(1-x)^-1-290/9*Log[s^-1*mu2]*Pi^2*x^-1-266/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-20*Log[s^-1*mu2]*Pi^2+1616/9*Log[s^-1*mu2]*Log[1-x]*x^-1+1976/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ-4*Log[s^-1*mu2]*Log[1-x]*Pi^2-20*Log[s^-1*mu2]*Log[1-x]^2-54*Log[s^-1*mu2]*Log[1-x]^2*x^-1-130/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-4*Log[s^-1*mu2]*Log[1-x]^3+4*Log[s^-1*mu2]*Log[1-x]^3*x^-1+8*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1-604/9*Log[s^-1*mu2]^2*x^-1-604/9*Log[s^-1*mu2]^2*(1-x)^-1+30*Log[s^-1*mu2]^2*Pi^2*x^-1+26*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1+8*Log[s^-1*mu2]^2*Pi^2+128/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+80/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+8*Log[s^-1*mu2]^2*Log[1-x]^2+6*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+2*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+80/9*Log[s^-1*mu2]^3*x^-1+80/9*Log[s^-1*mu2]^3*(1-x)^-1-16*Log[s^-1*mu2]^3*Log[1-x]*x^-1-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1+8*Log[s^-1*mu2]^4*x^-1+8*Log[s^-1*mu2]^4*(1-x)^-1+1256/3*Log[x]*x^-1+296*Log[x]*(1-x)^-1-24*Log[x]*z3*x^-1-24*Log[x]*z3*(1-x)^-1-64/9*Log[x]*Pi^2*x^-1-178/9*Log[x]*Pi^2*(1-x)^-1+182/9*Log[x]*Pi^2+488/3*Log[x]*Log[1-x]-1196/9*Log[x]*Log[1-x]*x^-1-1396/9*Log[x]*Log[1-x]*(1-x)^-1-142/3*Log[x]*Log[1-x]*Pi^2*x^-1-50*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+28/3*Log[x]*Log[1-x]*Pi^2+14/3*Log[x]*Log[1-x]^2+100/3*Log[x]*Log[1-x]^2*x^-1+86/3*Log[x]*Log[1-x]^2*(1-x)^-1+16*Log[x]*Log[1-x]^3+68/3*Log[x]*Log[1-x]^3*x^-1+8*Log[x]*Log[1-x]^3*x^-1*hLZ-4/3*Log[x]*Log[1-x]^3*(1-x)^-1+8*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ-24*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+232*Log[x]*Log[s^-1*mu2]*x^-1+192*Log[x]*Log[s^-1*mu2]*(1-x)^-1-140/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-92/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-8*Log[x]*Log[s^-1*mu2]*Pi^2+40*Log[x]*Log[s^-1*mu2]*Log[1-x]-196/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-188/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-20*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ+44/3*Log[x]*Log[s^-1*mu2]^2*x^-1+92/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+28*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+36*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-32*Log[x]*Log[s^-1*mu2]^3*x^-1-32*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1-244/3*Log[x]^2-982/9*Log[x]^2*x^-1+32*Log[x]^2*(1-x)^-2-58*Log[x]^2*(1-x)^-1+31*Log[x]^2*Pi^2*x^-1+16*Log[x]^2*Pi^2*x^-1*hLZ+73/3*Log[x]^2*Pi^2*(1-x)^-1+16*Log[x]^2*Pi^2*(1-x)^-1*hLZ-2/3*Log[x]^2*Pi^2-110/3*Log[x]^2*Log[1-x]-22/3*Log[x]^2*Log[1-x]*x^-1-12*Log[x]^2*Log[1-x]*(1-x)^-1-8*Log[x]^2*Log[1-x]^2+8*Log[x]^2*Log[1-x]^2*x^-1+24*Log[x]^2*Log[1-x]^2*(1-x)^-1-20*Log[x]^2*Log[s^-1*mu2]-22*Log[x]^2*Log[s^-1*mu2]*x^-1-106/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+12*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+4*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ+8*Log[x]^2*Log[s^-1*mu2]^2+30*Log[x]^2*Log[s^-1*mu2]^2*x^-1+26*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1+194/9*Log[x]^3+140/9*Log[x]^3*x^-1+158/9*Log[x]^3*(1-x)^-1+4/3*Log[x]^3*Log[1-x]-8/3*Log[x]^3*Log[1-x]*x^-1-8*Log[x]^3*Log[1-x]*x^-1*hLZ-20/3*Log[x]^3*Log[1-x]*(1-x)^-1-8*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ-8*Log[x]^3*Log[s^-1*mu2]-4*Log[x]^3*Log[s^-1*mu2]*x^-1+12*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+Log[x]^4-3*Log[x]^4*x^-1-8*Log[x]^4*(1-x)^-1-8*Log[x]^2*PolyLog[2,x]+28*Log[x]^2*PolyLog[2,x]*x^-1-4*Log[x]^2*PolyLog[2,x]*(1-x)^-1-80*Log[x]*PolyLog[1,2,x]*x^-1-80*Log[x]*PolyLog[1,2,x]*(1-x)^-1-8*Log[x]*PolyLog[2,x]-184/3*Log[x]*PolyLog[2,x]*x^-1-304/3*Log[x]*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]-32*Log[x]*PolyLog[3,x]*x^-1+64*Log[x]*PolyLog[3,x]*(1-x)^-1-8*PolyLog[1,2,x]-632/3*PolyLog[1,2,x]*x^-1-464/3*PolyLog[1,2,x]*(1-x)^-1-140/3*PolyLog[2,x]*Pi^2*x^-1-52*PolyLog[2,x]*Pi^2*(1-x)^-1-56/3*PolyLog[2,x]*Pi^2+8*PolyLog[3,x]+184/3*PolyLog[3,x]*x^-1+304/3*PolyLog[3,x]*(1-x)^-1+64*PolyLog[4,1-x]+96*PolyLog[4,1-x]*x^-1+112*PolyLog[4,-x*(1-x)^-1]+88*PolyLog[4,-x*(1-x)^-1]*x^-1+120*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+64*PolyLog[4,x]+96*PolyLog[4,x]*x^-1)+Nc^-1*Nf*(-10940/81-3640/27*x^-2+3640/27*x^-1-10960/81*(1-x)^-2+10960/81*(1-x)^-1-368/9*z3*x^-2+368/9*z3*x^-1-112/9*z3*(1-x)^-2+112/9*z3*(1-x)^-1-80/3*z3-428/27*Pi^2*x^-2+476/27*Pi^2*x^-1-52/27*Pi^2*(1-x)^-2-380/27*Pi^2*(1-x)^-1+2432/27*Log[1-x]+3328/27*Log[1-x]*(1-x)^-2-4864/27*Log[1-x]*(1-x)^-1+8/9*Log[1-x]*Pi^2*(1-x)^-2+40/3*Log[1-x]*Pi^2*(1-x)^-1-20/3*Log[1-x]*Pi^2-76/9*Log[1-x]^2-376/9*Log[1-x]^2*(1-x)^-2+152/9*Log[1-x]^2*(1-x)^-1-32/9*Log[1-x]^3+64/9*Log[1-x]^3*(1-x)^-2+64/9*Log[1-x]^3*(1-x)^-1-2600/27*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*x^-2+208/3*Log[s^-1*mu2]*x^-1-3328/27*Log[s^-1*mu2]*(1-x)^-2+3328/27*Log[s^-1*mu2]*(1-x)^-1-88/9*Log[s^-1*mu2]*Pi^2*x^-2+88/9*Log[s^-1*mu2]*Pi^2*x^-1-8/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+472/9*Log[s^-1*mu2]*Log[1-x]+752/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-944/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-64/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-176/9*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*x^-2-8/3*Log[s^-1*mu2]^2*x^-1-376/9*Log[s^-1*mu2]^2*(1-x)^-2+376/9*Log[s^-1*mu2]^2*(1-x)^-1+32/3*Log[s^-1*mu2]^2*Log[1-x]+64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+64/9*Log[s^-1*mu2]^3*x^-2-64/9*Log[s^-1*mu2]^3*x^-1-64/9*Log[s^-1*mu2]^3*(1-x)^-2+64/9*Log[s^-1*mu2]^3*(1-x)^-1+664/9*Log[x]+2320/27*Log[x]*x^-2-2704/27*Log[x]*x^-1+896/27*Log[x]*(1-x)^-2-128/27*Log[x]*(1-x)^-1+88/9*Log[x]*Pi^2*x^-2-56/9*Log[x]*Pi^2*x^-1-32/3*Log[x]*Pi^2*(1-x)^-2+128/9*Log[x]*Pi^2*(1-x)^-1-4*Log[x]*Pi^2-64*Log[x]*Log[1-x]-640/9*Log[x]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[1-x]*(1-x)^-1+64/3*Log[x]*Log[1-x]^2+32*Log[x]*Log[1-x]^2*(1-x)^-2-128/3*Log[x]*Log[1-x]^2*(1-x)^-1+56*Log[x]*Log[s^-1*mu2]+272/9*Log[x]*Log[s^-1*mu2]*x^-2-320/9*Log[x]*Log[s^-1*mu2]*x^-1+640/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-544/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-64*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+256/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]^2-16/3*Log[x]*Log[s^-1*mu2]^2*x^-2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-1+32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-28/9*Log[x]^2-296/9*Log[x]^2*x^-2+80/3*Log[x]^2*x^-1-208/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[1-x]-16/3*Log[x]^2*Log[1-x]*x^-2+16/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[s^-1*mu2]-32/3*Log[x]^2*Log[s^-1*mu2]*x^-2+16/3*Log[x]^2*Log[s^-1*mu2]*x^-1-32/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-8/9*Log[x]^3+80/9*Log[x]^3*x^-2-16/3*Log[x]^3*x^-1-32/9*Log[x]^3*(1-x)^-2+64/9*Log[x]^3*(1-x)^-1-16*Log[x]*PolyLog[2,x]-32/3*Log[x]*PolyLog[2,x]*x^-2+32/3*Log[x]*PolyLog[2,x]*x^-1-64/3*Log[x]*PolyLog[2,x]*(1-x)^-2+64/3*Log[x]*PolyLog[2,x]*(1-x)^-1-64/3*PolyLog[1,2,x]-128/3*PolyLog[1,2,x]*(1-x)^-2+128/3*PolyLog[1,2,x]*(1-x)^-1+16*PolyLog[3,x]+32/3*PolyLog[3,x]*x^-2-32/3*PolyLog[3,x]*x^-1+64/3*PolyLog[3,x]*(1-x)^-2-64/3*PolyLog[3,x]*(1-x)^-1)+Nc^-1*Nf^2*(-800/81*x^-1-800/81*(1-x)^-1+160/27*Log[1-x]*x^-1+160/27*Log[1-x]*(1-x)^-1-16/9*Log[1-x]^2*x^-1-16/9*Log[1-x]^2*(1-x)^-1-320/27*Log[s^-1*mu2]*x^-1-320/27*Log[s^-1*mu2]*(1-x)^-1+32/9*Log[s^-1*mu2]*Log[1-x]*x^-1+32/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-32/9*Log[s^-1*mu2]^2*x^-1-32/9*Log[s^-1*mu2]^2*(1-x)^-1+160/27*Log[x]*x^-1+160/27*Log[x]*(1-x)^-1+32/9*Log[x]*Log[s^-1*mu2]*x^-1+32/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16/9*Log[x]^2*x^-1-16/9*Log[x]^2*(1-x)^-1)+Nf*(3640/27*x^-1+3640/27*(1-x)^-1+368/9*z3*x^-1+368/9*z3*(1-x)^-1+356/27*Pi^2*x^-1+428/27*Pi^2*(1-x)^-1-64/9*Pi^2-1544/27*Log[1-x]*x^-1-1160/27*Log[1-x]*(1-x)^-1-28/9*Log[1-x]*Pi^2*x^-1-44/9*Log[1-x]*Pi^2*(1-x)^-1+16/9*Log[1-x]*Pi^2-64/9*Log[1-x]^2+52/3*Log[1-x]^2*x^-1+148/9*Log[1-x]^2*(1-x)^-1+16/9*Log[1-x]^3-8/3*Log[1-x]^3*x^-1-40/9*Log[1-x]^3*(1-x)^-1+208/3*Log[s^-1*mu2]*x^-1+208/3*Log[s^-1*mu2]*(1-x)^-1+64/9*Log[s^-1*mu2]*Pi^2*x^-1+88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-8/3*Log[s^-1*mu2]*Pi^2-184/9*Log[s^-1*mu2]*Log[1-x]*x^-1-136/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8/3*Log[s^-1*mu2]*Log[1-x]^2+8/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*x^-1-8/3*Log[s^-1*mu2]^2*(1-x)^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-64/9*Log[s^-1*mu2]^3*x^-1-64/9*Log[s^-1*mu2]^3*(1-x)^-1-184/9*Log[x]*x^-1-104/3*Log[x]*(1-x)^-1-20/3*Log[x]*Pi^2*x^-1-68/9*Log[x]*Pi^2*(1-x)^-1+8/9*Log[x]*Pi^2+128/9*Log[x]*Log[1-x]-128/9*Log[x]*Log[1-x]*x^-1-160/9*Log[x]*Log[1-x]*(1-x)^-1-8/3*Log[x]*Log[1-x]^2+16/3*Log[x]*Log[1-x]^2*x^-1+8*Log[x]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*x^-1+8/3*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-32/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+32/3*Log[x]*Log[s^-1*mu2]^2*x^-1+32/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-64/9*Log[x]^2+12*Log[x]^2*x^-1+148/9*Log[x]^2*(1-x)^-1+8/3*Log[x]^2*Log[1-x]*x^-1+8/3*Log[x]^2*Log[1-x]*(1-x)^-1-8/3*Log[x]^2*Log[s^-1*mu2]+8/3*Log[x]^2*Log[s^-1*mu2]*x^-1+16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+8/9*Log[x]^3-40/9*Log[x]^3*x^-1-16/3*Log[x]^3*(1-x)^-1-16/3*PolyLog[1,2,x]*x^-1-16/3*PolyLog[1,2,x]*(1-x)^-1)+Nf^2*(400/81+800/81*(1-x)^-2-800/81*(1-x)^-1-160/27*Log[1-x]-320/27*Log[1-x]*(1-x)^-2+320/27*Log[1-x]*(1-x)^-1+16/9*Log[1-x]^2+32/9*Log[1-x]^2*(1-x)^-2-32/9*Log[1-x]^2*(1-x)^-1+160/27*Log[s^-1*mu2]+320/27*Log[s^-1*mu2]*(1-x)^-2-320/27*Log[s^-1*mu2]*(1-x)^-1-32/9*Log[s^-1*mu2]*Log[1-x]-64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+64/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16/9*Log[s^-1*mu2]^2+32/9*Log[s^-1*mu2]^2*(1-x)^-2-32/9*Log[s^-1*mu2]^2*(1-x)^-1)+Nc*(-23213/162*x^-1-23213/162*(1-x)^-1-800/9*z3*x^-1-1736/9*z3*(1-x)^-1-8*z3-1496/27*Pi^2*x^-1-2252/27*Pi^2*(1-x)^-1+436/9*Pi^2-59/45*Pi^4*x^-1-109/45*Pi^4*(1-x)^-1-338/45*Pi^4+3049/27*Log[1-x]*x^-1+1513/27*Log[1-x]*(1-x)^-1+80*Log[1-x]*z3*x^-1+64*Log[1-x]*z3*(1-x)^-1-48*Log[1-x]*z3+76/9*Log[1-x]*Pi^2*x^-1+152/9*Log[1-x]*Pi^2*(1-x)^-1-46/9*Log[1-x]*Pi^2+436/9*Log[1-x]^2-440/9*Log[1-x]^2*x^-1-124/3*Log[1-x]^2*(1-x)^-1+55/3*Log[1-x]^2*Pi^2*x^-1+16*Log[1-x]^2*Pi^2*x^-1*hLZ+46/3*Log[1-x]^2*Pi^2*(1-x)^-1+16*Log[1-x]^2*Pi^2*(1-x)^-1*hLZ-31/3*Log[1-x]^2*Pi^2-58/9*Log[1-x]^3+10*Log[1-x]^3*x^-1+112/9*Log[1-x]^3*(1-x)^-1-5/3*Log[1-x]^4-7/3*Log[1-x]^4*x^-1-10/3*Log[1-x]^4*(1-x)^-1+36*Log[1-x]^2*PolyLog[2,x]-44*Log[1-x]^2*PolyLog[2,x]*x^-1-32*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+48*Log[1-x]*PolyLog[1,2,x]-64*Log[1-x]*PolyLog[1,2,x]*x^-1-48*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-16*Log[1-x]*PolyLog[3,x]+16*Log[1-x]*PolyLog[3,x]*x^-1+32*Log[1-x]*PolyLog[3,x]*(1-x)^-1+206/27*Log[s^-1*mu2]*x^-1+206/27*Log[s^-1*mu2]*(1-x)^-1-112*Log[s^-1*mu2]*z3*x^-1-112*Log[s^-1*mu2]*z3*(1-x)^-1-226/9*Log[s^-1*mu2]*Pi^2*x^-1-304/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+26/3*Log[s^-1*mu2]*Pi^2+260/9*Log[s^-1*mu2]*Log[1-x]*x^-1+104/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1*hLZ+26/3*Log[s^-1*mu2]*Log[1-x]^2-26/3*Log[s^-1*mu2]*Log[1-x]^2*x^-1-52/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+536/9*Log[s^-1*mu2]^2*x^-1+536/9*Log[s^-1*mu2]^2*(1-x)^-1+14/3*Log[s^-1*mu2]^2*Pi^2*x^-1+20/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-2*Log[s^-1*mu2]^2*Pi^2-20/3*Log[s^-1*mu2]^2*Log[1-x]*x^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^2*Log[1-x]^2+2*Log[s^-1*mu2]^2*Log[1-x]^2*x^-1+4*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1+136/9*Log[s^-1*mu2]^3*x^-1+136/9*Log[s^-1*mu2]^3*(1-x)^-1-4*Log[s^-1*mu2]^4*x^-1-4*Log[s^-1*mu2]^4*(1-x)^-1-1639/27*Log[x]*x^-1-103/27*Log[x]*(1-x)^-1+72*Log[x]*z3*x^-1+72*Log[x]*z3*(1-x)^-1-64*Log[x]*z3+70/3*Log[x]*Pi^2*x^-1+164/9*Log[x]*Pi^2*(1-x)^-1-104/9*Log[x]*Pi^2-872/9*Log[x]*Log[1-x]+548/9*Log[x]*Log[1-x]*x^-1+928/9*Log[x]*Log[1-x]*(1-x)^-1+14/3*Log[x]*Log[1-x]*Pi^2*x^-1+20/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+26/3*Log[x]*Log[1-x]*Pi^2-4/3*Log[x]*Log[1-x]^2-28/3*Log[x]*Log[1-x]^2*x^-1-24*Log[x]*Log[1-x]^2*(1-x)^-1+64/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*x^-1-8*Log[x]*Log[1-x]^3*x^-1*hLZ-16/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]^3*(1-x)^-1*hLZ+72*Log[x]*Log[1-x]*PolyLog[2,x]+8*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-692/9*Log[x]*Log[s^-1*mu2]*x^-1-536/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+16/3*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-8/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1*hLZ-52/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+92/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+48*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ-4*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1*hLZ-56/3*Log[x]*Log[s^-1*mu2]^2*x^-1-68/3*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+4*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1+8*Log[x]*Log[s^-1*mu2]^3*x^-1+8*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+436/9*Log[x]^2-248/9*Log[x]^2*x^-1+24*Log[x]^2*(1-x)^-2-232/3*Log[x]^2*(1-x)^-1-53/3*Log[x]^2*Pi^2*x^-1-16*Log[x]^2*Pi^2*x^-1*hLZ-44/3*Log[x]^2*Pi^2*(1-x)^-1-16*Log[x]^2*Pi^2*(1-x)^-1*hLZ-13/3*Log[x]^2*Pi^2+22*Log[x]^2*Log[1-x]-98/3*Log[x]^2*Log[1-x]*x^-1-176/3*Log[x]^2*Log[1-x]*(1-x)^-1+20*Log[x]^2*Log[1-x]^2+2*Log[x]^2*Log[1-x]^2*x^-1-6*Log[x]^2*Log[1-x]^2*(1-x)^-1+26/3*Log[x]^2*Log[s^-1*mu2]-50/3*Log[x]^2*Log[s^-1*mu2]*x^-1-76/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ-8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1*hLZ-2*Log[x]^2*Log[s^-1*mu2]^2-6*Log[x]^2*Log[s^-1*mu2]^2*x^-1-4*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-116/9*Log[x]^3+124/9*Log[x]^3*x^-1+28*Log[x]^3*(1-x)^-1-44/3*Log[x]^3*Log[1-x]+8*Log[x]^3*Log[1-x]*x^-1+8*Log[x]^3*Log[1-x]*x^-1*hLZ+28/3*Log[x]^3*Log[1-x]*(1-x)^-1+8*Log[x]^3*Log[1-x]*(1-x)^-1*hLZ+4*Log[x]^3*Log[s^-1*mu2]*x^-1-4*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+13/3*Log[x]^4-7/3*Log[x]^4*x^-1+4*Log[x]^2*PolyLog[2,x]-4*Log[x]^2*PolyLog[2,x]*x^-1+8*Log[x]^2*PolyLog[2,x]*(1-x)^-1+64*Log[x]*PolyLog[1,2,x]+16*Log[x]*PolyLog[1,2,x]*x^-1+16*Log[x]*PolyLog[1,2,x]*(1-x)^-1+8*Log[x]*PolyLog[2,x]-56*Log[x]*PolyLog[2,x]*x^-1-104*Log[x]*PolyLog[2,x]*(1-x)^-1-96*Log[x]*PolyLog[3,x]-16*Log[x]*PolyLog[3,x]*x^-1-48*Log[x]*PolyLog[3,x]*(1-x)^-1+8*PolyLog[1,2,x]-8/3*PolyLog[1,2,x]*x^-1+136/3*PolyLog[1,2,x]*(1-x)^-1+28/3*PolyLog[2,x]*Pi^2*x^-1+32/3*PolyLog[2,x]*Pi^2*(1-x)^-1+28/3*PolyLog[2,x]*Pi^2-8*PolyLog[3,x]+56*PolyLog[3,x]*x^-1+104*PolyLog[3,x]*(1-x)^-1+128*PolyLog[4,1-x]-64*PolyLog[4,1-x]*x^-1-32*PolyLog[4,1-x]*(1-x)^-1-56*PolyLog[4,-x*(1-x)^-1]-24*PolyLog[4,-x*(1-x)^-1]*x^-1-32*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+128*PolyLog[4,x]+16*PolyLog[4,x]*x^-1+48*PolyLog[4,x]*(1-x)^-1)+Nc*Nf*(-1820/27-3640/27*(1-x)^-2+3640/27*(1-x)^-1-368/9*z3*(1-x)^-2+368/9*z3*(1-x)^-1-184/9*z3-428/27*Pi^2*(1-x)^-2+692/27*Pi^2*(1-x)^-1-406/27*Pi^2+1160/27*Log[1-x]+2320/27*Log[1-x]*(1-x)^-2-1936/27*Log[1-x]*(1-x)^-1+88/9*Log[1-x]*Pi^2*(1-x)^-2-40/3*Log[1-x]*Pi^2*(1-x)^-1+20/3*Log[1-x]*Pi^2-212/9*Log[1-x]^2-296/9*Log[1-x]^2*(1-x)^-2+352/9*Log[1-x]^2*(1-x)^-1+56/9*Log[1-x]^3+80/9*Log[1-x]^3*(1-x)^-2-112/9*Log[1-x]^3*(1-x)^-1-104/3*Log[s^-1*mu2]-208/3*Log[s^-1*mu2]*(1-x)^-2+208/3*Log[s^-1*mu2]*(1-x)^-1-88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+136/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1-68/9*Log[s^-1*mu2]*Pi^2+136/9*Log[s^-1*mu2]*Log[1-x]+272/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-224/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[s^-1*mu2]*Log[1-x]^2-32/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2+16*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+4/3*Log[s^-1*mu2]^2+8/3*Log[s^-1*mu2]^2*(1-x)^-2-8/3*Log[s^-1*mu2]^2*(1-x)^-1-8/3*Log[s^-1*mu2]^2*Log[1-x]-16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+32/9*Log[s^-1*mu2]^3+64/9*Log[s^-1*mu2]^3*(1-x)^-2-64/9*Log[s^-1*mu2]^3*(1-x)^-1-224/27*Log[x]-448/27*Log[x]*(1-x)^-2+64/27*Log[x]*(1-x)^-1+16/3*Log[x]*Pi^2*(1-x)^-2-64/9*Log[x]*Pi^2*(1-x)^-1+32/9*Log[x]*Pi^2+32*Log[x]*Log[1-x]+320/9*Log[x]*Log[1-x]*(1-x)^-2-160/3*Log[x]*Log[1-x]*(1-x)^-1-32/3*Log[x]*Log[1-x]^2-16*Log[x]*Log[1-x]^2*(1-x)^-2+64/3*Log[x]*Log[1-x]^2*(1-x)^-1-160/9*Log[x]*Log[s^-1*mu2]-320/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+272/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+64/3*Log[x]*Log[s^-1*mu2]*Log[1-x]+32*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-128/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^2-16*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-64/9*Log[x]^2+104/9*Log[x]^2*(1-x)^-1-8/3*Log[x]^2*Log[s^-1*mu2]+16/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+16/9*Log[x]^3+16/9*Log[x]^3*(1-x)^-2-32/9*Log[x]^3*(1-x)^-1+16/3*Log[x]*PolyLog[2,x]+32/3*Log[x]*PolyLog[2,x]*(1-x)^-2-32/3*Log[x]*PolyLog[2,x]*(1-x)^-1+16/3*PolyLog[1,2,x]+32/3*PolyLog[1,2,x]*(1-x)^-2-32/3*PolyLog[1,2,x]*(1-x)^-1-16/3*PolyLog[3,x]-32/3*PolyLog[3,x]*(1-x)^-2+32/3*PolyLog[3,x]*(1-x)^-1)+Nc^2*(23213/324+23213/162*(1-x)^-2-23213/162*(1-x)^-1+656/9*z3*(1-x)^-2-944/9*z3*(1-x)^-1+760/9*z3+1748/27*Pi^2*(1-x)^-2-2336/27*Pi^2*(1-x)^-1+1210/27*Pi^2-24*Pi^2*x+173/45*Pi^4*(1-x)^-2-49/9*Pi^4*(1-x)^-1+269/90*Pi^4-1513/27*Log[1-x]-3026/27*Log[1-x]*(1-x)^-2+1490/27*Log[1-x]*(1-x)^-1-96*Log[1-x]*z3*(1-x)^-2+128*Log[1-x]*z3*(1-x)^-1-64*Log[1-x]*z3-304/9*Log[1-x]*Pi^2*(1-x)^-2+182/3*Log[1-x]*Pi^2*(1-x)^-1-118/3*Log[1-x]*Pi^2+412/9*Log[1-x]^2+248/3*Log[1-x]^2*(1-x)^-2-752/9*Log[1-x]^2*(1-x)^-1-24*Log[1-x]^2*x+20/3*Log[1-x]^2*Pi^2*(1-x)^-2+14/3*Log[1-x]^2*Pi^2*(1-x)^-1+11/3*Log[1-x]^2*Pi^2-242/9*Log[1-x]^3-224/9*Log[1-x]^3*(1-x)^-2+376/9*Log[1-x]^3*(1-x)^-1+13/3*Log[1-x]^4+16/3*Log[1-x]^4*(1-x)^-2-26/3*Log[1-x]^4*(1-x)^-1+20*Log[1-x]^2*PolyLog[2,x]+16*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-88*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+32*Log[1-x]*PolyLog[1,2,x]+32*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2-112*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-32*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*(1-x)^-2+64*Log[1-x]*PolyLog[3,x]*(1-x)^-1-103/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*(1-x)^-2+206/27*Log[s^-1*mu2]*(1-x)^-1+112*Log[s^-1*mu2]*z3*(1-x)^-2-112*Log[s^-1*mu2]*z3*(1-x)^-1+56*Log[s^-1*mu2]*z3+304/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2-460/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+230/9*Log[s^-1*mu2]*Pi^2-104/9*Log[s^-1*mu2]*Log[1-x]-208/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+52/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+26*Log[s^-1*mu2]*Log[1-x]^2+104/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-52*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-268/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*(1-x)^-2+536/9*Log[s^-1*mu2]^2*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2+32/3*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-16/3*Log[s^-1*mu2]^2*Pi^2+8/3*Log[s^-1*mu2]^2*Log[1-x]+16/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-6*Log[s^-1*mu2]^2*Log[1-x]^2-8*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-2+12*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-68/9*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*(1-x)^-2+136/9*Log[s^-1*mu2]^3*(1-x)^-1+2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*(1-x)^-2-4*Log[s^-1*mu2]^4*(1-x)^-1+1616/27*Log[x]+3232/27*Log[x]*(1-x)^-2-1696/27*Log[x]*(1-x)^-1-16*Log[x]*z3*(1-x)^-2-16*Log[x]*z3*(1-x)^-1+8*Log[x]*z3-88/3*Log[x]*Pi^2*(1-x)^-2+430/9*Log[x]*Pi^2*(1-x)^-1-224/9*Log[x]*Pi^2-80*Log[x]*Log[1-x]-1280/9*Log[x]*Log[1-x]*(1-x)^-2+484/3*Log[x]*Log[1-x]*(1-x)^-1+48*Log[x]*Log[1-x]*x-40/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2+92/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-1-34/3*Log[x]*Log[1-x]*Pi^2+164/3*Log[x]*Log[1-x]^2+40*Log[x]*Log[1-x]^2*(1-x)^-2-220/3*Log[x]*Log[1-x]^2*(1-x)^-1-32/3*Log[x]*Log[1-x]^3-16*Log[x]*Log[1-x]^3*(1-x)^-2+16/3*Log[x]*Log[1-x]^3*(1-x)^-1-8*Log[x]*Log[1-x]*PolyLog[2,x]+64*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1+640/9*Log[x]*Log[s^-1*mu2]+1280/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2-1124/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1+40/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2-64/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1+32/3*Log[x]*Log[s^-1*mu2]*Pi^2-172/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-80*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+320/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1+20*Log[x]*Log[s^-1*mu2]^2+40*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2-44*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1+12*Log[x]*Log[s^-1*mu2]^2*Log[1-x]+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2-24*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1-8*Log[x]*Log[s^-1*mu2]^3-16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2+16*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+40/9*Log[x]^2-164/9*Log[x]^2*(1-x)^-1-24*Log[x]^2*x-8/3*Log[x]^2*Pi^2*(1-x)^-2+2*Log[x]^2*Pi^2*(1-x)^-1-Log[x]^2*Pi^2-26*Log[x]^2*Log[1-x]+20*Log[x]^2*Log[1-x]*(1-x)^-1+10*Log[x]^2*Log[1-x]^2+16*Log[x]^2*Log[1-x]^2*(1-x)^-2-8*Log[x]^2*Log[1-x]^2*(1-x)^-1+26/3*Log[x]^2*Log[s^-1*mu2]-28/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1-24*Log[x]^2*Log[s^-1*mu2]*Log[1-x]-32*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+6*Log[x]^2*Log[s^-1*mu2]^2+16*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2-12*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-64/9*Log[x]^3-88/9*Log[x]^3*(1-x)^-2+140/9*Log[x]^3*(1-x)^-1+4*Log[x]^3*Log[s^-1*mu2]-8*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1-5/3*Log[x]^4-4/3*Log[x]^4*(1-x)^-2+10/3*Log[x]^4*(1-x)^-1-12*Log[x]^2*PolyLog[2,x]-16*Log[x]^2*PolyLog[2,x]*(1-x)^-2+24*Log[x]^2*PolyLog[2,x]*(1-x)^-1-32*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*(1-x)^-2+112*Log[x]*PolyLog[1,2,x]*(1-x)^-1-232/3*Log[x]*PolyLog[2,x]-176/3*Log[x]*PolyLog[2,x]*(1-x)^-2+344/3*Log[x]*PolyLog[2,x]*(1-x)^-1+32*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*(1-x)^-2-64*Log[x]*PolyLog[3,x]*(1-x)^-1-232/3*PolyLog[1,2,x]-176/3*PolyLog[1,2,x]*(1-x)^-2+344/3*PolyLog[1,2,x]*(1-x)^-1-16/3*PolyLog[2,x]*Pi^2*(1-x)^-2+64/3*PolyLog[2,x]*Pi^2*(1-x)^-1-20/3*PolyLog[2,x]*Pi^2+232/3*PolyLog[3,x]+176/3*PolyLog[3,x]*(1-x)^-2-344/3*PolyLog[3,x]*(1-x)^-1-48*PolyLog[4,1-x]*(1-x)^-1+40*PolyLog[4,-x*(1-x)^-1]+32*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2-128*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1-48*PolyLog[4,x]*(1-x)^-1)+145849/324+23213/162*x^-2-23213/162*x^-1+61318/81*(1-x)^-2-61318/81*(1-x)^-1+656/9*z3*x^-2+1072/9*z3*x^-1-2696/9*z3*(1-x)^-2+2840/9*z3*(1-x)^-1-532/3*z3+1748/27*Pi^2*x^-2-2084/27*Pi^2*x^-1+1666/27*Pi^2*(1-x)^-2-1954/27*Pi^2*(1-x)^-1+419/3*Pi^2+48*Pi^2*x+41/45*Pi^4*x^-2+119/15*Pi^4*x^-1-286/45*Pi^4*(1-x)^-2+214/15*Pi^4*(1-x)^-1-193/10*Pi^4-9368/27*Log[1-x]-12592/27*Log[1-x]*(1-x)^-2+17440/27*Log[1-x]*(1-x)^-1-96*Log[1-x]*z3*x^-2+112*Log[1-x]*z3*x^-1+16*Log[1-x]*z3*(1-x)^-2+112*Log[1-x]*z3*(1-x)^-1-184*Log[1-x]*z3+8*Log[1-x]*Pi^2*x^-2-16*Log[1-x]*Pi^2*x^-1-188/9*Log[1-x]*Pi^2*(1-x)^-2-94/3*Log[1-x]*Pi^2*(1-x)^-1+148/3*Log[1-x]*Pi^2+1510/9*Log[1-x]^2-64*Log[1-x]^2*x^-1+1756/9*Log[1-x]^2*(1-x)^-2-1832/9*Log[1-x]^2*(1-x)^-1+48*Log[1-x]^2*x-128/3*Log[1-x]^2*Pi^2*x^-2-32*Log[1-x]^2*Pi^2*x^-2*hLZ+52*Log[1-x]^2*Pi^2*x^-1+32*Log[1-x]^2*Pi^2*x^-1*hLZ-32/3*Log[1-x]^2*Pi^2*(1-x)^-2+62/3*Log[1-x]^2*Pi^2*(1-x)^-1-187/3*Log[1-x]^2*Pi^2-16*Log[1-x]^2*Pi^2*hLZ+50/9*Log[1-x]^3-352/9*Log[1-x]^3*(1-x)^-2-160/9*Log[1-x]^3*(1-x)^-1+23/3*Log[1-x]^4+8/3*Log[1-x]^4*x^-2-2*Log[1-x]^4*x^-1+4*Log[1-x]^4*(1-x)^-2-34/3*Log[1-x]^4*(1-x)^-1+204*Log[1-x]^2*PolyLog[2,x]+96*Log[1-x]^2*PolyLog[2,x]*x^-2-144*Log[1-x]^2*PolyLog[2,x]*x^-1-48*Log[1-x]^2*PolyLog[2,x]*(1-x)^-2-72*Log[1-x]^2*PolyLog[2,x]*(1-x)^-1+224*Log[1-x]*PolyLog[1,2,x]+128*Log[1-x]*PolyLog[1,2,x]*x^-2-192*Log[1-x]*PolyLog[1,2,x]*x^-1-96*Log[1-x]*PolyLog[1,2,x]*(1-x)^-2-64*Log[1-x]*PolyLog[1,2,x]*(1-x)^-1-80*Log[1-x]*PolyLog[3,x]-32*Log[1-x]*PolyLog[3,x]*x^-2+80*Log[1-x]*PolyLog[3,x]*x^-1+96*Log[1-x]*PolyLog[3,x]*(1-x)^-2+32*Log[1-x]*PolyLog[3,x]*(1-x)^-1+6193/27*Log[s^-1*mu2]-206/27*Log[s^-1*mu2]*x^-2+206/27*Log[s^-1*mu2]*x^-1+12592/27*Log[s^-1*mu2]*(1-x)^-2-12592/27*Log[s^-1*mu2]*(1-x)^-1+112*Log[s^-1*mu2]*z3*x^-2-112*Log[s^-1*mu2]*z3*x^-1-16*Log[s^-1*mu2]*z3*(1-x)^-2+16*Log[s^-1*mu2]*z3*(1-x)^-1+48*Log[s^-1*mu2]*z3+304/9*Log[s^-1*mu2]*Pi^2*x^-2-304/9*Log[s^-1*mu2]*Pi^2*x^-1+188/9*Log[s^-1*mu2]*Pi^2*(1-x)^-2+88/9*Log[s^-1*mu2]*Pi^2*(1-x)^-1+8*Log[s^-1*mu2]*Pi^2-1492/9*Log[s^-1*mu2]*Log[1-x]-2360/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2+2876/9*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2+16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-2*hLZ-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1-16*Log[s^-1*mu2]*Log[1-x]*Pi^2*x^-1*hLZ+56/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-2+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2*(1-x)^-1+16/3*Log[s^-1*mu2]*Log[1-x]*Pi^2+8*Log[s^-1*mu2]*Log[1-x]*Pi^2*hLZ+6*Log[s^-1*mu2]*Log[1-x]^2+208/3*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-4*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]*Log[1-x]^3-16*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-2+24*Log[s^-1*mu2]*Log[1-x]^3*(1-x)^-1+34/9*Log[s^-1*mu2]^2-536/9*Log[s^-1*mu2]^2*x^-2+536/9*Log[s^-1*mu2]^2*x^-1+604/9*Log[s^-1*mu2]^2*(1-x)^-2-604/9*Log[s^-1*mu2]^2*(1-x)^-1-20/3*Log[s^-1*mu2]^2*Pi^2*x^-2+20/3*Log[s^-1*mu2]^2*Pi^2*x^-1-8*Log[s^-1*mu2]^2*Pi^2*(1-x)^-2-4*Log[s^-1*mu2]^2*Pi^2*(1-x)^-1-4/3*Log[s^-1*mu2]^2*Pi^2-8/3*Log[s^-1*mu2]^2*Log[1-x]-64/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+4/3*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+10*Log[s^-1*mu2]^2*Log[1-x]^2-20*Log[s^-1*mu2]^2*Log[1-x]^2*(1-x)^-1-12*Log[s^-1*mu2]^3-136/9*Log[s^-1*mu2]^3*x^-2+136/9*Log[s^-1*mu2]^3*x^-1-80/9*Log[s^-1*mu2]^3*(1-x)^-2+80/9*Log[s^-1*mu2]^3*(1-x)^-1+8*Log[s^-1*mu2]^3*Log[1-x]+16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-2-16*Log[s^-1*mu2]^3*Log[1-x]*(1-x)^-1-2*Log[s^-1*mu2]^4+4*Log[s^-1*mu2]^4*x^-2-4*Log[s^-1*mu2]^4*x^-1-8*Log[s^-1*mu2]^4*(1-x)^-2+8*Log[s^-1*mu2]^4*(1-x)^-1-6281/27*Log[x]-3026/27*Log[x]*x^-2+4562/27*Log[x]*x^-1-6464/27*Log[x]*(1-x)^-2+4688/27*Log[x]*(1-x)^-1-96*Log[x]*z3*x^-2+144*Log[x]*z3*x^-1+32*Log[x]*z3*(1-x)^-2-32*Log[x]*z3*(1-x)^-1-80*Log[x]*z3-304/9*Log[x]*Pi^2*x^-2+290/9*Log[x]*Pi^2*x^-1+176/3*Log[x]*Pi^2*(1-x)^-2-770/9*Log[x]*Pi^2*(1-x)^-1+110/3*Log[x]*Pi^2-48*Log[x]*Log[1-x]+1408/9*Log[x]*Log[1-x]*(1-x)^-2-284/3*Log[x]*Log[1-x]*(1-x)^-1-96*Log[x]*Log[1-x]*x-16/3*Log[x]*Log[1-x]*Pi^2*x^-2-16/3*Log[x]*Log[1-x]*Pi^2*x^-1+88/3*Log[x]*Log[1-x]*Pi^2*(1-x)^-2-52*Log[x]*Log[1-x]*Pi^2*(1-x)^-1+86/3*Log[x]*Log[1-x]*Pi^2-256/3*Log[x]*Log[1-x]^2-24*Log[x]*Log[1-x]^2*x^-2+52*Log[x]*Log[1-x]^2*x^-1-32*Log[x]*Log[1-x]^2*(1-x)^-2+188/3*Log[x]*Log[1-x]^2*(1-x)^-1+284/3*Log[x]*Log[1-x]^3+128/3*Log[x]*Log[1-x]^3*x^-2+16*Log[x]*Log[1-x]^3*x^-2*hLZ-200/3*Log[x]*Log[1-x]^3*x^-1-16*Log[x]*Log[1-x]^3*x^-1*hLZ+16*Log[x]*Log[1-x]^3*(1-x)^-2-152/3*Log[x]*Log[1-x]^3*(1-x)^-1+8*Log[x]*Log[1-x]^3*hLZ+56*Log[x]*Log[1-x]*PolyLog[2,x]-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-2-32*Log[x]*Log[1-x]*PolyLog[2,x]*x^-1-80*Log[x]*Log[1-x]*PolyLog[2,x]*(1-x)^-1-964/9*Log[x]*Log[s^-1*mu2]-208/9*Log[x]*Log[s^-1*mu2]*x^-2+364/9*Log[x]*Log[s^-1*mu2]*x^-1-1408/9*Log[x]*Log[s^-1*mu2]*(1-x)^-2+1204/9*Log[x]*Log[s^-1*mu2]*(1-x)^-1-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-2*hLZ+24*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Pi^2*x^-1*hLZ-88/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-2+160/3*Log[x]*Log[s^-1*mu2]*Pi^2*(1-x)^-1-116/3*Log[x]*Log[s^-1*mu2]*Pi^2-8*Log[x]*Log[s^-1*mu2]*Pi^2*hLZ+140/3*Log[x]*Log[s^-1*mu2]*Log[1-x]-8*Log[x]*Log[s^-1*mu2]*Log[1-x]*x^-1+64*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-256/3*Log[x]*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1-12*Log[x]*Log[s^-1*mu2]*Log[1-x]^2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2-16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-2*hLZ+24*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*x^-1*hLZ+16*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*(1-x)^-2-8*Log[x]*Log[s^-1*mu2]*Log[1-x]^2*hLZ-28/3*Log[x]*Log[s^-1*mu2]^2+16/3*Log[x]*Log[s^-1*mu2]^2*x^-2-28/3*Log[x]*Log[s^-1*mu2]^2*x^-1-32*Log[x]*Log[s^-1*mu2]^2*(1-x)^-2+44*Log[x]*Log[s^-1*mu2]^2*(1-x)^-1-60*Log[x]*Log[s^-1*mu2]^2*Log[1-x]-16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-2+16*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*x^-1-80*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-2+104*Log[x]*Log[s^-1*mu2]^2*Log[1-x]*(1-x)^-1+24*Log[x]*Log[s^-1*mu2]^3+48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-2-48*Log[x]*Log[s^-1*mu2]^3*(1-x)^-1+76*Log[x]^2+248/3*Log[x]^2*x^-2-448/9*Log[x]^2*x^-1-392/9*Log[x]^2*(1-x)^-1+48*Log[x]^2*x+116/3*Log[x]^2*Pi^2*x^-2+32*Log[x]^2*Pi^2*x^-2*hLZ-142/3*Log[x]^2*Pi^2*x^-1-32*Log[x]^2*Pi^2*x^-1*hLZ+56/3*Log[x]^2*Pi^2*(1-x)^-2-74/3*Log[x]^2*Pi^2*(1-x)^-1+28*Log[x]^2*Pi^2+16*Log[x]^2*Pi^2*hLZ+302/3*Log[x]^2*Log[1-x]+232/3*Log[x]^2*Log[1-x]*x^-2-232/3*Log[x]^2*Log[1-x]*x^-1-20*Log[x]^2*Log[1-x]*(1-x)^-1-24*Log[x]^2*Log[1-x]^2-16*Log[x]^2*Log[1-x]^2*x^-2+4*Log[x]^2*Log[1-x]^2*x^-1-48*Log[x]^2*Log[1-x]^2*(1-x)^-2+44*Log[x]^2*Log[1-x]^2*(1-x)^-1-32/3*Log[x]^2*Log[s^-1*mu2]+104/3*Log[x]^2*Log[s^-1*mu2]*x^-2-4/3*Log[x]^2*Log[s^-1*mu2]*x^-1-4/3*Log[x]^2*Log[s^-1*mu2]*(1-x)^-1+100*Log[x]^2*Log[s^-1*mu2]*Log[1-x]+48*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2+16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-2*hLZ-64*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1-16*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*x^-1*hLZ+96*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-2-136*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*(1-x)^-1+8*Log[x]^2*Log[s^-1*mu2]*Log[1-x]*hLZ-20*Log[x]^2*Log[s^-1*mu2]^2-8*Log[x]^2*Log[s^-1*mu2]^2*x^-2+4*Log[x]^2*Log[s^-1*mu2]^2*x^-1-48*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-2+36*Log[x]^2*Log[s^-1*mu2]^2*(1-x)^-1-34/9*Log[x]^3-224/9*Log[x]^3*x^-2+24*Log[x]^3*x^-1+176/9*Log[x]^3*(1-x)^-2-268/9*Log[x]^3*(1-x)^-1-20*Log[x]^3*Log[1-x]-16*Log[x]^3*Log[1-x]*x^-2-16*Log[x]^3*Log[1-x]*x^-2*hLZ+88/3*Log[x]^3*Log[1-x]*x^-1+16*Log[x]^3*Log[1-x]*x^-1*hLZ-16/3*Log[x]^3*Log[1-x]*(1-x)^-1-8*Log[x]^3*Log[1-x]*hLZ-20*Log[x]^3*Log[s^-1*mu2]+16*Log[x]^3*Log[s^-1*mu2]*x^-1+24*Log[x]^3*Log[s^-1*mu2]*(1-x)^-1+13*Log[x]^4+4*Log[x]^4*x^-2-14*Log[x]^4*x^-1+4*Log[x]^4*(1-x)^-2-10*Log[x]^4*(1-x)^-1+56*Log[x]^2*PolyLog[2,x]+16*Log[x]^2*PolyLog[2,x]*x^-2-40*Log[x]^2*PolyLog[2,x]*x^-1+48*Log[x]^2*PolyLog[2,x]*(1-x)^-2-72*Log[x]^2*PolyLog[2,x]*(1-x)^-1+96*Log[x]*PolyLog[1,2,x]-32*Log[x]*PolyLog[1,2,x]*x^-2-32*Log[x]*PolyLog[1,2,x]*x^-1+96*Log[x]*PolyLog[1,2,x]*(1-x)^-2-160*Log[x]*PolyLog[1,2,x]*(1-x)^-1+224*Log[x]*PolyLog[2,x]+464/3*Log[x]*PolyLog[2,x]*x^-2-248/3*Log[x]*PolyLog[2,x]*x^-1+352/3*Log[x]*PolyLog[2,x]*(1-x)^-2-616/3*Log[x]*PolyLog[2,x]*(1-x)^-1-208*Log[x]*PolyLog[3,x]+32*Log[x]*PolyLog[3,x]*x^-2+112*Log[x]*PolyLog[3,x]*x^-1-96*Log[x]*PolyLog[3,x]*(1-x)^-2+160*Log[x]*PolyLog[3,x]*(1-x)^-1+784/3*PolyLog[1,2,x]+48*PolyLog[1,2,x]*x^-2-144*PolyLog[1,2,x]*x^-1+704/3*PolyLog[1,2,x]*(1-x)^-2-584/3*PolyLog[1,2,x]*(1-x)^-1-64/3*PolyLog[2,x]*Pi^2*x^-2+8*PolyLog[2,x]*Pi^2*x^-1+16*PolyLog[2,x]*Pi^2*(1-x)^-2+8/3*PolyLog[2,x]*Pi^2*(1-x)^-1-28/3*PolyLog[2,x]*Pi^2-224*PolyLog[3,x]-464/3*PolyLog[3,x]*x^-2+248/3*PolyLog[3,x]*x^-1-352/3*PolyLog[3,x]*(1-x)^-2+616/3*PolyLog[3,x]*(1-x)^-1+384*PolyLog[4,1-x]+128*PolyLog[4,1-x]*x^-2-240*PolyLog[4,1-x]*x^-1-192*PolyLog[4,1-x]*(1-x)^-1+24*PolyLog[4,-x*(1-x)^-1]+64*PolyLog[4,-x*(1-x)^-1]*x^-2-48*PolyLog[4,-x*(1-x)^-1]*x^-1-96*PolyLog[4,-x*(1-x)^-1]*(1-x)^-2+48*PolyLog[4,-x*(1-x)^-1]*(1-x)^-1+328*PolyLog[4,x]-32*PolyLog[4,x]*x^-2-192*PolyLog[4,x]*x^-1-128*PolyLog[4,x]*(1-x)^-1;

==> math_package/Numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    111373,       2777]
NotebookOptionsPosition[    105846,       2579]
NotebookOutlinePosition[    106542,       2606]
CellTagsIndexPosition[    106412,       2600]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6162462718129997`*^9, 3.616246273910082*^9}, {
  3.616311425039399*^9, 3.616311426854*^9}, {3.619765463084319*^9, 
  3.619765463434733*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "masslessHF`"}]], "Input",
 CellChangeTimes->{{3.616245507160747*^9, 3.616245512525426*^9}, {
   3.616403967378524*^9, 3.6164039704572763`*^9}, {3.616659733523797*^9, 
   3.616659741126783*^9}, 3.618741855284884*^9, {3.6187693347977343`*^9, 
   3.618769338735165*^9}}],

Cell[BoxData["\<\" MasslessHFv1.0 -- Evaluate massless QCD hard functions up \
to NNLO (15 September 2014)\"\>"], "Print",
 CellChangeTimes->{3.61874185585883*^9, 3.618769346426771*^9, 
  3.618770394856941*^9, 3.6187705728166113`*^9, 3.618770635565946*^9, 
  3.618772019051898*^9, 3.6187721132006817`*^9, 3.6187728516993628`*^9, 
  3.618774308643889*^9, 3.619274010705331*^9, 3.6197832561570263`*^9, 
  3.6197896174812403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "HF"}]], "Input",
 CellChangeTimes->{{3.616404965174388*^9, 3.6164049850245857`*^9}}],

Cell[BoxData[
 StyleBox["\<\"Returns the desired hard function expansion coefficients at \
the desired order in alphas up to NNLO as defined in Eq. (18) of the \
paper.\\nHF[proc,po,r,ssq,mu,Nc,Nl] requires 7 inputs:\\n1) proc is the \
process id string which can be chosen between the following set \
{qqbQQb,qQbqQb,qQqQ,qQQq,qqbqqb,qqqq,ggqqb,qgqg,qggq,gggg},\\n2) po is the \
perturbative order which can be set to {0,1,2} respectively for the LO, NLO \
and NNLO,\\n3) the variable r is defined as r=-t/s,\\n4) ssq is the center of \
mass energy,\\n5) mu is the renormalization scale,\\n6) Nc identifies the \
SU(Nc) Gauge group,\\n7) Nl refers to the number of light quark \
families.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.619789621691515*^9},
 CellTags->"Info3619796821-5986712"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "NHF"}]], "Input",
 CellChangeTimes->{3.616405960470955*^9}],

Cell[BoxData[
 StyleBox["\<\"Returns the numerical value for the desired hard function \
expansion coefficients up to NNLO as defined in Eq. (18) of the \
paper.\\nHF[proc,po,r,ssq,mu,Nc,Nl] requires 7 inputs:\\n1) proc is the \
process id string which can be chosen between the following set \
{qqbQQb,qQbqQb,qQqQ,qQQq,qqbqqb,qqqq,ggqqb,qgqg,qggq,gggg},\\n2) po is the \
perturbative order which can be set to {0,1,2} respectively for the LO, NLO \
and NNLO,\\n3) the variable r is defined as r=-t/s,\\n4) ssq is the center of \
mass energy,\\n5) mu is the renormalization scale,\\n6) Nc identifies the \
SU(Nc) Gauge group,\\n7) Nl refers to the number of light quark \
families.\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.619789622933591*^9},
 CellTags->"Info3619796822-5986712"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-quark channels", "Subsection",
 CellChangeTimes->{{3.616326550627198*^9, 3.6163265563467216`*^9}, 
   3.61876961217474*^9, {3.618772140020275*^9, 3.618772140313828*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]Q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616250402810155*^9, 3.616250406321954*^9}, {
  3.6187722159360933`*^9, 3.6187722281548357`*^9}, {3.618772318713808*^9, 
  3.618772422456283*^9}, {3.618772786342163*^9, 3.6187727894043283`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbQQb", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.6164049080188713`*^9, 
  3.616404911009036*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`"},
     {"0.`", "1.0557280900008412`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250433206492*^9, 3.616250525610917*^9, 
   3.616311433089498*^9, 3.616311486218059*^9, 3.616311523555941*^9, {
   3.6163116683704777`*^9, 3.6163116714263287`*^9}, 3.616311897785676*^9, 
   3.6163119981846952`*^9, 3.616316583069676*^9, 3.6163166416573153`*^9, 
   3.61631676340779*^9, {3.616316876400416*^9, 3.616316930844088*^9}, 
   3.6163170498416452`*^9, 3.6163170894864197`*^9, 3.616317131096551*^9, 
   3.616326485403399*^9, 3.616329027596848*^9, 3.61633119898416*^9, 
   3.6163551844000683`*^9, 3.616404165770611*^9, 3.616404256367737*^9, {
   3.616404905114661*^9, 3.6164049118581448`*^9}, 3.616406017925025*^9, 
   3.6164067371296253`*^9, 3.616569778718195*^9, 3.616571419502873*^9, 
   3.616659754825286*^9, 3.618741874306912*^9, {3.618772874301113*^9, 
   3.618772886880271*^9}, 3.6187743194665203`*^9, 3.619274020338276*^9, 
   3.619783262063095*^9, 3.6197896251965513`*^9, {3.619789803128641*^9, 
   3.619789822576742*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbQQb", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6164049151968803`*^9, 3.616404918190117*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", 
      RowBox[{
       RowBox[{"-", "0.13920973724725494`"}], "-", 
       RowBox[{"0.19222426224392442`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.13920973724725494`"}], "+", 
       RowBox[{"0.19222426224392467`", " ", "\[ImaginaryI]"}]}], 
      "2.5114642886374607`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, 
   3.616250431500791*^9, 3.6162505263661203`*^9, 3.616311900165278*^9, 
   3.61631693209579*^9, 3.616317090552349*^9, 3.616317132083396*^9, 
   3.616326486420027*^9, 3.6163290285037394`*^9, 3.616355185312271*^9, 
   3.6164042591681547`*^9, {3.616404913111059*^9, 3.6164049188243303`*^9}, 
   3.616406018765068*^9, 3.616406737969047*^9, 3.6165697816761217`*^9, 
   3.6165714203873863`*^9, 3.616659758617077*^9, 3.618741875332355*^9, 
   3.618772890557837*^9, 3.618774320929669*^9, 3.619274022038731*^9, 
   3.6197832645149927`*^9, 3.619789832339617*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbQQb", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616404920135613*^9, 3.6164049244728403`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.167443379783968`", 
      RowBox[{
       RowBox[{"-", "22.15888223602461`"}], "-", 
       RowBox[{"70.24325236833394`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "22.15888223602461`"}], "+", 
       RowBox[{"70.24325236833394`", " ", "\[ImaginaryI]"}]}], 
      "380.3588678720766`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, 
   3.6162504296906157`*^9, 3.6162505272365017`*^9, 3.6163119016167803`*^9, 
   3.616316933079495*^9, 3.616317091604637*^9, 3.616317133097085*^9, 
   3.616326488428669*^9, 3.6163290294025373`*^9, 3.616355186373186*^9, 
   3.616404925197177*^9, 3.616406021014409*^9, 3.616406741143694*^9, 
   3.616569785133223*^9, 3.616571422846785*^9, 3.616659764372567*^9, 
   3.618772901848271*^9, 3.618774322168161*^9, 3.619274027142509*^9, 
   3.61978326885973*^9, 3.619789838889879*^9, 3.619789874748708*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["Q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616250414585979*^9, 3.616250415147729*^9}, {
  3.616329030144643*^9, 3.616329031446995*^9}, {3.61877291550476*^9, 
  3.6187729319470367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQbqQb", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.616569790227229*^9, 3.616569793575735*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.185185185185185`", 
      RowBox[{"-", "0.8888888888888887`"}]},
     {
      RowBox[{"-", "0.8888888888888887`"}], "0.6666666666666666`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, 3.616329033058077*^9, 3.6163551887668133`*^9, 
   3.616406023134953*^9, 3.616406743210181*^9, 3.616569794307518*^9, 
   3.616659766650598*^9, 3.6187729357543583`*^9, 3.6187743237912188`*^9, 
   3.619274030107168*^9, 3.619789892528014*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQbqQb", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616569796039843*^9, 3.616569799120429*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"71.46406924632964`", 
      RowBox[{
       RowBox[{"-", "47.547276243266786`"}], "-", 
       RowBox[{"13.885858665219807`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "47.547276243266786`"}], "+", 
       RowBox[{"13.885858665219807`", " ", "\[ImaginaryI]"}]}], 
      "31.122375413839816`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, 3.616329033956952*^9, 3.616406024054387*^9, 
   3.6164067445321198`*^9, 3.61656979973308*^9, 3.6166597686387577`*^9, 
   3.618772937798793*^9, 3.6187743249341497`*^9, 3.61927403199389*^9, 
   3.619789897197033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQbqQb", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616569802878446*^9, 
  3.616569805905357*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2231.119415363156`", 
      RowBox[{
       RowBox[{"-", "1575.432636052043`"}], "-", 
       RowBox[{"608.6923633370711`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1575.432636052043`"}], "+", 
       RowBox[{"608.6923633370711`", " ", "\[ImaginaryI]"}]}], 
      "1325.986011873789`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, 3.616329035157587*^9, 3.616406025169423*^9, 
   3.616406745731929*^9, 3.616569806756358*^9, 3.616659771229065*^9, 
   3.618772940928855*^9, 3.61877432816614*^9, 3.619274034488892*^9, 
   3.619789917260981*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+Q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616329066004541*^9, 3.616329066503633*^9}, {3.616406025613244*^9, 
  3.6164060275271587`*^9}, {3.618772949255229*^9, 3.6187729681043377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQqQ", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329070866788*^9}, {
  3.616569810064898*^9, 3.616569812750226*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.185185185185185`", 
      RowBox[{"-", "0.8888888888888887`"}]},
     {
      RowBox[{"-", "0.8888888888888887`"}], "0.6666666666666666`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329071332179*^9}, 
   3.6164060295589647`*^9, 3.6164067481810503`*^9, 3.616569813245284*^9, 
   3.6166597731316*^9, 3.618772973711315*^9, 3.6187743298676243`*^9, 
   3.619789937485911*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQqQ", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "1", ",", "0.5", ",", "3", ",", "5"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.616329087719619*^9}, {3.616569816233336*^9, 
  3.616569819409977*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"58.91431225659249`", 
      RowBox[{
       RowBox[{"-", "50.23650988392477`"}], "+", 
       RowBox[{"13.885858665219798`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "50.23650988392477`"}], "-", 
       RowBox[{"13.885858665219798`", " ", "\[ImaginaryI]"}]}], 
      "42.21546418155389`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.6163290886572227`*^9}, 
   3.616406030553679*^9, 3.616406749487886*^9, 3.616569820031657*^9, 
   3.6166597754370813`*^9, 3.618772975259996*^9, 3.619789941569827*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQqQ", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290781591597`*^9}, {3.616569823103757*^9, 3.616569826569203*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2083.3669004702565`", 
      RowBox[{
       RowBox[{"-", "1350.5177027721404`"}], "+", 
       RowBox[{"209.62192231819262`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1350.5177027721404`"}], "-", 
       RowBox[{"209.62192231819262`", " ", "\[ImaginaryI]"}]}], 
      "1071.7244015811928`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.6163290787998323`*^9}, 
   3.61640603202864*^9, 3.616406750927272*^9, 3.616569827485215*^9, 
   3.6187729780451*^9, 3.619789957768832*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]Q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.6187729855097713`*^9, 3.618772999094421*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQQq", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.616570451012092*^9, 3.616570454149618*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", "0.`"},
     {"0.`", "18.944271909999166`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616406753247559*^9, 3.6165704547860394`*^9, 3.618773002086261*^9, 
   3.619789984738064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQQq", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616570457967437*^9, 
  3.616570460952887*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", 
      RowBox[{
       RowBox[{"-", "14.822499436525327`"}], "-", 
       RowBox[{"15.557345507589567`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "14.822499436525327`"}], "+", 
       RowBox[{"15.557345507589567`", " ", "\[ImaginaryI]"}]}], 
      "1086.4418390936955`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616406754498609*^9, 3.616570461580495*^9, 3.618773003201408*^9, 
   3.619790009774016*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qQQq", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.6165704712555733`*^9, 3.616570473961101*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"36.68599869218454`", 
      RowBox[{"538.0708354466835`", "\[VeryThinSpace]", "+", 
       RowBox[{"2019.1573083456724`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"538.0708354466835`", "\[VeryThinSpace]", "-", 
       RowBox[{"2019.1573083456724`", " ", "\[ImaginaryI]"}]}], 
      "43819.619741473754`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, 
   3.6164067560085287`*^9, 3.616570474584632*^9, 3.618773004623702*^9, 
   3.619790035260445*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331209011838*^9, 3.6163312093917627`*^9}, {3.618773011892837*^9, 
  3.6187730271222153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbqqb", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.616331217181984*^9, 3.616331219571368*^9}, {3.616570477695503*^9, 
  3.616570481073851*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.185185185185185`", 
      RowBox[{"-", "1.098727091110924`"}]},
     {
      RowBox[{"-", "1.098727091110924`"}], "2.037152060000561`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331221488904*^9, 3.6164067581810837`*^9, 3.61657048150272*^9, 
   3.618773031029174*^9, 3.619790057634624*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbqqb", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331223892535*^9, 
  3.6163312259318953`*^9}, {3.616570482930731*^9, 3.6165704865065813`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"71.9129721986867`", 
      RowBox[{
       RowBox[{"-", "54.469673559406246`"}], "-", 
       RowBox[{"14.862689013968458`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "54.469673559406246`"}], "+", 
       RowBox[{"14.862689013968458`", " ", "\[ImaginaryI]"}]}], 
      "45.296369207774774`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331226724761*^9, 3.616406760093856*^9, 3.616570487025526*^9, 
   3.6187730326472597`*^9, 3.619790063210103*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqbqqb", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.6163312286498957`*^9, 3.616331231498465*^9}, {
  3.6165704886334887`*^9, 3.616570491767239*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2214.831150035445`", 
      RowBox[{
       RowBox[{"-", "1745.6851150524317`"}], "-", 
       RowBox[{"590.3642782777811`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1745.6851150524317`"}], "+", 
       RowBox[{"590.3642782777811`", " ", "\[ImaginaryI]"}]}], 
      "2303.4600386374104`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, 
   3.61633123298351*^9, 3.6164067622482433`*^9, 3.616570492943132*^9, 
   3.618773034676404*^9, 3.6197900658448963`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331213374951*^9, 3.616331213469109*^9}, {3.6187730400815496`*^9, 
  3.618773057813259*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqqq", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.61633123688745*^9, 3.6163312379641237`*^9}, {3.616570495144999*^9, 
  3.616570498013439*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.1851851851851851`", "2.876504868888702`"},
     {"2.876504868888702`", "13.962847939999447`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331238396784*^9, 3.616406764410286*^9, 3.6165704986210337`*^9, 
   3.6187730607483473`*^9, 3.619790108744162*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqqq", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331240567725*^9, 
  3.616331242828229*^9}, {3.616570500361087*^9, 3.6165705056737947`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"50.447420426368915`", 
      RowBox[{"126.55459305361252`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.123456556910404`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"126.55459305361252`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.123456556910404`", " ", "\[ImaginaryI]"}]}], 
      "797.3868536147288`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331243331545*^9, 3.6164067657200613`*^9, 3.6165705062852917`*^9, 
   3.6187730619819527`*^9, 3.619790112167598*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qqqq", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.616331245956069*^9, 3.616331250906427*^9}, {
  3.616570508600581*^9, 3.616570511663581*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2106.0929896955367`", 
      RowBox[{"5787.248028716953`", "\[VeryThinSpace]", "+", 
       RowBox[{"2270.786796573988`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"5787.248028716953`", "\[VeryThinSpace]", "-", 
       RowBox[{"2270.786796573988`", " ", "\[ImaginaryI]"}]}], 
      "35362.35479741764`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, {
   3.616331246874251*^9, 3.616331252072793*^9}, 3.616355198980122*^9, 
   3.616406767770812*^9, 3.61657051294534*^9, 3.6187730640857983`*^9, 
   3.619790114581221*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 quark-2 gluon channels", "Subsection",
 CellChangeTimes->{{3.61635520829247*^9, 3.616355216350684*^9}, {
  3.6187721715381813`*^9, 3.6187721744718313`*^9}, {3.61877330225784*^9, 
  3.618773306486681*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox[
   OverscriptBox["q", "_"], TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331213374951*^9, 3.616331213469109*^9}, {3.616355225226392*^9, 
  3.61635523019908*^9}, {3.618773074602172*^9, 3.6187731181614237`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"ggqqb", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.61633123688745*^9, 3.6163312379641237`*^9}, {3.6163552338185997`*^9, 
  3.616355236867134*^9}, {3.616570515482541*^9, 3.616570518474883*^9}, {
  3.618773079880101*^9, 3.61877308123798*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.12422599874998831`", 
      RowBox[{"-", "0.0879773408334035`"}], "0.37267799624996495`"},
     {
      RowBox[{"-", "0.0879773408334035`"}], "0.0623058987490539`", 
      RowBox[{"-", "0.26393202250021053`"}]},
     {"0.37267799624996495`", 
      RowBox[{"-", "0.26393202250021053`"}], "1.118033988749895`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331238396784*^9, 3.616355237753973*^9, 3.616406770407311*^9, 
   3.616570519034526*^9, 3.618773082062875*^9, 3.6187743359797993`*^9, 
   3.619274045269738*^9, 3.6197832848750896`*^9, 3.6197901592102003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"ggqqb", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331240567725*^9, 
  3.616331242828229*^9}, {3.616355240709127*^9, 3.616355244525332*^9}, {
  3.61657052061136*^9, 3.616570523455633*^9}, {3.6187730848071632`*^9, 
  3.618773086538828*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2.739940819170051`", 
      RowBox[{
       RowBox[{"-", "1.9081264439115362`"}], "+", 
       RowBox[{"0.3048534379082446`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"8.37732122033092`", "\[VeryThinSpace]", "-", 
       RowBox[{"2.5341516501556587`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1.9081264439115362`"}], "-", 
       RowBox[{"0.30485343790824637`", " ", "\[ImaginaryI]"}]}], 
      "1.3284602854592114`", 
      RowBox[{
       RowBox[{"-", "5.835920574928071`"}], "+", 
       RowBox[{"0.8801358504652835`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"8.37732122033092`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.534151650155657`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.835920574928071`"}], "-", 
       RowBox[{"0.8801358504652835`", " ", "\[ImaginaryI]"}]}], 
      "25.604459949455055`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331243331545*^9, 3.616355245173036*^9, 3.616406771731097*^9, 
   3.61657052401*^9, 3.618773087024063*^9, 3.6187743408259287`*^9, 
   3.619274047493973*^9, 3.619783287763836*^9, 3.619790160289732*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"ggqqb", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.616331245956069*^9, 3.616331250906427*^9}, {
  3.616355247390614*^9, 3.6163552597152357`*^9}, {3.616570526009266*^9, 
  3.6165705290528812`*^9}, {3.61877308951539*^9, 3.6187730907573223`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"108.91739703367284`", 
      RowBox[{
       RowBox[{"-", "53.148821748320515`"}], "-", 
       RowBox[{"144.05325585894926`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"253.20049293808722`", "\[VeryThinSpace]", "+", 
       RowBox[{"363.28802213756376`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "53.148821748320515`"}], "+", 
       RowBox[{"144.05325585894926`", " ", "\[ImaginaryI]"}]}], 
      "52.23193795226882`", 
      RowBox[{
       RowBox[{"-", "106.49270542631015`"}], "+", 
       RowBox[{"180.76744033851898`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"253.20049293808722`", "\[VeryThinSpace]", "-", 
       RowBox[{"363.28802213756376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "106.49270542631015`"}], "-", 
       RowBox[{"180.76744033851898`", " ", "\[ImaginaryI]"}]}], 
      "597.0580583172407`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, {
   3.616331246874251*^9, 3.616331252072793*^9}, 3.616355198980122*^9, {
   3.6163552536712227`*^9, 3.616355261257051*^9}, 3.616406773640245*^9, 
   3.616570530307825*^9, 3.6187730927751207`*^9, 3.618774343014481*^9, 
   3.619274051174844*^9, 3.619783290525873*^9, 3.619790162481737*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331213374951*^9, 3.616331213469109*^9}, {3.616355225226392*^9, 
  3.61635523019908*^9}, {3.616355270636866*^9, 3.616355273770687*^9}, {
  3.61635531719627*^9, 3.616355319206657*^9}, {3.618773139445937*^9, 
  3.61877315213696*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qgqg", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.61633123688745*^9, 3.6163312379641237`*^9}, {3.6163552338185997`*^9, 
  3.616355236867134*^9}, {3.6163552763331013`*^9, 3.616355279304266*^9}, {
  3.6163553218341722`*^9, 3.616355323672864*^9}, {3.6165705505053673`*^9, 
  3.616570553309141*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.16666666666666669`", 
      RowBox[{"-", "1.118033988749895`"}], "0.5`"},
     {
      RowBox[{"-", "1.118033988749895`"}], "7.499999999999998`", 
      RowBox[{"-", "3.3541019662496847`"}]},
     {"0.5`", 
      RowBox[{"-", "3.3541019662496847`"}], "1.5000000000000002`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331238396784*^9, 3.616355237753973*^9, 3.616355280059957*^9, 
   3.616355324424766*^9, 3.616406781111434*^9, 3.61657055387211*^9, 
   3.6187731588507633`*^9, 3.618774344476199*^9, 3.6192740637911577`*^9, 
   3.619783294550997*^9, 3.61979026467008*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qgqg", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331240567725*^9, 
  3.616331242828229*^9}, {3.616355240709127*^9, 3.616355244525332*^9}, {
  3.616355282395543*^9, 3.6163552847540617`*^9}, {3.61635532617587*^9, 
  3.6163553277438602`*^9}, {3.6165705554034557`*^9, 3.6165705584831667`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "0.9607431039356209`"}], 
      RowBox[{
       RowBox[{"-", "17.499205477355083`"}], "+", 
       RowBox[{"23.776177200468087`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2.640348562877108`", "\[VeryThinSpace]", "-", 
       RowBox[{"6.999184762530092`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "17.499205477355083`"}], "-", 
       RowBox[{"23.77617720046808`", " ", "\[ImaginaryI]"}]}], 
      "278.0099176747186`", 
      RowBox[{
       RowBox[{"-", "89.54419504855429`"}], "-", 
       RowBox[{"24.376572853110233`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"2.640348562877108`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.999184762530094`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "89.54419504855429`"}], "+", 
       RowBox[{"24.376572853110233`", " ", "\[ImaginaryI]"}]}], 
      "24.48877931268323`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331243331545*^9, 3.616355245173036*^9, 3.6163552855904903`*^9, 
   3.616355328480132*^9, 3.616406782131157*^9, 3.616570559017706*^9, 
   3.618773160530764*^9, 3.618774346056636*^9, 3.619274066408855*^9, 
   3.6197832964266357`*^9, 3.619790265733375*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qgqg", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.616331245956069*^9, 3.616331250906427*^9}, {
  3.616355247390614*^9, 3.616355291012434*^9}, {3.616355330162056*^9, 
  3.616355331679591*^9}, {3.616570560516954*^9, 3.616570564083192*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"466.83437518281073`", 
      RowBox[{
       RowBox[{"-", "1614.7868393087222`"}], "+", 
       RowBox[{"37.49390630638504`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"770.9457117611528`", "\[VeryThinSpace]", "+", 
       RowBox[{"328.60874942304224`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1614.7868393087222`"}], "-", 
       RowBox[{"37.49390630638504`", " ", "\[ImaginaryI]"}]}], 
      "9379.388955821989`", 
      RowBox[{
       RowBox[{"-", "3080.951960225426`"}], "-", 
       RowBox[{"2025.9497289174903`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"770.9457117611528`", "\[VeryThinSpace]", "-", 
       RowBox[{"328.60874942304224`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3080.951960225426`"}], "+", 
       RowBox[{"2025.9497289174903`", " ", "\[ImaginaryI]"}]}], 
      "1148.2570743998651`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, {
   3.616331246874251*^9, 3.616331252072793*^9}, 3.616355198980122*^9, {
   3.6163552536712227`*^9, 3.616355261257051*^9}, 3.616355292374341*^9, 
   3.61635533321597*^9, 3.616406784867188*^9, 3.616570565417089*^9, 
   3.618773162653268*^9, 3.6187743484712687`*^9, 3.619274078880453*^9, 
   3.6197832989878597`*^9, 3.6197902681148233`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+q(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331213374951*^9, 3.616331213469109*^9}, {3.616355225226392*^9, 
  3.61635523019908*^9}, {3.616355270636866*^9, 3.616355273770687*^9}, {
  3.61635531719627*^9, 3.616355319206657*^9}, {3.616355352569599*^9, 
  3.616355354406084*^9}, {3.618773177662592*^9, 3.618773183122079*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qggq", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "1", ",", "0.5", ",", "3", ",", "5"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.61633123688745*^9, 3.6163312379641237`*^9}, {3.6163552338185997`*^9, 
  3.616355236867134*^9}, {3.6163552763331013`*^9, 3.616355279304266*^9}, {
  3.6163553218341722`*^9, 3.616355323672864*^9}, {3.616355356568204*^9, 
  3.616355358354311*^9}, {3.616570567594287*^9, 3.6165705709292297`*^9}, {
  3.616570654651362*^9, 3.6165706566205187`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.12422599874998831`", 
      RowBox[{"-", "1.5786893258332635`"}], "0.37267799624996495`"},
     {
      RowBox[{"-", "1.5786893258332635`"}], "20.06230589874906`", 
      RowBox[{"-", "4.736067977499791`"}]},
     {"0.37267799624996495`", 
      RowBox[{"-", "4.736067977499791`"}], "1.118033988749895`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331238396784*^9, 3.616355237753973*^9, 3.616355280059957*^9, 
   3.616355324424766*^9, 3.616355358952632*^9, 3.6164067868069983`*^9, 
   3.616570571553293*^9, 3.616570657415926*^9, 3.616571221745236*^9, 
   3.618773191704667*^9, 3.6187743511434393`*^9, 3.619274084810986*^9, 
   3.619783306900301*^9, 3.619790383042427*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qggq", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331240567725*^9, 
  3.616331242828229*^9}, {3.616355240709127*^9, 3.616355244525332*^9}, {
  3.616355282395543*^9, 3.6163552847540617`*^9}, {3.61635532617587*^9, 
  3.6163553277438602`*^9}, {3.616355361972859*^9, 3.616355364599842*^9}, {
  3.61657057361747*^9, 3.616570576556958*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "2.7833436278556762`"}], 
      RowBox[{
       RowBox[{"-", "17.761457823677585`"}], "+", 
       RowBox[{"29.218518896800887`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.7652137605983507`"}], "-", 
       RowBox[{"6.640601915566876`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "17.761457823677585`"}], "-", 
       RowBox[{"29.218518896800887`", " ", "\[ImaginaryI]"}]}], 
      "900.9381302184144`", 
      RowBox[{
       RowBox[{"-", "124.25736839543313`"}], "-", 
       RowBox[{"3.265433312832794`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "2.7652137605983507`"}], "+", 
       RowBox[{"6.640601915566876`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "124.25736839543313`"}], "+", 
       RowBox[{"3.265433312832796`", " ", "\[ImaginaryI]"}]}], 
      "8.458810087110972`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331243331545*^9, 3.616355245173036*^9, 3.6163552855904903`*^9, 
   3.616355328480132*^9, 3.6163553649324303`*^9, 3.616406789111305*^9, 
   3.616570577169403*^9, 3.6165712228858624`*^9, 3.61877319301726*^9, 
   3.618774352861629*^9, 3.619274086159287*^9, 3.619783308657423*^9, 
   3.619790383950962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"qggq", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.616331245956069*^9, 3.616331250906427*^9}, {
  3.616355247390614*^9, 3.616355291012434*^9}, {3.616355330162056*^9, 
  3.616355331679591*^9}, {3.6163553666262827`*^9, 3.616355368067183*^9}, {
  3.616570578830315*^9, 3.616570587873013*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"568.4214439380007`", 
      RowBox[{
       RowBox[{"-", "3153.140991172364`"}], "-", 
       RowBox[{"6008.71792669041`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"786.2128749014855`", "\[VeryThinSpace]", "+", 
       RowBox[{"1640.1908847051134`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "3153.140991172364`"}], "+", 
       RowBox[{"6008.71792669041`", " ", "\[ImaginaryI]"}]}], 
      "34356.23440508527`", 
      RowBox[{
       RowBox[{"-", "4658.0266637379455`"}], "-", 
       RowBox[{"1019.5158248731145`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"786.2128749014855`", "\[VeryThinSpace]", "-", 
       RowBox[{"1640.1908847051134`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4658.0266637379455`"}], "+", 
       RowBox[{"1019.5158248731145`", " ", "\[ImaginaryI]"}]}], 
      "742.9399261003055`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, {
   3.616331246874251*^9, 3.616331252072793*^9}, 3.616355198980122*^9, {
   3.6163552536712227`*^9, 3.616355261257051*^9}, 3.616355292374341*^9, 
   3.61635533321597*^9, 3.616355369252343*^9, 3.616406791795689*^9, 
   3.616570590743162*^9, 3.616571224529242*^9, 3.618773194870944*^9, 
   3.618774355084113*^9, 3.6192740884372187`*^9, 3.619783311075151*^9, 
   3.619790387108571*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-gluon channel", "Subsection",
 CellChangeTimes->{{3.616355379202249*^9, 3.616355383471635*^9}, {
  3.618772155024431*^9, 3.618772160272891*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]]],
 ")+",
 Cell[BoxData[
  FormBox["g", TraditionalForm]]],
 "(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "2"], TraditionalForm]]],
 ")\[RightArrow]g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]]],
 ")+g(",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]]],
 ")"
}], "Subsubsection",
 CellChangeTimes->{{3.616326568199047*^9, 3.6163265690389338`*^9}, {
  3.616331213374951*^9, 3.616331213469109*^9}, {3.616355225226392*^9, 
  3.61635523019908*^9}, {3.616355270636866*^9, 3.616355273770687*^9}, {
  3.61635531719627*^9, 3.616355319206657*^9}, {3.61635539032091*^9, 
  3.616355392023913*^9}, {3.6187732009540586`*^9, 3.618773208621298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"gggg", ",", "0", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245515684079*^9, 3.616245527070775*^9}, {
  3.616245652728447*^9, 3.6162456805460043`*^9}, {3.616245779035922*^9, 
  3.616245833989338*^9}, {3.616246044622994*^9, 3.616246044716731*^9}, {
  3.6162460884194202`*^9, 3.616246089565028*^9}, {3.6162465820445004`*^9, 
  3.616246584425049*^9}, {3.616246651830906*^9, 3.616246652958724*^9}, {
  3.6162467953265457`*^9, 3.6162467954008827`*^9}, {3.616250420279621*^9, 
  3.616250423197638*^9}, {3.6163290473137836`*^9, 3.616329049380348*^9}, {
  3.61633123688745*^9, 3.6163312379641237`*^9}, {3.6163552338185997`*^9, 
  3.616355236867134*^9}, {3.6163552763331013`*^9, 3.616355279304266*^9}, {
  3.6163553218341722`*^9, 3.616355323672864*^9}, {3.61635539404994*^9, 
  3.616355395360408*^9}, {3.6165706014882593`*^9, 3.616570604852191*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.5278640450004208`", "2.4721359549995796`", 
      RowBox[{"-", "4.`"}], 
      RowBox[{"-", "4.`"}], "2.4721359549995796`", "1.5278640450004208`", 
      "0.`", "0.`", "0.`"},
     {"2.4721359549995796`", "4.000000000000002`", 
      RowBox[{"-", "6.472135954999581`"}], 
      RowBox[{"-", "6.472135954999581`"}], "4.000000000000002`", 
      "2.4721359549995796`", "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "4.`"}], 
      RowBox[{"-", "6.472135954999581`"}], "10.472135954999581`", 
      "10.472135954999581`", 
      RowBox[{"-", "6.472135954999581`"}], 
      RowBox[{"-", "4.`"}], "0.`", "0.`", "0.`"},
     {
      RowBox[{"-", "4.`"}], 
      RowBox[{"-", "6.472135954999581`"}], "10.472135954999581`", 
      "10.472135954999581`", 
      RowBox[{"-", "6.472135954999581`"}], 
      RowBox[{"-", "4.`"}], "0.`", "0.`", "0.`"},
     {"2.4721359549995796`", "4.000000000000002`", 
      RowBox[{"-", "6.472135954999581`"}], 
      RowBox[{"-", "6.472135954999581`"}], "4.000000000000002`", 
      "2.4721359549995796`", "0.`", "0.`", "0.`"},
     {"1.5278640450004208`", "2.4721359549995796`", 
      RowBox[{"-", "4.`"}], 
      RowBox[{"-", "4.`"}], "2.4721359549995796`", "1.5278640450004208`", 
      "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"},
     {"0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`", "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245681322893*^9, {3.61624577955479*^9, 3.6162457869748707`*^9}, {
   3.616245819248825*^9, 3.616245834507329*^9}, {3.616246026813057*^9, 
   3.6162460492233953`*^9}, {3.616246279417205*^9, 3.6162463093147383`*^9}, 
   3.6162463567079678`*^9, 3.616246594994897*^9, 3.6162466534298077`*^9, {
   3.616246789637744*^9, 3.616246795720653*^9}, 3.616246910837799*^9, {
   3.61624695106597*^9, 3.616246959327997*^9}, 3.616247036265379*^9, 
   3.616250382676818*^9, 3.616250423904921*^9, 3.616250528800579*^9, 
   3.616311903840983*^9, 3.616316934738633*^9, 3.6163171013421707`*^9, 
   3.616317134514143*^9, {3.616329033058077*^9, 3.616329050116002*^9}, 
   3.616331238396784*^9, 3.616355237753973*^9, 3.616355280059957*^9, 
   3.616355324424766*^9, 3.61635539592575*^9, 3.6164067941472473`*^9, 
   3.616570605396475*^9, 3.618773210309876*^9, 3.619790507567092*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"gggg", ",", "1", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616245838467824*^9, 3.6162458385488577`*^9}, {
  3.616246052907975*^9, 3.616246060594895*^9}, {3.616246095330638*^9, 
  3.616246096356063*^9}, {3.616246589901019*^9, 3.616246592309128*^9}, {
  3.616246646286364*^9, 3.616246648841735*^9}, {3.616246798895965*^9, 
  3.61624679899629*^9}, {3.6162505425392303`*^9, 3.616250542883847*^9}, {
  3.616329052384612*^9, 3.6163290534671087`*^9}, {3.616331240567725*^9, 
  3.616331242828229*^9}, {3.616355240709127*^9, 3.616355244525332*^9}, {
  3.616355282395543*^9, 3.6163552847540617`*^9}, {3.61635532617587*^9, 
  3.6163553277438602`*^9}, {3.61635539799479*^9, 3.6163553993206863`*^9}, {
  3.6165706082930517`*^9, 3.616570611160392*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"68.86125211909611`", 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "+", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "-", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "-", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "+", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      "68.86125211909611`", 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "-", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      "179.60704734466643`", 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "-", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "-", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      "179.60704734466643`", 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "-", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "+", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "+", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      "359.5413442512968`", "359.5413442512968`", 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "+", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "+", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "+", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "+", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      "359.5413442512968`", "359.5413442512968`", 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "+", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "+", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "+", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "-", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      "179.60704734466643`", 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "-", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "256.40953916540485`"}], "-", 
       RowBox[{"42.206084787363366`", " ", "\[ImaginaryI]"}]}], 
      "179.60704734466643`", 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "-", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "-", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}]},
     {"68.86125211909611`", 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "+", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "-", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "158.80683584941906`"}], "-", 
       RowBox[{"55.462556965567536`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"111.21155315729433`", "\[VeryThinSpace]", "+", 
       RowBox[{"18.15645545098503`", " ", "\[ImaginaryI]"}]}], 
      "68.86125211909611`", 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "-", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], "0.`", "0.`", 
      "0.`"},
     {
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], "0.`", "0.`", 
      "0.`"},
     {
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "62.89726182878266`"}], "-", 
       RowBox[{"58.55331829797635`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"38.872645609489055`", "\[VeryThinSpace]", "+", 
       RowBox[{"36.18794086224051`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"24.024616219293602`", "\[VeryThinSpace]", "+", 
       RowBox[{"22.365377435735816`", " ", "\[ImaginaryI]"}]}], "0.`", "0.`", 
      "0.`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616245839101797*^9, {3.616246028126884*^9, 3.616246061239582*^9}, 
   3.616246096805526*^9, 3.616246280504722*^9, 3.616246310682838*^9, 
   3.6162463578600473`*^9, 3.616246593344132*^9, 3.61624664908263*^9, {
   3.616246790649269*^9, 3.616246799276608*^9}, {3.616246925441092*^9, 
   3.616246962620915*^9}, 3.616247037313652*^9, 3.616250383655382*^9, {
   3.6162505302321777`*^9, 3.61625054350508*^9}, 3.616316935684647*^9, 
   3.6163171353340807`*^9, {3.616329033956952*^9, 3.616329053973288*^9}, 
   3.616331243331545*^9, 3.616355245173036*^9, 3.6163552855904903`*^9, 
   3.616355328480132*^9, 3.616355399854699*^9, 3.616406798017747*^9, 
   3.6165706153131847`*^9, 3.618773219047262*^9, 3.619790509085857*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NHF", "[", 
   RowBox[{"gggg", ",", "2", ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "5", "]"}], "-", "1"}], ")"}], "/", "2"}], ",", 
    "2", ",", "1", ",", "3", ",", "5"}], "]"}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.616246222620792*^9, 3.6162462226770906`*^9}, {
  3.616246598392115*^9, 3.616246600687305*^9}, {3.616246655590097*^9, 
  3.6162466564764*^9}, {3.616246801893712*^9, 3.616246801984152*^9}, {
  3.616250546658929*^9, 3.6162505469564037`*^9}, {3.616329055756318*^9, 
  3.6163290567986393`*^9}, {3.616331245956069*^9, 3.616331250906427*^9}, {
  3.616355247390614*^9, 3.616355291012434*^9}, {3.616355330162056*^9, 
  3.616355331679591*^9}, {3.616355402020747*^9, 3.6163554033542643`*^9}, {
  3.6165706168148823`*^9, 3.616570619633304*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2106.672516504072`", 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "+", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "-", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "-", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "+", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      "2106.672516504072`", 
      RowBox[{"1930.6679605400575`", "\[VeryThinSpace]", "-", 
       RowBox[{"5041.684804056283`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.867283323601669`"}], "+", 
       RowBox[{"3871.7611872594157`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"148.76924776102214`", "\[VeryThinSpace]", "-", 
       RowBox[{"202.04432976714565`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      "5188.145077345272`", 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "+", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "+", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      "5188.145077345272`", 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2747.403693679718`", "\[VeryThinSpace]", "-", 
       RowBox[{"8529.462744017268`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "392.44828725874925`"}], "+", 
       RowBox[{"5892.795826818039`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "135.76898810644934`"}], "-", 
       RowBox[{"698.7599632877723`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "+", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "-", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      "13732.331143368432`", "13732.331143368432`", 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "-", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "+", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3470.7895946602166`"}], "+", 
       RowBox[{"13852.278339168444`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1609.59763014191`", "\[VeryThinSpace]", "-", 
       RowBox[{"9483.426222982564`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1194.2817999049857`", "\[VeryThinSpace]", "+", 
       RowBox[{"1181.9350841498117`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "+", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "-", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      "13732.331143368432`", "13732.331143368432`", 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "-", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "+", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3470.7895946602166`"}], "+", 
       RowBox[{"13852.278339168444`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1609.59763014191`", "\[VeryThinSpace]", "-", 
       RowBox[{"9483.426222982564`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1194.2817999049857`", "\[VeryThinSpace]", "+", 
       RowBox[{"1181.9350841498117`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      "5188.145077345272`", 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "+", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "8129.75323139253`"}], "+", 
       RowBox[{"692.4353177318162`", " ", "\[ImaginaryI]"}]}], 
      "5188.145077345272`", 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "-", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2747.403693679718`", "\[VeryThinSpace]", "-", 
       RowBox[{"8529.462744017268`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "392.44828725874925`"}], "+", 
       RowBox[{"5892.795826818039`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "135.76898810644934`"}], "-", 
       RowBox[{"698.7599632877723`", " ", "\[ImaginaryI]"}]}]},
     {"2106.672516504072`", 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "+", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "-", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4797.696590326883`"}], "-", 
       RowBox[{"4902.020971705815`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3196.1780066867127`", "\[VeryThinSpace]", "+", 
       RowBox[{"3422.9466104257626`", " ", "\[ImaginaryI]"}]}], 
      "2106.672516504072`", 
      RowBox[{"1930.6679605400575`", "\[VeryThinSpace]", "-", 
       RowBox[{"5041.684804056283`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.867283323601669`"}], "+", 
       RowBox[{"3871.7611872594157`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"148.76924776102214`", "\[VeryThinSpace]", "-", 
       RowBox[{"202.04432976714565`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1930.6679605400575`", "\[VeryThinSpace]", "+", 
       RowBox[{"5041.684804056283`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2747.403693679718`", "\[VeryThinSpace]", "+", 
       RowBox[{"8529.462744017268`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3470.7895946602166`"}], "-", 
       RowBox[{"13852.278339168444`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3470.7895946602166`"}], "-", 
       RowBox[{"13852.278339168444`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2747.403693679718`", "\[VeryThinSpace]", "+", 
       RowBox[{"8529.462744017268`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1930.6679605400575`", "\[VeryThinSpace]", "+", 
       RowBox[{"5041.684804056283`", " ", "\[ImaginaryI]"}]}], 
      "1041.4868254504063`", "1041.4868254504063`", "1041.4868254504063`"},
     {
      RowBox[{
       RowBox[{"-", "9.867283323601669`"}], "-", 
       RowBox[{"3871.7611872594157`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "392.44828725874925`"}], "-", 
       RowBox[{"5892.795826818039`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1609.59763014191`", "\[VeryThinSpace]", "+", 
       RowBox[{"9483.426222982564`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1609.59763014191`", "\[VeryThinSpace]", "+", 
       RowBox[{"9483.426222982564`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "392.44828725874925`"}], "-", 
       RowBox[{"5892.795826818039`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.867283323601669`"}], "-", 
       RowBox[{"3871.7611872594157`", " ", "\[ImaginaryI]"}]}], 
      "1041.4868254504063`", "1041.4868254504063`", "1041.4868254504063`"},
     {
      RowBox[{"148.76924776102214`", "\[VeryThinSpace]", "+", 
       RowBox[{"202.04432976714565`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "135.76898810644934`"}], "+", 
       RowBox[{"698.7599632877723`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1194.2817999049857`", "\[VeryThinSpace]", "-", 
       RowBox[{"1181.9350841498117`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1194.2817999049857`", "\[VeryThinSpace]", "-", 
       RowBox[{"1181.9350841498117`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "135.76898810644934`"}], "+", 
       RowBox[{"698.7599632877723`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"148.76924776102214`", "\[VeryThinSpace]", "+", 
       RowBox[{"202.04432976714565`", " ", "\[ImaginaryI]"}]}], 
      "1041.4868254504063`", "1041.4868254504063`", "1041.4868254504063`"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.616246223306225*^9, 3.616246281741385*^9, 3.616246311994413*^9, {
   3.616246359004367*^9, 3.6162463619606047`*^9}, 3.616246601216873*^9, 
   3.61624665690061*^9, 3.6162468024519453`*^9, {3.61624695391155*^9, 
   3.61624696372258*^9}, 3.616247038441042*^9, 3.616250384647678*^9, {
   3.616250532415374*^9, 3.6162505479156647`*^9}, 3.6163169367314863`*^9, 
   3.61631713641234*^9, {3.616329035157587*^9, 3.616329057459044*^9}, {
   3.616331246874251*^9, 3.616331252072793*^9}, 3.616355198980122*^9, {
   3.6163552536712227`*^9, 3.616355261257051*^9}, 3.616355292374341*^9, 
   3.61635533321597*^9, 3.616355406870966*^9, 3.6164060595469646`*^9, 
   3.6164068053321342`*^9, 3.616570625426161*^9, 3.618773227479356*^9, 
   3.619790515640761*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1124},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3619796821-5986712"->{
  Cell[1695, 51, 805, 12, 227, "Print",
   CellTags->"Info3619796821-5986712"]},
 "Info3619796822-5986712"->{
  Cell[2628, 72, 798, 12, 227, "Print",
   CellTags->"Info3619796822-5986712"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3619796821-5986712", 106198, 2591},
 {"Info3619796822-5986712", 106308, 2594}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 233, 5, 38, "Input"],
Cell[CellGroupData[{
Cell[815, 29, 297, 5, 38, "Input"],
Cell[1115, 36, 427, 6, 28, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1579, 47, 113, 2, 38, "Input"],
Cell[1695, 51, 805, 12, 227, "Print",
 CellTags->"Info3619796821-5986712"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2537, 68, 88, 2, 38, "Input"],
Cell[2628, 72, 798, 12, 227, "Print",
 CellTags->"Info3619796822-5986712"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3463, 89, 177, 2, 56, "Subsection"],
Cell[CellGroupData[{
Cell[3665, 95, 751, 29, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[4441, 128, 753, 16, 38, "Input"],
Cell[5197, 146, 2034, 38, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7268, 189, 646, 14, 38, "Input"],
Cell[7917, 205, 1797, 38, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9751, 248, 550, 13, 38, "Input"],
Cell[10304, 263, 1675, 36, 78, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12028, 305, 700, 29, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[12753, 338, 797, 16, 38, "Input"],
Cell[13553, 356, 1565, 32, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15155, 393, 695, 15, 38, "Input"],
Cell[15853, 410, 1570, 35, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17460, 450, 599, 14, 38, "Input"],
Cell[18062, 466, 1488, 34, 78, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19599, 506, 649, 24, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[20273, 534, 846, 17, 38, "Input"],
Cell[21122, 553, 1543, 32, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22702, 590, 745, 16, 38, "Input"],
Cell[23450, 608, 1543, 34, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25030, 647, 645, 14, 38, "Input"],
Cell[25678, 663, 1448, 33, 78, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[27175, 702, 552, 23, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[27752, 729, 846, 17, 38, "Input"],
Cell[28601, 748, 1380, 29, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30018, 782, 744, 16, 38, "Input"],
Cell[30765, 800, 1483, 34, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32285, 839, 647, 14, 38, "Input"],
Cell[32935, 855, 1420, 31, 78, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34404, 892, 705, 29, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[35134, 925, 897, 18, 38, "Input"],
Cell[36034, 945, 1489, 31, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37560, 981, 796, 16, 38, "Input"],
Cell[38359, 999, 1521, 34, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39917, 1038, 700, 15, 38, "Input"],
Cell[40620, 1055, 1449, 33, 78, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42118, 1094, 547, 21, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[42690, 1119, 896, 18, 38, "Input"],
Cell[43589, 1139, 1450, 29, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45076, 1173, 792, 16, 38, "Input"],
Cell[45871, 1191, 1518, 32, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47426, 1228, 694, 15, 38, "Input"],
Cell[48123, 1245, 1489, 32, 78, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49673, 1284, 212, 3, 56, "Subsection"],
Cell[CellGroupData[{
Cell[49910, 1291, 724, 28, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[50659, 1323, 993, 19, 38, "Input"],
Cell[51655, 1344, 1760, 35, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53452, 1384, 890, 18, 38, "Input"],
Cell[54345, 1404, 2159, 47, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56541, 1456, 795, 16, 38, "Input"],
Cell[57339, 1474, 2172, 47, 100, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59560, 1527, 740, 26, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[60325, 1557, 1048, 20, 38, "Input"],
Cell[61376, 1579, 1768, 36, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63181, 1620, 941, 18, 38, "Input"],
Cell[64125, 1640, 2233, 49, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66395, 1694, 789, 16, 38, "Input"],
Cell[67187, 1712, 2218, 48, 100, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69454, 1766, 787, 26, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[70266, 1796, 1148, 21, 38, "Input"],
Cell[71417, 1819, 1871, 37, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73325, 1861, 985, 19, 38, "Input"],
Cell[74313, 1882, 2291, 52, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76641, 1939, 840, 17, 38, "Input"],
Cell[77484, 1958, 2258, 49, 100, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79803, 2014, 152, 2, 56, "Subsection"],
Cell[CellGroupData[{
Cell[79980, 2020, 788, 26, 44, "Subsubsection"],
Cell[CellGroupData[{
Cell[80793, 2050, 1093, 20, 38, "Input"],
Cell[81889, 2072, 2895, 59, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84821, 2136, 989, 19, 38, "Input"],
Cell[85813, 2157, 9479, 194, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95329, 2356, 842, 17, 38, "Input"],
Cell[96174, 2375, 9632, 199, 232, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> math_package/masslessHF.m <==
BeginPackage["masslessHF`"];

Print[" MasslessHFv1.0 -- Evaluate massless QCD hard functions up to NNLO (15 September 2014)"];


HF::usage="Returns the desired hard function expansion coefficients at the desired order in alphas up to NNLO as defined in Eq. (18) of the paper.
HF[proc,po,r,ssq,mu,Nc,Nl] requires 7 inputs:
1) proc is the process id string which can be chosen between the following set {qqbQQb,qQbqQb,qQqQ,qQQq,qqbqqb,qqqq,ggqqb,qgqg,qggq,gggg},
2) po is the perturbative order which can be set to {0,1,2} respectively for the LO, NLO and NNLO,
3) the variable r is defined as r=-t/s,
4) ssq is the center of mass energy,
5) mu is the renormalization scale,
6) Nc identifies the SU(Nc) Gauge group,
7) Nl refers to the number of light quark families."

NHF::usage="Returns the numerical value for the desired hard function expansion coefficients up to NNLO as defined in Eq. (18) of the paper.
HF[proc,po,r,ssq,mu,Nc,Nl] requires 7 inputs:
1) proc is the process id string which can be chosen between the following set {qqbQQb,qQbqQb,qQqQ,qQQq,qqbqqb,qqqq,ggqqb,qgqg,qggq,gggg},
2) po is the perturbative order which can be set to {0,1,2} respectively for the LO, NLO and NNLO,
3) the variable r is defined as r=-t/s,
4) ssq is the center of mass energy,
5) mu is the renormalization scale,
6) Nc identifies the SU(Nc) Gauge group,
7) Nl refers to the number of light quark families."



NHF[proc_,po_,r_,ss_,mu_,Nc_,Nl_] :=
N[If[po==0||po==1||po==2,If[r>=0&&r<=1,Switch[proc,qqbQQb,Switch[po,0,hfqqbQQb[0,r,ss,mu,Nc,Nl],1,hfqqbQQb[1,r,ss,mu,Nc,Nl],2,hfqqbQQb[2,r,ss,mu,Nc,Nl]],qQbqQb,Switch[po,0,hfqQbqQb[0,r,ss,mu,Nc,Nl],1,hfqQbqQb[1,r,ss,mu,Nc,Nl],2,hfqQbqQb[2,r,ss,mu,Nc,Nl]],qQqQ,Switch[po,0,hfqQqQ[0,r,ss,mu,Nc,Nl],1,hfqQqQ[1,r,ss,mu,Nc,Nl],2,hfqQqQ[2,r,ss,mu,Nc,Nl]],qQQq,Switch[po,0,hfqQQq[0,r,ss,mu,Nc,Nl],1,hfqQQq[1,r,ss,mu,Nc,Nl],2,hfqQQq[2,r,ss,mu,Nc,Nl]],qqbqqb,Switch[po,0,hfqqbqqb[0,r,ss,mu,Nc,Nl],1,hfqqbqqb[1,r,ss,mu,Nc,Nl],2,hfqqbqqb[2,r,ss,mu,Nc,Nl]],qqqq,Switch[po,0,hfqqqq[0,r,ss,mu,Nc,Nl],1,hfqqqq[1,r,ss,mu,Nc,Nl],2,hfqqqq[2,r,ss,mu,Nc,Nl]],ggqqb,Switch[po,0,hfggqqb[0,r,ss,mu,Nc,Nl],1,hfggqqb[1,r,ss,mu,Nc,Nl],2,hfggqqb[2,r,ss,mu,Nc,Nl]],qgqg,Switch[po,0,hfqgqg[0,r,ss,mu,Nc,Nl],1,hfqgqg[1,r,ss,mu,Nc,Nl],2,hfqgqg[2,r,ss,mu,Nc,Nl]],qggq,Switch[po,0,hfqggq[0,r,ss,mu,Nc,Nl],1,hfqggq[1,r,ss,mu,Nc,Nl],2,hfqggq[2,r,ss,mu,Nc,Nl]],
gggg,Switch[po,0,hfgggg[0,r,ss,mu,Nc,Nl],1,hfgggg[1,r,ss,mu,Nc,Nl],2,hfgggg[2,r,ss,mu,Nc,Nl]],_,Print["Insert the correct process string id"]],Print["The variable r should be chosen between 0 and 1"]],Print["Wrong perturbative order, please set perturbative order equal to 0 or 1 or 2"]]];


HF[proc_,po_,r_,ss_,mu_,Nc_,Nl_] := If[po==0||po==1||po==2,Switch[proc,qqbQQb,Switch[po,0,hfqqbQQb[0,r,ss,mu,Nc,Nl],1,hfqqbQQb[1,r,ss,mu,Nc,Nl],2,hfqqbQQb[2,r,ss,mu,Nc,Nl]],qQbqQb,Switch[po,0,hfqQbqQb[0,r,ss,mu,Nc,Nl],1,hfqQbqQb[1,r,ss,mu,Nc,Nl],2,hfqQbqQb[2,r,ss,mu,Nc,Nl]],qQqQ,Switch[po,0,hfqQqQ[0,r,ss,mu,Nc,Nl],1,hfqQqQ[1,r,ss,mu,Nc,Nl],2,hfqQqQ[2,r,ss,mu,Nc,Nl]],qQQq,Switch[po,0,hfqQQq[0,r,ss,mu,Nc,Nl],1,hfqQQq[1,r,ss,mu,Nc,Nl],2,hfqQQq[2,r,ss,mu,Nc,Nl]],qqbqqb,Switch[po,0,hfqqbqqb[0,r,ss,mu,Nc,Nl],1,hfqqbqqb[1,r,ss,mu,Nc,Nl],2,hfqqbqqb[2,r,ss,mu,Nc,Nl]],qqqq,Switch[po,0,hfqqqq[0,r,ss,mu,Nc,Nl],1,hfqqqq[1,r,ss,mu,Nc,Nl],2,hfqqqq[2,r,ss,mu,Nc,Nl]],ggqqb,Switch[po,0,hfggqqb[0,r,ss,mu,Nc,Nl],1,hfggqqb[1,r,ss,mu,Nc,Nl],2,hfggqqb[2,r,ss,mu,Nc,Nl]],qgqg,Switch[po,0,hfqgqg[0,r,ss,mu,Nc,Nl],1,hfqgqg[1,r,ss,mu,Nc,Nl],2,hfqgqg[2,r,ss,mu,Nc,Nl]],qggq,Switch[po,0,hfqggq[0,r,ss,mu,Nc,Nl],1,hfqggq[1,r,ss,mu,Nc,Nl],2,
hfqggq[2,r,ss,mu,Nc,Nl]],gggg,Switch[po,0,hfgggg[0,r,ss,mu,Nc,Nl],1,hfgggg[1,r,ss,mu,Nc,Nl],2,hfgggg[2,r,ss,mu,Nc,Nl]],_,Print["Insert the correct process string id"]],Print["Wrong perturbative order, please set perturbative order equal to 0 or 1 or 2"]];


Begin["`Private`"];



<<HFqqbQQb`
<<HFqQbqQbt`
<<HFqQqQ`
<<HFqQQqu`
<<HFqqbqqbst`
<<HFqqqqutp`
<<HFggqqb`
<<HFqgqg`
<<HFqggq`
<<HFgggg`


(*4 quark channels*)


hfqqbQQb[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqbQQbTL11,qqbQQbTL12},{qqbQQbTL21,qqbQQbTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqbQQb[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqbQQb1L11,qqbQQb1L12},{qqbQQb1L21,qqbQQb1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqbQQb[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qqbQQb1LX1L11+qqbQQb2LXTL11,qqbQQb1LX1L12+qqbQQb2LXTL12},{qqbQQb1LX1L21+qqbQQb2LXTL21,qqbQQb1LX1L22+qqbQQb2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;


hfqQbqQb[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQbqQbTL11,qQbqQbTL12},{qQbqQbTL21,qQbqQbTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQbqQb[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQbqQb1L11,qQbqQb1L12},{qQbqQb1L21,qQbqQb1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQbqQb[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qQbqQb1LX1L11+qQbqQb2LXTL11,qQbqQb1LX1L12+qQbqQb2LXTL12},{qQbqQb1LX1L21+qQbqQb2LXTL21,qQbqQb1LX1L22+qQbqQb2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;


hfqQqQ[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQqQTL11,qQqQTL12},{qQqQTL21,qQqQTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQqQ[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQqQ1L11,qQqQ1L12},{qQqQ1L21,qQqQ1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQqQ[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qQqQ1LX1L11+qQqQ2LXTL11,qQqQ1LX1L12+qQqQ2LXTL12},{qQqQ1LX1L21+qQqQ2LXTL21,qQqQ1LX1L22+qQqQ2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;


hfqQQq[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQQqTL11,qQQqTL12},{qQQqTL21,qQQqTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQQq[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qQQq1L11,qQQq1L12},{qQQq1L21,qQQq1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqQQq[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qQQq1LX1L11+qQQq2LXTL11,qQQq1LX1L12+qQQq2LXTL12},{qQQq1LX1L21+qQQq2LXTL21,qQQq1LX1L22+qQQq2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;


hfqqbqqb[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqbqqbTL11,qqbqqbTL12},{qqbqqbTL21,qqbqqbTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqbqqb[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqbqqb1L11,qqbqqb1L12},{qqbqqb1L21,qqbqqb1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqbqqb[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qqbqqb1LX1L11+qqbqqb2LXTL11,qqbqqb1LX1L12+qqbqqb2LXTL12},{qqbqqb1LX1L21+qqbqqb2LXTL21,qqbqqb1LX1L22+qqbqqb2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;


hfqqqq[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqqqTL11,qqqqTL12},{qqqqTL21,qqqqTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqqq[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qqqq1L11,qqqq1L12},{qqqq1L21,qqqq1L22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqqqq[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qqqq1LX1L11+qqqq2LXTL11,qqqq1LX1L12+qqqq2LXTL12},{qqqq1LX1L21+qqqq2LXTL21,qqqq1LX1L22+qqqq2LXTL22}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLZ->-1})//Expand;






(*2 quark-2 gluons channels*)


hfggqqb[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{ggqqbTL11,ggqqbTL12,ggqqbTL13},{ggqqbTL21,ggqqbTL22,ggqqbTL23},{ggqqbTL31,ggqqbTL32,ggqqbTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfggqqb[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{ggqqb1L11,ggqqb1L12,ggqqb1L13},{ggqqb1L21,ggqqb1L22,ggqqb1L23},{ggqqb1L31,ggqqb1L32,ggqqb1L33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfggqqb[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{ggqqb1LX1L11+ggqqb2LXTL11,ggqqb1LX1L12+ggqqb2LXTL12,ggqqb1LX1L13+ggqqb2LXTL13},{ggqqb1LX1L21+ggqqb2LXTL21,ggqqb1LX1L22+ggqqb2LXTL22,ggqqb1LX1L23+ggqqb2LXTL23},{ggqqb1LX1L31+ggqqb2LXTL31,ggqqb1LX1L32+ggqqb2LXTL32,ggqqb1LX1L33+ggqqb2LXTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLX->1})//Expand;


hfqgqg[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qgqgTL11,qgqgTL12,qgqgTL13},{qgqgTL21,qgqgTL22,qgqgTL23},{qgqgTL31,qgqgTL32,qgqgTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqgqg[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qgqg1L11,qgqg1L12,qgqg1L13},{qgqg1L21,qgqg1L22,qgqg1L23},{qgqg1L31,qgqg1L32,qgqg1L33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqgqg[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qgqg1LX1L11+qgqg2LXTL11,qgqg1LX1L12+qgqg2LXTL12,qgqg1LX1L13+qgqg2LXTL13},{qgqg1LX1L21+qgqg2LXTL21,qgqg1LX1L22+qgqg2LXTL22,qgqg1LX1L23+qgqg2LXTL23},{qgqg1LX1L31+qgqg2LXTL31,qgqg1LX1L32+qgqg2LXTL32,qgqg1LX1L33+qgqg2LXTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLX->1})//Expand;


hfqggq[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qggqTL11,qggqTL12,qggqTL13},{qggqTL21,qggqTL22,qggqTL23},{qggqTL31,qggqTL32,qggqTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqggq[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({{qggq1L11,qggq1L12,qggq1L13},{qggq1L21,qggq1L22,qggq1L23},{qggq1L31,qggq1L32,qggq1L33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfqggq[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({{qggq1LX1L11+qggq2LXTL11,qggq1LX1L12+qggq2LXTL12,qggq1LX1L13+qggq2LXTL13},{qggq1LX1L21+qggq2LXTL21,qggq1LX1L22+qggq2LXTL22,qggq1LX1L23+qggq2LXTL23},{qggq1LX1L31+qggq2LXTL31,qggq1LX1L32+qggq2LXTL32,qggq1LX1L33+qggq2LXTL33}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2],hLX->1})//Expand;






(*4 gluons channel*)


hfgggg[0,rd_,sqsd_,mud_,Ncd_,Nld_]:=({
{ggggTL11,ggggTL12,ggggTL13,ggggTL14,ggggTL15,ggggTL16,ggggTL17,ggggTL18,ggggTL19},{ggggTL21,ggggTL22,ggggTL23,ggggTL24,ggggTL25,ggggTL26,ggggTL27,ggggTL28,ggggTL29},{ggggTL31,ggggTL32,ggggTL33,ggggTL34,ggggTL35,ggggTL36,ggggTL37,ggggTL38,ggggTL39},{ggggTL41,ggggTL42,ggggTL43,ggggTL44,ggggTL45,ggggTL46,ggggTL47,ggggTL48,ggggTL49},{ggggTL51,ggggTL52,ggggTL53,ggggTL54,ggggTL55,ggggTL56,ggggTL57,ggggTL58,ggggTL59},{ggggTL61,ggggTL62,ggggTL63,ggggTL64,ggggTL65,ggggTL66,ggggTL67,ggggTL68,ggggTL69},{ggggTL71,ggggTL72,ggggTL73,ggggTL74,ggggTL75,ggggTL76,ggggTL77,ggggTL78,ggggTL79},{ggggTL81,ggggTL82,ggggTL83,ggggTL84,ggggTL85,ggggTL86,ggggTL87,ggggTL88,ggggTL89},{ggggTL91,ggggTL92,ggggTL93,ggggTL94,ggggTL95,ggggTL96,ggggTL97,ggggTL98,ggggTL99}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfgggg[1,rd_,sqsd_,mud_,Ncd_,Nld_]:=({
{gggg1L11,gggg1L12,gggg1L13,gggg1L14,gggg1L15,gggg1L16,gggg1L17,gggg1L18,gggg1L19},{gggg1L21,gggg1L22,gggg1L23,gggg1L24,gggg1L25,gggg1L26,gggg1L27,gggg1L28,gggg1L29},{gggg1L31,gggg1L32,gggg1L33,gggg1L34,gggg1L35,gggg1L36,gggg1L37,gggg1L38,gggg1L39},{gggg1L41,gggg1L42,gggg1L43,gggg1L44,gggg1L45,gggg1L46,gggg1L47,gggg1L48,gggg1L49},{gggg1L51,gggg1L52,gggg1L53,gggg1L54,gggg1L55,gggg1L56,gggg1L57,gggg1L58,gggg1L59},{gggg1L61,gggg1L62,gggg1L63,gggg1L64,gggg1L65,gggg1L66,gggg1L67,gggg1L68,gggg1L69},{gggg1L71,gggg1L72,gggg1L73,gggg1L74,gggg1L75,gggg1L76,gggg1L77,gggg1L78,gggg1L79},{gggg1L81,gggg1L82,gggg1L83,gggg1L84,gggg1L85,gggg1L86,gggg1L87,gggg1L88,gggg1L89},{gggg1L91,gggg1L92,gggg1L93,gggg1L94,gggg1L95,gggg1L96,gggg1L97,gggg1L98,gggg1L99}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]};
hfgggg[2,rd_,sqsd_,mud_,Ncd_,Nld_]:=(({
{gggg1LX1L11+gggg2LXTL11,gggg1LX1L12+gggg2LXTL12,gggg1LX1L13+gggg2LXTL13,gggg1LX1L14+gggg2LXTL14,gggg1LX1L15+gggg2LXTL15,gggg1LX1L16+gggg2LXTL16,gggg1LX1L17+gggg2LXTL17,gggg1LX1L18+gggg2LXTL18,gggg1LX1L19+gggg2LXTL19},
{gggg1LX1L21+gggg2LXTL21,gggg1LX1L22+gggg2LXTL22,gggg1LX1L23+gggg2LXTL23,gggg1LX1L24+gggg2LXTL24,gggg1LX1L25+gggg2LXTL25,gggg1LX1L26+gggg2LXTL26,gggg1LX1L27+gggg2LXTL27,gggg1LX1L28+gggg2LXTL28,gggg1LX1L29+gggg2LXTL29},
{gggg1LX1L31+gggg2LXTL31,gggg1LX1L32+gggg2LXTL32,gggg1LX1L33+gggg2LXTL33,gggg1LX1L34+gggg2LXTL34,gggg1LX1L35+gggg2LXTL35,gggg1LX1L36+gggg2LXTL36,gggg1LX1L37+gggg2LXTL37,gggg1LX1L38+gggg2LXTL38,gggg1LX1L39+gggg2LXTL39},
{gggg1LX1L41+gggg2LXTL41,gggg1LX1L42+gggg2LXTL42,gggg1LX1L43+gggg2LXTL43,gggg1LX1L44+gggg2LXTL44,gggg1LX1L45+gggg2LXTL45,gggg1LX1L46+gggg2LXTL46,gggg1LX1L47+gggg2LXTL47,gggg1LX1L48+gggg2LXTL48,gggg1LX1L49+gggg2LXTL49},
{gggg1LX1L51+gggg2LXTL51,gggg1LX1L52+gggg2LXTL52,gggg1LX1L53+gggg2LXTL53,gggg1LX1L54+gggg2LXTL54,gggg1LX1L55+gggg2LXTL55,gggg1LX1L56+gggg2LXTL56,gggg1LX1L57+gggg2LXTL57,gggg1LX1L58+gggg2LXTL58,gggg1LX1L59+gggg2LXTL59},
{gggg1LX1L61+gggg2LXTL61,gggg1LX1L62+gggg2LXTL62,gggg1LX1L63+gggg2LXTL63,gggg1LX1L64+gggg2LXTL64,gggg1LX1L65+gggg2LXTL65,gggg1LX1L66+gggg2LXTL66,gggg1LX1L67+gggg2LXTL67,gggg1LX1L68+gggg2LXTL68,gggg1LX1L69+gggg2LXTL69},
{gggg1LX1L71+gggg2LXTL71,gggg1LX1L72+gggg2LXTL72,gggg1LX1L73+gggg2LXTL73,gggg1LX1L74+gggg2LXTL74,gggg1LX1L75+gggg2LXTL75,gggg1LX1L76+gggg2LXTL76,gggg1LX1L77+gggg2LXTL77,gggg1LX1L78+gggg2LXTL78,gggg1LX1L79+gggg2LXTL79},
{gggg1LX1L81+gggg2LXTL81,gggg1LX1L82+gggg2LXTL82,gggg1LX1L83+gggg2LXTL83,gggg1LX1L84+gggg2LXTL84,gggg1LX1L85+gggg2LXTL85,gggg1LX1L86+gggg2LXTL86,gggg1LX1L87+gggg2LXTL87,gggg1LX1L88+gggg2LXTL88,gggg1LX1L89+gggg2LXTL89},
{gggg1LX1L91+gggg2LXTL91,gggg1LX1L92+gggg2LXTL92,gggg1LX1L93+gggg2LXTL93,gggg1LX1L94+gggg2LXTL94,gggg1LX1L95+gggg2LXTL95,gggg1LX1L96+gggg2LXTL96,gggg1LX1L97+gggg2LXTL97,gggg1LX1L98+gggg2LXTL98,gggg1LX1L99+gggg2LXTL99}})//.{x->rd,s->sqsd^2,mu2->mud^2,Nc->Ncd,Nf->Nld,z3->Zeta[3],z2->Zeta[2]})//Expand;






End[];
EndPackage[];

